Analytical representation for metrics of scalarized Einstein-Maxwell black holes and their shadows

Here we construct approximate analytical forms for the metric coefficients and fields representing the scalarized Einstein-Maxwell black holes with various couplings of the scalar field, once the parameters of the system are fixed. By increasing approximation order, one can obtain the analytic representation with any desired accuracy, what was tested via calculations of shadows for these black holes by using approximate analytical and accurate numerical metric functions. We share the Mathematica code which allows one to find an appropriate analytical form of the metric for any couplings and values of parameters. Scalarization increases the radius of the black-hole shadow for all the considered coupling functions.

==> anc/SBHDemo.nb <==
(* Content-type: application/mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 6.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       145,          7]
NotebookDataLength[    442565,       8966]
NotebookOptionsPosition[    434149,       8706]
NotebookOutlinePosition[    436951,       8786]
CellTagsIndexPosition[    436305,       8768]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[{
 RowBox[{
  RowBox[{"Quiet", "[", 
   RowBox[{
    RowBox[{"ClearAll", "[", "\"\<Global`*\>\"", "]"}], ";", 
    RowBox[{"ClearAll", "[", "\"\<ScalarizedBlackHoles`*\>\"", "]"}]}], "]"}],
   ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Import", "[", 
   RowBox[{
    RowBox[{"NotebookDirectory", "[", "]"}], "<>", 
    "\"\<ScalarizedBlackHoles.m\>\""}], "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.466864080921875*^9, 3.466864105125*^9}, {
   3.46686415009375*^9, 3.46686415021875*^9}, {3.46686434565625*^9, 
   3.46686434990625*^9}, 3.473591206609375*^9, 3.47387609740625*^9, {
   3.7506885080171304`*^9, 3.750688550444557*^9}, 3.750766655407464*^9, {
   3.750779562996179*^9, 3.7507795641142435`*^9}, {3.750779943340934*^9, 
   3.750779999239131*^9}, {3.750875788199946*^9, 3.7508758173476133`*^9}, {
   3.7609711900561123`*^9, 3.7609712102202654`*^9}, {3.760976993483049*^9, 
   3.760977053059457*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Exponential", " ", "coupling"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"fe", "=", 
     RowBox[{"Function", "[", 
      RowBox[{"\[Phi]", ",", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{"-", "\[Alpha]"}], " ", 
         SuperscriptBox["\[Phi]", "2"]}]]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"Polynomial", " ", "coupling"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"fp", "=", 
     RowBox[{"Function", "[", 
      RowBox[{"\[Phi]", ",", 
       RowBox[{"1", "-", 
        RowBox[{"\[Alpha]", " ", 
         SuperscriptBox["\[Phi]", "2"]}]}]}], "]"}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.760972756401702*^9, 3.760972835027199*^9}, {
  3.7609729708719687`*^9, 3.760972986913886*^9}, {3.771694935871132*^9, 
  3.7716949367111797`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"?", "NSolveScalarizedBH"}]], "Input",
 CellChangeTimes->{{3.771694572322338*^9, 3.77169457288237*^9}}],

Cell[BoxData[
 StyleBox["\<\"NSolveScalarizedBH[coupling function, P0, precision] finds \
numerically a black hole solution with the value of scalar field P0 at the \
horizon.\"\>", "MSG"]], "Print", "PrintUsage",
 CellChangeTimes->{3.771694578334682*^9},
 CellTags->"Info3771683778-7722016"]
}, Open  ]],

Cell["\<\
Choosing coupling function and value of \[Alpha]. Second parameter \
corresponds to the scalar field at horizon.\
\>", "Text",
 CellChangeTimes->{{3.76097325254908*^9, 3.760973296018566*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Block", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"\[Alpha]", "=", 
     RowBox[{"-", "2"}]}], "}"}], ",", 
   RowBox[{"NSolveScalarizedBH", "[", 
    RowBox[{"fe", ",", 
     FractionBox["1", "10"]}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.760973217022048*^9, 3.7609732257075443`*^9}, {
   3.760973313807584*^9, 3.7609733221930633`*^9}, 3.760973371977911*^9, {
   3.7609755332315273`*^9, 3.7609755351266356`*^9}, 3.7609756952737956`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"NSolveScalarizedBH", "::", "\<\"chargeprec\"\>"}], 
  RowBox[{
  ":", " "}], "\<\"\\!\\(\\*StyleBox[\\\"\\\\\\\"Precision \\\\\\\"\\\", \
\\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\!\\(MachinePrecision\\), \\\"MT\\\
\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\" is not achieved for the charge \
parameter.\\\\\\\"\\\", \\\"MT\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{3.771694603426117*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"P0", "\[Rule]", 
    FractionBox["1", "10"]}], ",", 
   RowBox[{"Q", "\[Rule]", "0.7342686864217198`"}], ",", 
   RowBox[{"S", "\[Rule]", "0.03817775191644289`"}], ",", 
   RowBox[{"\[Delta]0", "\[Rule]", "0.009492418060961814`"}], ",", 
   RowBox[{"V0", "\[Rule]", "0.7369823271635517`"}], ",", 
   RowBox[{"M", "\[Rule]", "0.7695659241222353`"}], ",", 
   RowBox[{"\[DoubleStruckCapitalN]", "\[Rule]", 
    TagBox[
     RowBox[{"InterpolatingFunction", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"{", 
         RowBox[{"0.00048828125`", ",", "0.9669471507457921`"}], "}"}], "}"}],
        ",", "\<\"<>\"\>"}], "]"}],
     False,
     Editable->False]}], ",", 
   RowBox[{"\[Phi]", "\[Rule]", 
    TagBox[
     RowBox[{"InterpolatingFunction", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"{", 
         RowBox[{"0.00048828125`", ",", "0.9669471507457921`"}], "}"}], "}"}],
        ",", "\<\"<>\"\>"}], "]"}],
     False,
     Editable->False]}], ",", 
   RowBox[{"d\[Phi]", "\[Rule]", 
    TagBox[
     RowBox[{"InterpolatingFunction", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"{", 
         RowBox[{"0.00048828125`", ",", "0.9669471507457921`"}], "}"}], "}"}],
        ",", "\<\"<>\"\>"}], "]"}],
     False,
     Editable->False]}], ",", 
   RowBox[{"\[Delta]", "\[Rule]", 
    TagBox[
     RowBox[{"InterpolatingFunction", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"{", 
         RowBox[{"0.00048828125`", ",", "0.9669471507457921`"}], "}"}], "}"}],
        ",", "\<\"<>\"\>"}], "]"}],
     False,
     Editable->False]}], ",", 
   RowBox[{"V", "\[Rule]", 
    TagBox[
     RowBox[{"InterpolatingFunction", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"{", 
         RowBox[{"0.00048828125`", ",", "0.9669471507457921`"}], "}"}], "}"}],
        ",", "\<\"<>\"\>"}], "]"}],
     False,
     Editable->False]}]}], "}"}]], "Output",
 CellChangeTimes->{3.77169460347812*^9}]
}, Open  ]],

Cell["\<\
In order to get more accurate results we increase numerical precision.\
\>", "Text",
 CellChangeTimes->{{3.76097325254908*^9, 3.760973296018566*^9}, {
  3.7702196139701214`*^9, 3.770219631142104*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Block", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"\[Alpha]", "=", 
     RowBox[{"-", "2"}]}], "}"}], ",", 
   RowBox[{"NSolveScalarizedBH", "[", 
    RowBox[{"fe", ",", 
     FractionBox["1", "10"], ",", "20"}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.7702196039185467`*^9, 3.770219604242565*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"P0", "\[Rule]", 
    FractionBox["1", "10"]}], ",", 
   RowBox[{
   "Q", "\[Rule]", 
    "0.7342686999599827155647492637888532654206416951330662927094`20."}], ",", 
   RowBox[{
   "S", "\[Rule]", 
    "0.03817776004958668534010820060320642396627690918418818895`19.\
56257591928383"}], ",", 
   RowBox[{
   "\[Delta]0", "\[Rule]", 
    "0.009492415262776003830926391090176652652676083802815244837`19.\
99637211542004"}], ",", 
   RowBox[{
   "V0", "\[Rule]", 
    "0.7369823452557766064912129099827685218179125423867534435664`19.\
707636757322494"}], ",", 
   RowBox[{
   "M", "\[Rule]", 
    "0.7695659339053923380728660533796200487183957215018259912901`19.\
94906651877138"}], ",", 
   RowBox[{"\[DoubleStruckCapitalN]", "\[Rule]", 
    TagBox[
     RowBox[{"InterpolatingFunction", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"{", 
         RowBox[{
         "0.00006103515625`20.", ",", 
          "0.9549198441141696782816539282180325353847012238733542405422`20."}]\
, "}"}], "}"}], ",", "\<\"<>\"\>"}], "]"}],
     False,
     Editable->False]}], ",", 
   RowBox[{"\[Phi]", "\[Rule]", 
    TagBox[
     RowBox[{"InterpolatingFunction", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"{", 
         RowBox[{
         "0.00006103515625`20.", ",", 
          "0.9549198441141696782816539282180325353847012238733542405422`20."}]\
, "}"}], "}"}], ",", "\<\"<>\"\>"}], "]"}],
     False,
     Editable->False]}], ",", 
   RowBox[{"d\[Phi]", "\[Rule]", 
    TagBox[
     RowBox[{"InterpolatingFunction", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"{", 
         RowBox[{
         "0.00006103515625`20.", ",", 
          "0.9549198441141696782816539282180325353847012238733542405422`20."}]\
, "}"}], "}"}], ",", "\<\"<>\"\>"}], "]"}],
     False,
     Editable->False]}], ",", 
   RowBox[{"\[Delta]", "\[Rule]", 
    TagBox[
     RowBox[{"InterpolatingFunction", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"{", 
         RowBox[{
         "0.00006103515625`20.", ",", 
          "0.9549198441141696782816539282180325353847012238733542405422`20."}]\
, "}"}], "}"}], ",", "\<\"<>\"\>"}], "]"}],
     False,
     Editable->False]}], ",", 
   RowBox[{"V", "\[Rule]", 
    TagBox[
     RowBox[{"InterpolatingFunction", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"{", 
         RowBox[{
         "0.00006103515625`20.", ",", 
          "0.9549198441141696782816539282180325353847012238733542405422`20."}]\
, "}"}], "}"}], ",", "\<\"<>\"\>"}], "]"}],
     False,
     Editable->False]}]}], "}"}]], "Output",
 CellChangeTimes->{3.7702196439898386`*^9, 3.7702223553499193`*^9, 
  3.771694617151902*^9}]
}, Open  ]],

Cell["\<\
The larger field parameter corresponds to the higher value of the electric \
charge.\
\>", "Text",
 CellChangeTimes->{{3.76097325254908*^9, 3.760973296018566*^9}, {
  3.7609733336047163`*^9, 3.7609733577440968`*^9}, {3.7702196842151394`*^9, 
  3.7702196975319014`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Res", "=", 
  RowBox[{"Block", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"\[Alpha]", "=", 
      RowBox[{"-", "2"}]}], "}"}], ",", 
    RowBox[{"NSolveScalarizedBH", "[", 
     RowBox[{"fe", ",", 
      FractionBox["3", "10"], ",", "20"}], "]"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.7609733098463573`*^9, 3.760973328829443*^9}, 
   3.7609733743860483`*^9, {3.7609736677938304`*^9, 3.760973684414781*^9}, {
   3.760975710047641*^9, 3.7609757112837114`*^9}, 3.7702194244652824`*^9, {
   3.7702195933749437`*^9, 3.770219593970978*^9}, {3.7716946441754475`*^9, 
   3.7716946456685333`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"P0", "\[Rule]", 
    FractionBox["3", "10"]}], ",", 
   RowBox[{
   "Q", "\[Rule]", 
    "0.7706181742266154929453868968050192651017856904308324506443`20."}], ",", 
   RowBox[{
   "S", "\[Rule]", 
    "0.119130008369862815222262797411827606044739160930025176753`19.\
563655593592117"}], ",", 
   RowBox[{
   "\[Delta]0", "\[Rule]", 
    "0.079616340858131288881543690818758604386825956978100646547`19.\
99725415110289"}], ",", 
   RowBox[{
   "V0", "\[Rule]", 
    "0.7917172814241044731153585213907774731791779923535239645852`19.\
694372594696457"}], ",", 
   RowBox[{
   "M", "\[Rule]", 
    "0.7961222554046242532947911132717797661605410376306630906114`19.\
93021552498996"}], ",", 
   RowBox[{"\[DoubleStruckCapitalN]", "\[Rule]", 
    TagBox[
     RowBox[{"InterpolatingFunction", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"{", 
         RowBox[{
         "0.00006103515625`20.", ",", 
          "0.9689225347692173805852372029968319438853798719870158263459`20."}]\
, "}"}], "}"}], ",", "\<\"<>\"\>"}], "]"}],
     False,
     Editable->False]}], ",", 
   RowBox[{"\[Phi]", "\[Rule]", 
    TagBox[
     RowBox[{"InterpolatingFunction", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"{", 
         RowBox[{
         "0.00006103515625`20.", ",", 
          "0.9689225347692173805852372029968319438853798719870158263459`20."}]\
, "}"}], "}"}], ",", "\<\"<>\"\>"}], "]"}],
     False,
     Editable->False]}], ",", 
   RowBox[{"d\[Phi]", "\[Rule]", 
    TagBox[
     RowBox[{"InterpolatingFunction", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"{", 
         RowBox[{
         "0.00006103515625`20.", ",", 
          "0.9689225347692173805852372029968319438853798719870158263459`20."}]\
, "}"}], "}"}], ",", "\<\"<>\"\>"}], "]"}],
     False,
     Editable->False]}], ",", 
   RowBox[{"\[Delta]", "\[Rule]", 
    TagBox[
     RowBox[{"InterpolatingFunction", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"{", 
         RowBox[{
         "0.00006103515625`20.", ",", 
          "0.9689225347692173805852372029968319438853798719870158263459`20."}]\
, "}"}], "}"}], ",", "\<\"<>\"\>"}], "]"}],
     False,
     Editable->False]}], ",", 
   RowBox[{"V", "\[Rule]", 
    TagBox[
     RowBox[{"InterpolatingFunction", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"{", 
         RowBox[{
         "0.00006103515625`20.", ",", 
          "0.9689225347692173805852372029968319438853798719870158263459`20."}]\
, "}"}], "}"}], ",", "\<\"<>\"\>"}], "]"}],
     False,
     Editable->False]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.7716946337558517`*^9, 3.7716946510988436`*^9}}]
}, Open  ]],

Cell["\<\
We can  plot the numerically found metric coefficients using the following \
functions (x is the compact coordinate):\
\>", "Text",
 CellChangeTimes->{{3.760975538337819*^9, 3.7609756153502245`*^9}, {
  3.771694676245282*^9, 3.7716946909411225`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"?", "Ngtt"}]], "Input",
 CellChangeTimes->{{3.771694899634059*^9, 3.771694901804183*^9}}],

Cell[BoxData[
 StyleBox["\<\"Template for the numerically found metric coefficient \
\!\(\*SubscriptBox[\\\"g\\\", \\\"tt\\\"]\).\"\>", "MSG"]], "Print", \
"PrintUsage",
 CellChangeTimes->{3.771697857002211*^9},
 CellTags->"Info3771687056-2692186"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"?", "Ngrr"}]], "Input",
 CellChangeTimes->{{3.771694904071313*^9, 3.771694907036483*^9}}],

Cell[BoxData[
 StyleBox["\<\"Template for the numerically found metric coefficient \
\!\(\*SubscriptBox[\\\"g\\\", \\\"rr\\\"]\).\"\>", "MSG"]], "Print", \
"PrintUsage",
 CellChangeTimes->{3.771697857577244*^9},
 CellTags->"Info3771687057-7224558"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Show", "[", 
  RowBox[{
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       RowBox[{"Ngtt", "[", "x", "]"}]}], "/.", "Res"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", "0.01", ",", "0.99"}], "}"}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", "Blue"}]}], "]"}], ",", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"1", "/", 
       RowBox[{"Ngrr", "[", "x", "]"}]}], "/.", "Res"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", "0.01", ",", "0.99"}], "}"}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", "Red"}]}], "]"}], ",", 
   RowBox[{"AxesLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
     "\"\<x\>\"", ",", 
      "\"\<N \!\(\*SuperscriptBox[\(\[ExponentialE]\), \(\(-2\) \
\[Delta]\)]\), N\>\""}], "}"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.7609756411166983`*^9, 3.760975673124529*^9}, {
  3.7609757195911865`*^9, 3.7609758363998675`*^9}}],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    {RGBColor[0, 0, 1], LineBox[CompressedData["
1:eJwVjn04FHYAx29HXqaIThnZnJfMJXrZSjz6amRr7iKZdjVLi9BFFJJ4Qt5J
0YTCI5zy8pBa6ow5rpC8nJNedBzCHefup5nZVtbsj+/zeT7/fJ4v/adTnv5U
CoXCWt7/bJ2T/PkmOhGvcx7enwmLhnWdw2yUQRIEzEZt1V3nkR+cN7aqIQmJ
vSbNGz6OQcjMvu4db5Ph5dxhnFoaC8OJ5psZAWkomFFmDwfFIfzFDeY2ryx4
W9rz3t64iDWSjftb1/6MyBs2PeUq6Wh/LK1YPVeECjqpqQu9ilDP/RIOtxKm
TRWcrLYShPc/YjzvrYeatX+i5MQt9G4+pKesb4BvVNl8j1otcr0o+qs//IqM
D4892Ny7CPojyFUYxQe3MNcM+g1oNhFfNrYUgGg11pwV81AiS6+b6nyMigm5
XXhJM5oDhZoBjp1wjfzKNSWfD1234rDZqS44SzYEkqw2lExSaVbHemAk5wX4
cR6h2ag8c0zUB3Zn7ZYHe9qhMXQ8rc+hH1V3Ffx2j054UDum086KcHG2fKvG
7i7cOywXtvcMYP1isZu9XzeGqTZlrcaDKBAxss1TemGh1qRncPA5it9phRh8
LUSqvbbm26oXUJeEyrj+/dB4Wl1oIXuJO9rbPNUiRSjPXPVAjCGkO0vS60sH
oF54qWl/9mu40oYcb/U9Q4o6+4hptxg5pNfuoWIQZuWy1Aj6CFbmCYOFVi8g
LhS4m/tKoKbOM6r0fonasJG4b5ijcGOdMVh38RViNjka8xdGcW2HpRezbwjs
vN2pk1fHYLSofc5bSwzBJ7e3MzGOfeHrfrsSOAxdQdFQtnQcWl+U2Xm2jyDY
cCcrKfEN5lsYLoGaoziYvl2l0WYCx7q3uzJaR+Fx+1VKYc8EWN78BUroGKwV
WtQfgyYRpkF3Tv10HNe+LWnx1ZtCiKVtfYRkHDreQ266d6awtTZmQHTtDfSj
I41UDktRezLMxe3oBBjMh7zSf6Tg+TrveUWfhNmeNBY9T4asOA+L2bFJVHo3
mY85TWPQpHhh8f4Udq3N7donmcZpQ/bADxekOKrsu7eUPgMfZmgVx0eGAEVB
TsY2OUx9/rJjOkwj5rqmU4dQjl592s3GVTP4zPf1Zpfzs5jzOVlXvTAD4YDn
XIihAnuXRiZa+uXwD2FzoxqW3d32qbBmFqn0tiLBESVW81NGtxQrwEsQ+jUt
KbHTtmp4KkGJO6KlR7EUgqXRFXXyZCUqTDdaQIXAePp921y6EjltSZOtGgR2
Ut7ddzlKnKA6HO9YQ/D7DnY9rUwJwwRugMiKgBp1knFAoMT5+OgTsu8I3h98
soKqSnC6/1ZX5fcEjCuyz3WWO4H0QQbnMMExTkrW+pUEXq22coUvwdgZJ7od
jcD6o0nOPIfgcnGy32lzAnGce/C/8QSxGQVH510IRMKYnpZEgqJF1xrVvQSd
JlWb4lMIDt3037mWRfALX1WpconggvG8of3yj0xKY4hmPkHV4JfvEv0JEjyk
vV3XCeQsL3Z+EEFUCc02s4hgWin+uzqYwM/pFNEuI4i3saI+i1juXil0F3IJ
nHXlQbJzBB6jT+qybxNs5a6hLcUSuG5e1DlQTWCmU0rRSyBwjDMPpdUSWETk
2lomE/wH069qrw==
      "]]}}, {{}, {}, 
    {RGBColor[1, 0, 0], LineBox[CompressedData["
1:eJwVjnswFHgAx7ddU5yQknE6J8VUqHSumqvTl0tFiEXymmyJTcYj1bXnUVjr
kUdJpQdGREIplRC13pLHLofattZiLfv6oZybu1Hn/vjOZ+bzx2e+Jscj3IOo
FArFZXH/s2la9NdYdBLMKuIljnYJsKzarWAZcJBQZKEpakvAzbBcsVYNB7XM
bVGnDyYiXHaoe+dMMl74uahlebBhON54N52Zhjt8O6fSIA7ODt9xtvbMwmfj
0RKPtDSsElnQm/SvwUCLM+guvYL2Nmnpiul8DJcrvAo23kKkO10UWvIAnkN9
nsEXSnCW32o+1PsE12a5XyvbH6LXynel6kkNCuU69eqqalz3pKxe8e0lyo/m
3i9yeoGQLyH7eSwuOicF+bm+L9G4VnjZaEML3N0lBeUNr1E4ealqorMNYevW
X4inNaPxJE+DadMJbmT/oQJqK3SdCk4rJrrgTROzFyzaUSih6m0K7AHjwI/N
lladaFxzL0Pc3wdhu8uZHeZdUBcEp/Xt5sOfkTbY7NoNN2rHVNr5flS9inoe
R+/FUz85r71nAIn0N+VfwcNH6pbiJqNBaD+TFTt48GG2tGGlwZEhUGxqo7wP
9yN1l7bGTPkwihIybdQjBqD+tiLPbPIdMq2rK+fP/4l7GVovhBDg4fUluXdv
DWJZXmYDPfsDKk9tzNGsG0LKMp+Add1CrKk4fhGdw1h/bzL1nMknzLFt7LVm
30GY1+JqyhBB8atfu9pyAR6d/hTv4DyCK9yZn2JMPyB2s40Rd24EfCu6W5mP
ED65dqmSHDFuqNLNzS9+RMv3ZTucMQrR1e2XjVo+QbclX5AtHUWXjvTuS9oI
wgx/ceEkjeH4SSvNhfwRHLm0g1a/ZRzCTV6cGgcx3Mrep+T1jEP3m94GllwM
S6Um9WiIBMGsv+WeWaO4cbDwNWPlBGJzWv2lv41Bx0vgpPt4AtFkZ4QRGcPq
6N/X0PykKO5Yeuzbw3GYO9fWFf0jRdv82McDJyRYvy/NxSR3EgfZkV+EhhN4
4NVgKradQsoQW9NDMoE9+te7DommYMz28Y4rleKYqu/pwiUZVNW7HM/FToKp
vHU13VoOrqw6z95jCrG3NWw7eHIks7Qqp4xlMGZ8sLKPUWCBfsAxmioHb8B9
OtxQifm3/pWBAjmCwn1KWDVKXKNYKy2qFUg1ac5vCVDhh/dGbeJCJeoSeSca
FlRwodWXKdkqPO5faI2jEDDMhoWKFBVK11mYgUYwnLo3UJGuwtVmjqRJnaAt
YglTkaPCKeru4I5VBCVDA47TxSoYJpYw+zcRjGR1Ry9rVSEmIfrU5GGC8Kfh
f5xRI4ji3+964E0QkzkzG7vYOWkyaB7qRzBbd/5V8nICz6atciWDYO67JKc7
egSWSyShn0MJ+Hu9bDpNCYTxrmFfEwguCsrjtu0j6OfF9rxOImAzfta3dSTo
XFu+OSGFQL/mJsXVheAZV01FyyRwMJB2hS3+yKDUh2vcJDApoG+vCiJIdJP2
dt0mCJAx/bkhBKxCva0Z+QSB2vaD/DCCE7YRRLuYYE/Q3oa5cwS+V/JceSUE
+32PmatHE7iNvKnKLiPIrtglM7yw6K3mdTwqCKZqu//dnEhgE28aqfeI4JFY
L8AumeA/STV1GA==
      "]]}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesLabel->{
    FormBox["\"x\"", TraditionalForm], 
    FormBox[
    "\"N \\!\\(\\*SuperscriptBox[\\(\[ExponentialE]\\), \\(\\(-2\\) \
\[Delta]\\)]\\), N\"", TraditionalForm]},
  AxesOrigin->{0, 0},
  PlotRange->{{0.01, 0.99}, {0., 0.9851261071559391}},
  PlotRangeClipping->True,
  PlotRangePadding->{
    Scaled[0.02], 
    Scaled[0.02]}]], "Output",
 CellChangeTimes->{
  3.760975673794567*^9, {3.760975713725851*^9, 3.7609757267305946`*^9}, {
   3.7609757689630103`*^9, 3.760975783512843*^9}, 3.76097583836298*^9, 
   3.770161922737777*^9, 3.770217506752596*^9}]
}, Open  ]],

Cell["All the functions calculated numerically:", "Text",
 CellChangeTimes->{{3.7609758662165728`*^9, 3.7609758894419017`*^9}, {
  3.7609769190797935`*^9, 3.760976922536991*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"?", "Ndelta"}]], "Input",
 CellChangeTimes->{3.7716949733152733`*^9}],

Cell[BoxData[
 StyleBox["\<\"Template for the numerically found function \[Delta].\"\>", 
  "MSG"]], "Print", "PrintUsage",
 CellChangeTimes->{3.77169785033883*^9},
 CellTags->"Info3771687050-5770141"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"?", "NN"}]], "Input",
 CellChangeTimes->{{3.7716950064121666`*^9, 3.7716950069871993`*^9}}],

Cell[BoxData[
 StyleBox["\<\"Template for the numerically found function N.\"\>", 
  "MSG"]], "Print", "PrintUsage",
 CellChangeTimes->{3.7716978513508873`*^9},
 CellTags->"Info3771687051-7110046"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"?", "Nphi"}]], "Input",
 CellChangeTimes->{{3.7716949771904955`*^9, 3.7716949783045588`*^9}}],

Cell[BoxData[
 StyleBox["\<\"Template for the numerically found scalar field \[Phi].\"\>", 
  "MSG"]], "Print", "PrintUsage",
 CellChangeTimes->{3.771697851903919*^9},
 CellTags->"Info3771687051-3482941"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"?", "NV"}]], "Input",
 CellChangeTimes->{{3.771694981856762*^9, 3.7716949971956396`*^9}}],

Cell[BoxData[
 StyleBox["\<\"Template for the numerically found electromagnetic field \
V.\"\>", "MSG"]], "Print", "PrintUsage",
 CellChangeTimes->{3.7716978524749517`*^9},
 CellTags->"Info3771687052-1619136"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"?", "NA"}]], "Input",
 CellChangeTimes->{{3.7716950135755763`*^9, 3.7716950153956804`*^9}}],

Cell[BoxData[
 StyleBox["\<\"Template for the numerically found function A.\"\>", 
  "MSG"]], "Print", "PrintUsage",
 CellChangeTimes->{3.771697853155991*^9},
 CellTags->"Info3771687053-8615383"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"?", "NB"}]], "Input",
 CellChangeTimes->{{3.7716950175428033`*^9, 3.7716950186168647`*^9}}],

Cell[BoxData[
 StyleBox["\<\"Template for the numerically found function B.\"\>", 
  "MSG"]], "Print", "PrintUsage",
 CellChangeTimes->{3.7716978537630253`*^9},
 CellTags->"Info3771687053-7475021"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Plot", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"NN", "[", "x", "]"}], "/.", "Res"}], ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", "0.01", ",", "0.99"}], "}"}], ",", 
       RowBox[{"AxesLabel", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"\"\<x\>\"", ",", "\"\<N\>\""}], "}"}]}]}], "]"}], ",", 
     RowBox[{"Plot", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Ndelta", "[", "x", "]"}], "/.", "Res"}], ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", "0.01", ",", "0.99"}], "}"}], ",", 
       RowBox[{"AxesLabel", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"\"\<x\>\"", ",", "\"\<\[Delta]\>\""}], "}"}]}]}], "]"}], 
     ",", 
     RowBox[{"Plot", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Nphi", "[", "x", "]"}], "/.", "Res"}], ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", "0.01", ",", "0.99"}], "}"}], ",", 
       RowBox[{"AxesLabel", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"\"\<x\>\"", ",", "\"\<\[Phi]\>\""}], "}"}]}]}], "]"}], ",", 
     RowBox[{"Plot", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"NV", "[", "x", "]"}], "/.", "Res"}], ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", "0.01", ",", "0.99"}], "}"}], ",", 
       RowBox[{"AxesLabel", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"\"\<x\>\"", ",", "\"\<V\>\""}], "}"}]}]}], "]"}], ",", 
     RowBox[{"Plot", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"NA", "[", "x", "]"}], "/.", "Res"}], ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", "0.01", ",", "0.99"}], "}"}], ",", 
       RowBox[{"AxesLabel", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"\"\<x\>\"", ",", "\"\<A\>\""}], "}"}]}]}], "]"}], ",", 
     RowBox[{"Plot", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"NB", "[", "x", "]"}], "/.", "Res"}], ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", "0.01", ",", "0.99"}], "}"}], ",", 
       RowBox[{"AxesLabel", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"\"\<x\>\"", ",", "\"\<B\>\""}], "}"}]}]}], "]"}]}], "}"}], "//",
    "TableForm"}], "//", "Magnify"}]], "Input",
 CellChangeTimes->{{3.760975896794322*^9, 3.7609760522072115`*^9}}],

Cell[BoxData[
 StyleBox[
  TagBox[
   TagBox[GridBox[{
      {
       GraphicsBox[{{}, {}, 
         {Hue[0.67, 0.6, 0.6], LineBox[CompressedData["
1:eJwVjnswFHgAx7ddU5yQknE6J8VUqHSumqvTl0tFiEXymmyJTcYj1bXnUVjr
kUdJpQdGREIplRC13pLHLofattZiLfv6oZybu1Hn/vjOZ+bzx2e+Jscj3IOo
FArFZXH/s2la9NdYdBLMKuIljnYJsKzarWAZcJBQZKEpakvAzbBcsVYNB7XM
bVGnDyYiXHaoe+dMMl74uahlebBhON54N52Zhjt8O6fSIA7ODt9xtvbMwmfj
0RKPtDSsElnQm/SvwUCLM+guvYL2Nmnpiul8DJcrvAo23kKkO10UWvIAnkN9
nsEXSnCW32o+1PsE12a5XyvbH6LXynel6kkNCuU69eqqalz3pKxe8e0lyo/m
3i9yeoGQLyH7eSwuOicF+bm+L9G4VnjZaEML3N0lBeUNr1E4ealqorMNYevW
X4inNaPxJE+DadMJbmT/oQJqK3SdCk4rJrrgTROzFyzaUSih6m0K7AHjwI/N
lladaFxzL0Pc3wdhu8uZHeZdUBcEp/Xt5sOfkTbY7NoNN2rHVNr5flS9inoe
R+/FUz85r71nAIn0N+VfwcNH6pbiJqNBaD+TFTt48GG2tGGlwZEhUGxqo7wP
9yN1l7bGTPkwihIybdQjBqD+tiLPbPIdMq2rK+fP/4l7GVovhBDg4fUluXdv
DWJZXmYDPfsDKk9tzNGsG0LKMp+Add1CrKk4fhGdw1h/bzL1nMknzLFt7LVm
30GY1+JqyhBB8atfu9pyAR6d/hTv4DyCK9yZn2JMPyB2s40Rd24EfCu6W5mP
ED65dqmSHDFuqNLNzS9+RMv3ZTucMQrR1e2XjVo+QbclX5AtHUWXjvTuS9oI
wgx/ceEkjeH4SSvNhfwRHLm0g1a/ZRzCTV6cGgcx3Mrep+T1jEP3m94GllwM
S6Um9WiIBMGsv+WeWaO4cbDwNWPlBGJzWv2lv41Bx0vgpPt4AtFkZ4QRGcPq
6N/X0PykKO5Yeuzbw3GYO9fWFf0jRdv82McDJyRYvy/NxSR3EgfZkV+EhhN4
4NVgKradQsoQW9NDMoE9+te7DommYMz28Y4rleKYqu/pwiUZVNW7HM/FToKp
vHU13VoOrqw6z95jCrG3NWw7eHIks7Qqp4xlMGZ8sLKPUWCBfsAxmioHb8B9
OtxQifm3/pWBAjmCwn1KWDVKXKNYKy2qFUg1ac5vCVDhh/dGbeJCJeoSeSca
FlRwodWXKdkqPO5faI2jEDDMhoWKFBVK11mYgUYwnLo3UJGuwtVmjqRJnaAt
YglTkaPCKeru4I5VBCVDA47TxSoYJpYw+zcRjGR1Ry9rVSEmIfrU5GGC8Kfh
f5xRI4ji3+964E0QkzkzG7vYOWkyaB7qRzBbd/5V8nICz6atciWDYO67JKc7
egSWSyShn0MJ+Hu9bDpNCYTxrmFfEwguCsrjtu0j6OfF9rxOImAzfta3dSTo
XFu+OSGFQL/mJsXVheAZV01FyyRwMJB2hS3+yKDUh2vcJDApoG+vCiJIdJP2
dt0mCJAx/bkhBKxCva0Z+QSB2vaD/DCCE7YRRLuYYE/Q3oa5cwS+V/JceSUE
+32PmatHE7iNvKnKLiPIrtglM7yw6K3mdTwqCKZqu//dnEhgE28aqfeI4JFY
L8AumeA/STV1GA==
           "]]}},
        AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
        Axes->True,
        AxesLabel->{
          FormBox["\"x\"", TraditionalForm], 
          FormBox["\"N\"", TraditionalForm]},
        AxesOrigin->{0, 0},
        PlotRange->{{0.01, 0.99}, {0., 0.9851385933935057}},
        PlotRangeClipping->True,
        PlotRangePadding->{
          Scaled[0.02], 
          Scaled[0.02]}]},
      {
       GraphicsBox[{{}, {}, 
         {Hue[0.67, 0.6, 0.6], LineBox[CompressedData["
1:eJwVz3k81VkfB/BLC4pcJTXKxM0yIUsMyuP3sbTNYyl7kaWubGUreSgKQ8iu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           "]]}},
        AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
        Axes->True,
        AxesLabel->{
          FormBox["\"x\"", TraditionalForm], 
          FormBox["\"\[Delta]\"", TraditionalForm]},
        AxesOrigin->{0, 0},
        PlotRange->{{0.01, 0.99}, {0., 0.1330922300598532}},
        PlotRangeClipping->True,
        PlotRangePadding->{
          Scaled[0.02], 
          Scaled[0.02]}]},
      {
       GraphicsBox[{{}, {}, 
         {Hue[0.67, 0.6, 0.6], LineBox[CompressedData["
1:eJwVxXk01AkAB/BhuiQMI0pJxBYJL9XuJr7ajbaQIauVfRnlKs+E0tox1hHG
uTmStuiNylnrSM9GpjHGzTDIEaOfwSDXj1dptc9ef3zeR//iVVdfRQqF4vSf
/xcuESsT7Dis6ybjXlcRMC23mg/fFg/WyqFvEysJ3A3KkalUx0M8ryCzKifA
mj3T+eVyAlj2li8flhLQmeTnp/gngfUVbZaVT+D64H1HS7dfETFPP6hwiwCd
2O8i1LqNS6UKoSpXCDQ3TRfSlvKwxT5/sFGPQLCrCxFYUIKKton2Vc5bXO9p
NBnoqgTD3mn0zfgouizOayxWVuMoarPaTo0i242ylfbPS6QFpBJ38qW4/OGy
vSS8HiMmfw3wFKXg75be0t0rgmGpgQfcRsCbSS6fam3C7+dkWz8XDoMfIFHy
t27FkR8jT2ZSh6Hu8CBkfqodqsd47gmMN+DJFTWNL4lxtnOI/aJoCPwdj1Nl
vd3QTfeObKEMYdOwX1K3VQ+u2Rqv7j49CIZiy7ukn3px/Dzloc+DAVR5zkma
xX3wOj3W8WG8H6OKZo+Euv0ICrIu7TLuh9GGOo1t5waQZapRc4LzGolHVZWW
SwfRsacs1F7Qh00dT3KNZobg+U0a00W1D49TVf6QYhiXVFp/NjnTi425aXUu
GSPY4Nu15JzRA+5GDy+DTilWX1H1jGQS7Hk8kxim/xby4BBXpoEE0lyRsyGT
AHv7vvoLsi6UhbyN/s5xDLoD92lGCWJwDljr1n8cQ0BWZuxhtU545BxPlGfJ
sOJ/UHShqh2i7cVHHDGOXm9lHZp1G9RFecMZ0+MYNl6/XC9pQZDO107xcRNY
y7L32R/djHPJR6i1ZpN4+rnoGl27CYziN9xc8SROvfJaUWoXwXRBWfHCZTku
bpEul3IbcOc0T8DUmEIj98khsZkQau7DDuoVU6AcJkfJCQG2sm/soHpOI0a4
q9jblg8Txxc1Dz9Pg1KiSW96XYs9dklO+jkz8B2xq0T0C5S41xnKbN9BVrhy
c3J9NWy0stvPEO+gpN2tvauhCt6L3VVrybOQhvEZ6Z6V8F/4LTPFcg4Obn8F
dewsA+eekm2LZA7N6e8FzLkS6DFHLE5EzOPg+9sryxEFkPS5LrF0FjBbN6Il
D82HL8ujILx6AX9abdllaX4fifoNeSKvRTwj5XZKm7NQEyvxqVtbxOGofRWr
DlxU9K41RlJIKM9Ttk9u5qLQYL8RqCR28qjpA20JyGyIlws3kYjWohX3nUzA
FUUrvxY6Cb1UgmN2Ih46sQX+vcYkLrrZ5PrZ3EREDPvKzPckss3dWYKQXxDa
U9Re8gOJhmxvu5zlSATo95sEepJI+/jcPCokEm5C87kFJgk5feZYVAgHpgry
wPeBJDJkDAvbUDak0c5Bf8eQEJeoWTTduIFeCUcsiCNxlF9Jf/ApDK27Sw/E
cEn43bJczw0Pw/P6dYvUNBJd5da0JPZ1pFJqWUp3Sdy+NvPSKSoUsYzprvZ7
JJILO6hFlFCE8zTNU/NI2JjFutNiQ+Bje5VUfUQiRX9Uhx4fjPPpuc6SAhJ7
BTUpTzcEgzHWVp5RTOKLvc+Vn9Kuwt7ik9rZJyQ05RXqeposWEcbBmuWkehb
yt33TDsI/wKiql8E
           "]]}},
        AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
        Axes->True,
        AxesLabel->{
          FormBox["\"x\"", TraditionalForm], 
          FormBox["\"\[Phi]\"", TraditionalForm]},
        AxesOrigin->{0, 0},
        PlotRange->{{0.01, 0.99}, {0., 0.4953509615145182}},
        PlotRangeClipping->True,
        PlotRangePadding->{
          Scaled[0.02], 
          Scaled[0.02]}]},
      {
       GraphicsBox[{{}, {}, 
         {Hue[0.67, 0.6, 0.6], LineBox[CompressedData["
1:eJwVkms01AkAxTU6G0cpj6G0tlSTqGjT1m6yl14rYaihZDcSTViP2rZUdkPe
TNaEkZ1BjPI6UqQSy3iNZMYYIeMxo8wDmT+p3erQrv1wzz33/M79dK+ZX9iR
AJKGhobLgv533rT079dXYrGW/kOZlZsMW+7ZvolYGQdivND0EVWG7BDW6LKa
OFDqWyKwkEMnXDt3zcSjjXZ0nOoqg8lY/e0UehL8MsYehDnLcKH/T2cb2g0M
Tn0lL3WUwUC62Z1nlAGtnIvs5Q4ytLUq76yY5oDvpRub/rUM4UfcpcFFJajI
cPcs0V3od7dY9gnv4+1PLYFNL6UQbjuhr75fg8jMojlbphSZNA3yin+fIpBS
1jLiIEXgu8CDoohGtHxZpzaeHUH92qE0U/NmlM+bPA67NYJ8VfI9RXsrEna7
PVTtWeBnRdp0u3YUJJ2+FvJqGHqHc8+9UXSAk8aozbk6jHw5ydDitABl6jad
ZcbDqF/NTR0Vd0Fw9DrJoHIIWpIzSV223VAlmhQ72g7BjcQfT7okRu757Vrn
nw2iyntS1CbowVyuHfe24yCGSVaFPNNeFJkNk1gtElC+qNNfeawPRmVrPvrt
lyBxt672TGk/JozDwhqrBqD1vIxNUb1E0kSD8JL5ALipyx4NQQKuzsPB8qSX
WMJm1LmnDyI7Jz9UoepHwhIvn3WdQzCNIEqrXPqxnqtK/NVsBDPc6sOdeX0Y
YjdTN/hKQWaYFNh86EXFuZEox4WdKDkeTANqLyK32pk2vpfB5vLocXfmC3ix
HBLlN0fBS0nb6zncg+ZVxTud8QqtVFYr2bAHes0cSbryFSrSJH6Jh8QIMfnO
JS72Nci0gS6vxG4cS96pWWs1hrwDWZ0hD0RwKx5IYAvGcDFYaztL0IUtUzqk
k4FyCHwUDqd2CZHllN/gq68AfZPynNOlTiz3lBzWq1SAIJNme4QdIF+5uFrT
W4ldkqWn9s61w9L58ZOCT0psVDK26u7jY/2BJBczlgodrp8FfEYrSjzrNoza
j2NFwOWD1RXN+N4os8NVOo5Rht7PmZM8nFJ3Vc0nTyCQrQ7gzzeAPnWLmWIz
ibx9NifyrOsQmaNtzxdNgu5UO9PMeYw1voPb9l99A9+Pu+Ota6sh6jkyHWoy
BZk55S9T8n0EhHoVRdRM4dtCZlf4v6VINGviNPuoYbsqLv7QjkI8iRH5182r
8cLf2duun4VK8XzLbxoE4oM2jZtnsXBn3WYKNAl45Z38Rt+DBWZTnJynRcBj
WqqjEGchiGR7hm9AQKTj3pYszIRJTBFdbEFgEadm5bPWm7gafSVI5UHA4n06
f8/ZNJzvvttRcpxAOe3tj4sVN3DWrNcy2JtAz9Pjuc9P3wCNZz055UvAifvZ
0suHgS2L5MGzwQQe3dTMCPdMwVAUNeRzNLHw11l5+v4EiEWRgoZYAnyfOSWt
KR7ta0u3RicQmK2aKje2j0d142K1JoNA3s6NcWzbOKRq1IZqZxMI+uCUVbj9
OmLclMKOHALUpao+/8oYROQbWqdyCNC7i+QUqxj424cRuoUEIj8Z/XLXIhon
/mBTRUUEFO3Md/S7UXCTPbuXXkwg27Tx0CZKFA5u+2f50TIC1wo0VaID12AX
tSHcsILADv8L424Ov+M/M+Nxbg==
           "]]}},
        AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
        Axes->True,
        AxesLabel->{
          FormBox["\"x\"", TraditionalForm], 
          FormBox["\"V\"", TraditionalForm]},
        AxesOrigin->{0, 0},
        PlotRange->{{0.01, 0.99}, {0., 0.5097878785411218}},
        PlotRangeClipping->True,
        PlotRangePadding->{
          Scaled[0.02], 
          Scaled[0.02]}]},
      {
       GraphicsBox[{{}, {}, 
         {Hue[0.67, 0.6, 0.6], LineBox[CompressedData["
1:eJwVUHswFHgA3laT14VFxjGbtqSz5XHV1HSlT+W6symbSmmv6IHKIJXapDmp
9ZbUpQhxwlKhJ0qeschjW6E8Wmrfrx93va7Hub0/vvnmm2++b775GHsj/YKp
FAplox7/c9OE+MPbmHMQrH7M/8qXYFHlSg3XlocVls306DIJroZfGZ/5kIdC
Z4vrWr2OUG3qWj6ZgFpTeuvrcgnsJE8KU0OTYcE9z2+6JcGxwWs+S7aeh9aq
ozG5SgIr8cLNTTZ/4EiO53LHGgnaWuUlFhN5mD2aUxonkOCw32ZxWHEZTEqu
KZKV+vzzp8yBnjuYamcyVptI0eO+01J35yEsOdx1ixdKcXkrZZbF1GNEcAJm
f/KV4uC7g+uF3EYMj+Vu+eWoFE/mjGTQF7RgAeVlSGmOFAWKlEpZeyvKvaMK
jzfr/QNC41CPdliFuXwpUUhB25AfpZF1wrn+QaqHlQwFUqq1875u+M1w0s5Z
JcMT+xtp46JeFLW3/cUKlsFoKCS5d+VzaBJSme6XZGBTBcrkEyLUPNjm5N4g
wz2OWtjW3Yd30TXWbhMyjFJdi5ro/bh9le+Rz5Bj/ow6S9vtA/gxy1mhYcuR
9JOZ8WT5IL6e9L+YwZPD6NnN3PmKlygar3WarJbjRtrM6hEMgW7ZmiInchjm
ptdtzhxGMJV3d9UPCiQaBgTO7RqBV7Q43XC3AvNuKJKiGa9xPda5/m62AiO5
Lb6OQWIEZ7p6lYsUqIh6Hferzxh6omwcKkyViHXxoDe+H8Ox7AKZiKVEwJU1
SdJL4/gUjP2TCUq0fM9f5oM3iNlHHQvqUILWkjeUKX+DNGV9w6ipCuF2Kzby
zr1Fn/em219YKmxPWWbwyFWCcKPBrOwLKrD5rxJzuyX4OJTeVyJSYZHWlLr7
oBRKTrj3bms1slgFDUGWMrSFnD1a85sa5v5DG2hVMgxEfxplFqoxK+a4vQFH
/5PYtiRAowbTp6b2z89y5K+x3xG5RIN5PydvZFxR4N7SyGLlSQ3K/Oscxz2V
4B11MFks0GC1zeXOTWIlpq21MaRZaLFH13vvW4oKVVMBb58FahGqzb6YukSN
eP8es64KLWJzjD0FQjXkvrV1tv9o4RA07O51SoMMb/WR9SwdhH1+ExF2WmS1
Bqqys3QIjggo5j7U4nK1k7l0XIckRnNeS6AOrLzoUtpSgtp44f66bzp86Fw3
wDxDUCX69vQ0hYCVOfHhbDxBydyF82FAcHjQwGH0LMHFZp60yYjgs8iPl5FA
cIi6MkRgRSA74VX+LpXALr44VORMIFz7xa8xi+DUmZhDim0Eqec/m+66RXDk
eWln2Q4CR7Pp1tW3CQ4w+plhHIJXbLt5tEqCrU1uam0Qwe9Ge/1b7xAsmiYN
+zuM4LsOC5prNcFInG/4v/qd3ML4F5RmApEwtrvhHIHHjpk+nBaC9jnlLmcS
CcgIt/PBU4L7jdN1BukE9aflw4cEBGmURxHGVwm8rw+y+7sI4tnyns4cgj3r
6FNuPfreAmu3tDyC/KWu91N6CfZ7RhKzIoKJXaWLPUUEOy/k+gqLCeJYJl9z
+gjYYx2VmXwCX61L1/sXBOvdP5pvuan/sdi8iD2g3xXneNi6gsC+/1bczUGC
/wCKLYGI
           "]]}},
        AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
        Axes->True,
        AxesLabel->{
          FormBox["\"x\"", TraditionalForm], 
          FormBox["\"A\"", TraditionalForm]},
        AxesOrigin->{0, 0.65},
        PlotRange->{{0.01, 0.99}, {0.6456282897506406, 0.9950768960176534}},
        PlotRangeClipping->True,
        PlotRangePadding->{
          Scaled[0.02], 
          Scaled[0.02]}]},
      {
       GraphicsBox[{{}, {}, 
         {Hue[0.67, 0.6, 0.6], LineBox[CompressedData["
1:eJwV1Xs8VVkbB3AhuaREjOgUQugUQ6+U9NBbjKISpZimJiHJraIShZfkNnIp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           "]]}},
        AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
        Axes->True,
        AxesLabel->{
          FormBox["\"x\"", TraditionalForm], 
          FormBox["\"B\"", TraditionalForm]},
        AxesOrigin->{0, 0.88},
        PlotRange->{{0.01, 0.99}, {0.8753843516343331, 0.999993662679944}},
        PlotRangeClipping->True,
        PlotRangePadding->{
          Scaled[0.02], 
          Scaled[0.02]}]}
     },
     GridBoxAlignment->{
      "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
       "RowsIndexed" -> {}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}, "RowsIndexed" -> {}}],
    Column],
   Function[BoxForm`e$, 
    TableForm[BoxForm`e$]]],
  StripOnInput->False,
  Magnification->GoldenRatio Inherited]], "Output",
 CellChangeTimes->{3.760975938113685*^9, 3.7609760529762554`*^9, 
  3.770161928968134*^9, 3.7702175120799007`*^9}]
}, Open  ]],

Cell["List of 10 solutions with higher charge.", "Text",
 CellChangeTimes->{{3.7609734145143433`*^9, 3.7609734559017105`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"BHData", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Block", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"\[Alpha]", "=", 
         RowBox[{"-", "5"}]}], "}"}], ",", 
       RowBox[{"NSolveScalarizedBH", "[", 
        RowBox[{"fe", ",", "p", ",", "20"}], "]"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"p", ",", 
       FractionBox["1", "20"], ",", 
       FractionBox["1", "2"], ",", 
       FractionBox["1", "20"]}], "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.760972532881917*^9, 3.76097254638369*^9}, {
   3.7609726496625967`*^9, 3.760972682398469*^9}, 3.7609727539955645`*^9, {
   3.7609728389684243`*^9, 3.7609728765885763`*^9}, {3.7609733794393377`*^9, 
   3.760973411218155*^9}, {3.760973534200189*^9, 3.7609735717963395`*^9}, {
   3.760973606913348*^9, 3.7609736363210306`*^9}, {3.7702195058859396`*^9, 
   3.7702195071560125`*^9}}],

Cell["Now we can plot graphs, e.g. M (Q) :", "Text",
 CellChangeTimes->{{3.7609734753128214`*^9, 3.760973492852824*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"ListPlot", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"{", 
         RowBox[{"Q", ",", "M"}], "}"}], "/.", "BHData"}], ",", 
       RowBox[{"Joined", "\[Rule]", "True"}], ",", 
       RowBox[{"AxesLabel", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
         "\"\<Q/\!\(\*SubscriptBox[\(r\), \(0\)]\)\>\"", ",", 
          "\"\<M/\!\(\*SubscriptBox[\(r\), \(0\)]\)\>\""}], "}"}]}]}], "]"}], 
     ",", 
     RowBox[{"ListPlot", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Q", "/", "M"}], ",", 
          RowBox[{"1", "/", 
           RowBox[{"(", 
            RowBox[{"2", "M"}], ")"}]}]}], "}"}], "/.", "BHData"}], ",", 
       RowBox[{"Joined", "\[Rule]", "True"}], ",", 
       RowBox[{"AxesLabel", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
         "\"\<Q/M\>\"", ",", 
          "\"\<\!\(\*SubscriptBox[\(r\), \(0\)]\)/2M\>\""}], "}"}]}]}], "]"}],
      ",", 
     RowBox[{"ListPlot", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Q", "/", "M"}], ",", 
          RowBox[{"S", "/", "M"}]}], "}"}], "/.", "BHData"}], ",", 
       RowBox[{"Joined", "\[Rule]", "True"}], ",", 
       RowBox[{"AxesLabel", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"\"\<Q/M\>\"", ",", "\"\<S/M\>\""}], "}"}]}]}], "]"}]}], 
    "}"}], "//", "TableForm"}], "//", "Magnify"}]], "Input"],

Cell[BoxData[
 StyleBox[
  TagBox[
   TagBox[GridBox[{
      {
       GraphicsBox[
        {Hue[0.67, 0.6, 0.6], 
         LineBox[{{0.5071029225199398, 0.6285750768844839}, {0.51265106272317,
           0.6313794241709563}, {0.5220711929227463, 0.6361436808481447}, {
          0.5356326136149387, 0.6430083260653403}, {0.5537320071018792, 
          0.652180348308219}, {0.5769149465247807, 0.6639445312044898}, {
          0.6059063951081687, 0.6786794542078379}, {0.6416527465179634, 
          0.6968795431114405}, {0.6853790348394018, 0.7191850734686367}, {
          0.7386664561229368, 0.7464228150525375}}]},
        AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
        Axes->True,
        AxesLabel->{
          FormBox[
          "\"Q/\\!\\(\\*SubscriptBox[\\(r\\), \\(0\\)]\\)\"", 
           TraditionalForm], 
          FormBox[
          "\"M/\\!\\(\\*SubscriptBox[\\(r\\), \\(0\\)]\\)\"", 
           TraditionalForm]},
        PlotRange->Automatic,
        PlotRangeClipping->True]},
      {
       GraphicsBox[
        {Hue[0.67, 0.6, 0.6], 
         LineBox[{{0.8067499669783, 0.7954499285562466}, {0.8119540217774999, 
          0.7919168424858534}, {0.8206812527426034, 0.7859859573443695}, {
          0.8330103855614921, 0.7775949077667025}, {0.849047366327859, 
          0.7666591017300954}, {0.8689203983323349, 0.7530749580735742}, {
          0.892772561997459, 0.7367248218580676}, {0.9207513018004525, 
          0.7174841117700067}, {0.9529939651469849, 0.6952313367524371}, {
          0.9896086256030977, 0.6698616252302083}}]},
        AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
        Axes->True,
        AxesLabel->{
          FormBox["\"Q/M\"", TraditionalForm], 
          FormBox[
          "\"\\!\\(\\*SubscriptBox[\\(r\\), \\(0\\)]\\)/2M\"", 
           TraditionalForm]},
        PlotRange->Automatic,
        PlotRangeClipping->True]},
      {
       GraphicsBox[
        {Hue[0.67, 0.6, 0.6], 
         LineBox[{{0.8067499669783, 0.04098542996438935}, {0.8119540217774999,
           0.08235182941059403}, {0.8206812527426034, 0.12448093137545822`}, {
          0.8330103855614921, 0.16775542323541986`}, {0.849047366327859, 
          0.21255793553180208`}, {0.8689203983323349, 0.259268136837188}, {
          0.892772561997459, 0.3082571197299601}, {0.9207513018004525, 
          0.3598781763816756}, {0.9529939651469849, 0.4144529766285584}, {
          0.9896086256030977, 0.47225226457808095`}}]},
        AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
        Axes->True,
        AxesLabel->{
          FormBox["\"Q/M\"", TraditionalForm], 
          FormBox["\"S/M\"", TraditionalForm]},
        PlotRange->Automatic,
        PlotRangeClipping->True]}
     },
     GridBoxAlignment->{
      "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
       "RowsIndexed" -> {}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}, "RowsIndexed" -> {}}],
    Column],
   Function[BoxForm`e$, 
    TableForm[BoxForm`e$]]],
  StripOnInput->False,
  Magnification->GoldenRatio Inherited]], "Output",
 CellChangeTimes->{3.7702195724717484`*^9}]
}, Open  ]],

Cell["\<\
Third parameter of the function is numerical precision. By default it is \
MachinePrecision.\
\>", "Text",
 CellChangeTimes->{{3.760974200595305*^9, 3.760974219879408*^9}, {
  3.7609746078786*^9, 3.7609746124088593`*^9}, {3.771695076746189*^9, 
  3.7716951476782465`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Res1", "=", 
  RowBox[{"Block", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"\[Alpha]", "=", 
      RowBox[{"-", "10"}]}], "}"}], ",", 
    RowBox[{"NSolveScalarizedBH", "[", 
     RowBox[{"fe", ",", 
      RowBox[{"1", "/", "2"}], ",", "20"}], "]"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.7609741448701177`*^9, 3.760974182364262*^9}, {
  3.76097460228228*^9, 3.760974602817311*^9}, {3.7609751620422964`*^9, 
  3.7609751717858543`*^9}, {3.7716157610790586`*^9, 3.7716157611260614`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"P0", "\[Rule]", 
    FractionBox["1", "2"]}], ",", 
   RowBox[{
   "Q", "\[Rule]", 
    "0.80850200422262945168101307260989977070945442594920732699`20."}], ",", 
   RowBox[{
   "S", "\[Rule]", 
    "0.547829980412725784605763781346594035254173569795343641475`19.\
604501901284806"}], ",", 
   RowBox[{
   "\[Delta]0", "\[Rule]", 
    "0.101215225165659122213972973268577817245790147592249703159`19.\
982049602870298"}], ",", 
   RowBox[{
   "V0", "\[Rule]", 
    "0.4171260618791269472552618176804010696044511282871908032564`19.\
506320968669804"}], ",", 
   RowBox[{
   "M", "\[Rule]", 
    "0.7324066575649415098408267581296436155060351294550465317914`19.\
56990231091587"}], ",", 
   RowBox[{"\[DoubleStruckCapitalN]", "\[Rule]", 
    TagBox[
     RowBox[{"InterpolatingFunction", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"{", 
         RowBox[{
         "0.00006103515625`20.", ",", 
          "0.9864802067017357211218424268604202227493633112706955042187`20."}]\
, "}"}], "}"}], ",", "\<\"<>\"\>"}], "]"}],
     False,
     Editable->False]}], ",", 
   RowBox[{"\[Phi]", "\[Rule]", 
    TagBox[
     RowBox[{"InterpolatingFunction", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"{", 
         RowBox[{
         "0.00006103515625`20.", ",", 
          "0.9864802067017357211218424268604202227493633112706955042187`20."}]\
, "}"}], "}"}], ",", "\<\"<>\"\>"}], "]"}],
     False,
     Editable->False]}], ",", 
   RowBox[{"d\[Phi]", "\[Rule]", 
    TagBox[
     RowBox[{"InterpolatingFunction", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"{", 
         RowBox[{
         "0.00006103515625`20.", ",", 
          "0.9864802067017357211218424268604202227493633112706955042187`20."}]\
, "}"}], "}"}], ",", "\<\"<>\"\>"}], "]"}],
     False,
     Editable->False]}], ",", 
   RowBox[{"\[Delta]", "\[Rule]", 
    TagBox[
     RowBox[{"InterpolatingFunction", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"{", 
         RowBox[{
         "0.00006103515625`20.", ",", 
          "0.9864802067017357211218424268604202227493633112706955042187`20."}]\
, "}"}], "}"}], ",", "\<\"<>\"\>"}], "]"}],
     False,
     Editable->False]}], ",", 
   RowBox[{"V", "\[Rule]", 
    TagBox[
     RowBox[{"InterpolatingFunction", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"{", 
         RowBox[{
         "0.00006103515625`20.", ",", 
          "0.9864802067017357211218424268604202227493633112706955042187`20."}]\
, "}"}], "}"}], ",", "\<\"<>\"\>"}], "]"}],
     False,
     Editable->False]}]}], "}"}]], "Output",
 CellChangeTimes->{3.7702175682151113`*^9, 3.771436911806944*^9, 
  3.771615780060144*^9, 3.7716951940659*^9, 3.7716959720763993`*^9}]
}, Open  ]],

Cell["Higher precision works a little slower.", "Text",
 CellChangeTimes->{{3.760974200595305*^9, 3.7609742501351385`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Res2", "=", 
  RowBox[{"Block", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"\[Alpha]", "=", 
      RowBox[{"-", "10"}]}], "}"}], ",", 
    RowBox[{"NSolveScalarizedBH", "[", 
     RowBox[{"fe", ",", 
      RowBox[{"1", "/", "2"}], ",", "30"}], "]"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.760974252727287*^9, 3.760974257717572*^9}, {
  3.7609751810263824`*^9, 3.7609751849426064`*^9}, {3.7716157531566052`*^9, 
  3.771615753203608*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"P0", "\[Rule]", 
    FractionBox["1", "2"]}], ",", 
   RowBox[{
   "Q", "\[Rule]", 
    "0.8085020051807630864378746644004347233897891815842415742062`30."}], ",", 
   RowBox[{
   "S", "\[Rule]", 
    "0.5478299805685083971596400976360955903049881397307878616492`29.\
607215249984986"}], ",", 
   RowBox[{
   "\[Delta]0", "\[Rule]", 
    "0.1012152258878622043030097092159692284754063144273773950664`29.\
99505336712929"}], ",", 
   RowBox[{
   "V0", "\[Rule]", 
    "0.4171260633358697118550508868350329942435708994993946466148`29.\
503537580096182"}], ",", 
   RowBox[{
   "M", "\[Rule]", 
    "0.7324066582922332721206655161983316366356988660281561956628`29.\
571512258842866"}], ",", 
   RowBox[{"\[DoubleStruckCapitalN]", "\[Rule]", 
    TagBox[
     RowBox[{"InterpolatingFunction", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"{", 
         RowBox[{
         "9.5367431640625`30.*^-7", ",", 
          "0.9961932939059160330343866241497602848038772459107826308095`30."}]\
, "}"}], "}"}], ",", "\<\"<>\"\>"}], "]"}],
     False,
     Editable->False]}], ",", 
   RowBox[{"\[Phi]", "\[Rule]", 
    TagBox[
     RowBox[{"InterpolatingFunction", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"{", 
         RowBox[{
         "9.5367431640625`30.*^-7", ",", 
          "0.9961932939059160330343866241497602848038772459107826308095`30."}]\
, "}"}], "}"}], ",", "\<\"<>\"\>"}], "]"}],
     False,
     Editable->False]}], ",", 
   RowBox[{"d\[Phi]", "\[Rule]", 
    TagBox[
     RowBox[{"InterpolatingFunction", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"{", 
         RowBox[{
         "9.5367431640625`30.*^-7", ",", 
          "0.9961932939059160330343866241497602848038772459107826308095`30."}]\
, "}"}], "}"}], ",", "\<\"<>\"\>"}], "]"}],
     False,
     Editable->False]}], ",", 
   RowBox[{"\[Delta]", "\[Rule]", 
    TagBox[
     RowBox[{"InterpolatingFunction", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"{", 
         RowBox[{
         "9.5367431640625`30.*^-7", ",", 
          "0.9961932939059160330343866241497602848038772459107826308095`30."}]\
, "}"}], "}"}], ",", "\<\"<>\"\>"}], "]"}],
     False,
     Editable->False]}], ",", 
   RowBox[{"V", "\[Rule]", 
    TagBox[
     RowBox[{"InterpolatingFunction", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"{", 
         RowBox[{
         "9.5367431640625`30.*^-7", ",", 
          "0.9961932939059160330343866241497602848038772459107826308095`30."}]\
, "}"}], "}"}], ",", "\<\"<>\"\>"}], "]"}],
     False,
     Editable->False]}]}], "}"}]], "Output",
 CellChangeTimes->{3.7702176606984005`*^9, 3.77161458813897*^9, 
  3.7716158146041203`*^9, 3.771695222515527*^9, 3.771696002580144*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"?", "CalcParsScalarizedBH"}]], "Input",
 CellChangeTimes->{3.771695477467109*^9}],

Cell[BoxData[
 StyleBox["\<\"CalcParsScalarizedBH[coupling function, data, order] \
calculates the parametrization coefficients using data produced by \
NSolveScalarizedBH.\"\>", "MSG"]], "Print", "PrintUsage",
 CellChangeTimes->{3.7716955812680464`*^9},
 CellTags->"Info3771684780-6147723"]
}, Open  ]],

Cell["\<\
The parametrization coefficients precision and maximal order of the \
parametrization depend on the precision of the solution .\
\>", "Text",
 CellChangeTimes->{{3.7609743274695616`*^9, 3.760974347092684*^9}, {
  3.7609743772404084`*^9, 3.760974421047914*^9}, {3.7609744554948845`*^9, 
  3.7609744557038965`*^9}, {3.7716955066027756`*^9, 3.7716955473621073`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Coeff1", "=", 
  RowBox[{"Block", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"\[Alpha]", "=", 
      RowBox[{"-", "10"}]}], "}"}], ",", 
    RowBox[{"CalcParsScalarizedBH", "[", 
     RowBox[{"fe", ",", "Res1"}], "]"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.760972917017888*^9, 3.7609729276974993`*^9}, {
   3.760974427184265*^9, 3.760974437824874*^9}, 3.760975200230481*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
   "\[Epsilon]", "\[Rule]", 
    "0.4648133151298830196816535162592872310120702589100930635829`19.\
071398592316413"}], ",", 
   RowBox[{
    RowBox[{"a", "[", "0", "]"}], "\[Rule]", 
    "0.6536754908320087317166043486663914841371778615549275081809`19.\
698970004336026"}], ",", 
   RowBox[{
    RowBox[{"b", "[", "0", "]"}], "\[Rule]", "0"}], ",", 
   RowBox[{
    RowBox[{"p", "[", "0", "]"}], "\[Rule]", 
    "0.547829980412725784605763781346594035254173569795343641475`19.\
604501901284806"}], ",", 
   RowBox[{
    RowBox[{"v", "[", "0", "]"}], "\[Rule]", 
    "0.80850200422262945168101307260989977070945442594920732699`20."}], ",", 
   RowBox[{
    RowBox[{"a", "[", "1", "]"}], "\[Rule]", 
    "0.04887046923561267044813359746768324431`17.40713792030342"}], ",", 
   RowBox[{
    RowBox[{"b", "[", "1", "]"}], "\[Rule]", 
    RowBox[{
    "-", "0.0962614953164503301633741798891991690502948742807037283605`19.\
65922636529946"}]}], ",", 
   RowBox[{
    RowBox[{"p", "[", "1", "]"}], "\[Rule]", 
    RowBox[{
    "-", "0.047829980412725784605763781346594035254173569795343641475`18.\
244526312976653"}]}], ",", 
   RowBox[{
    RowBox[{"v", "[", "1", "]"}], "\[Rule]", 
    RowBox[{
    "-", "0.4315291207954494536647266749565654465628358406139444109249`19.\
027046820495553"}]}], ",", 
   RowBox[{
    RowBox[{"a", "[", "2", "]"}], "\[Rule]", 
    RowBox[{
    "-", "2.75025438869090353516402512370986420647`16.567346323762806"}]}], 
   ",", 
   RowBox[{
    RowBox[{"b", "[", "2", "]"}], "\[Rule]", 
    RowBox[{
    "-", "1.24545526569647535215330301977220455441`18.607903224720186"}]}], 
   ",", 
   RowBox[{
    RowBox[{"p", "[", "2", "]"}], "\[Rule]", 
    "3.52652691184053838351124500069424959903`17.958942590729798"}], ",", 
   RowBox[{
    RowBox[{"v", "[", "2", "]"}], "\[Rule]", 
    RowBox[{
    "-", "0.26541347579523061171994512828802315654`18.008670764079298"}]}], 
   ",", 
   RowBox[{
    RowBox[{"a", "[", "3", "]"}], "\[Rule]", 
    "1.8043889315746272716779703382029687875`15.743204989584347"}], ",", 
   RowBox[{
    RowBox[{"b", "[", "3", "]"}], "\[Rule]", 
    "0.47115356540162812628984869578555059592`17.152641288850194"}], ",", 
   RowBox[{
    RowBox[{"p", "[", "3", "]"}], "\[Rule]", 
    RowBox[{
    "-", "4.83723375180966134991080384373481312659`17.316029224520335"}]}], 
   ",", 
   RowBox[{
    RowBox[{"v", "[", "3", "]"}], "\[Rule]", 
    "1.26978884009528377510422309711375223505`17.38889638489953"}], ",", 
   RowBox[{
    RowBox[{"a", "[", "4", "]"}], "\[Rule]", 
    RowBox[{
    "-", "0.18793572371906112444820821212237002463`13.737286512680237"}]}], 
   ",", 
   RowBox[{
    RowBox[{"b", "[", "4", "]"}], "\[Rule]", 
    RowBox[{
    "-", "0.6290051050059489098074530156216828536`15.946068302728417"}]}], 
   ",", 
   RowBox[{
    RowBox[{"p", "[", "4", "]"}], "\[Rule]", 
    "0.13743389155079325571827406432985774065`14.974543996282717"}], ",", 
   RowBox[{
    RowBox[{"v", "[", "4", "]"}], "\[Rule]", 
    RowBox[{
    "-", "2.45738421922679494232754665424192728463`16.77668062174676"}]}], 
   ",", 
   RowBox[{
    RowBox[{"a", "[", "5", "]"}], "\[Rule]", 
    RowBox[{
    "-", "0.14381753790968052133814061692499680369`11.584619283791024"}]}], 
   ",", 
   RowBox[{
    RowBox[{"b", "[", "5", "]"}], "\[Rule]", 
    RowBox[{
    "-", "0.15897890957986211425644340701921753261`13.90423425229571"}]}], 
   ",", 
   RowBox[{
    RowBox[{"p", "[", "5", "]"}], "\[Rule]", 
    RowBox[{
    "-", "0.09428109859385665539982909843150154266`12.420104617202163"}]}], 
   ",", 
   RowBox[{
    RowBox[{"v", "[", "5", "]"}], "\[Rule]", 
    "0.0262839941153107945221509485930244727`14.020447247842155"}], ",", 
   RowBox[{
    RowBox[{"a", "[", "6", "]"}], "\[Rule]", 
    RowBox[{
    "-", "0.60711756422535687987278038430109601471`10.049025297063503"}]}], 
   ",", 
   RowBox[{
    RowBox[{"b", "[", "6", "]"}], "\[Rule]", 
    RowBox[{
    "-", "0.48979252337271836329337857425758851959`12.580737305395365"}]}], 
   ",", 
   RowBox[{
    RowBox[{"p", "[", "6", "]"}], "\[Rule]", 
    RowBox[{
    "-", "0.65170793843527636943901374821675364815`10.578563685459713"}]}], 
   ",", 
   RowBox[{
    RowBox[{"v", "[", "6", "]"}], "\[Rule]", 
    RowBox[{
    "-", "0.89287411899960705352537069281721444822`12.745692186545375"}]}], 
   ",", 
   RowBox[{
    RowBox[{"a", "[", "7", "]"}], "\[Rule]", 
    "0.1284295344109338032143928824809202238`3.771459809406347"}], ",", 
   RowBox[{
    RowBox[{"b", "[", "7", "]"}], "\[Rule]", 
    "0.12181215914844204018354906313180548006`7.627186731643068"}], ",", 
   RowBox[{
    RowBox[{"p", "[", "7", "]"}], "\[Rule]", 
    "0.06762450183185953034767098728159204606`4.295069037773529"}], ",", 
   RowBox[{
    RowBox[{"v", "[", "7", "]"}], "\[Rule]", 
    "0.08146205379629445590481915101799199649`10.397101181820851"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.7716953441294827`*^9, 3.771696007376418*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Coeff2", "=", 
  RowBox[{"Block", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"\[Alpha]", "=", 
      RowBox[{"-", "10"}]}], "}"}], ",", 
    RowBox[{"CalcParsScalarizedBH", "[", 
     RowBox[{"fe", ",", "Res2"}], "]"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.760974473197897*^9, 3.760974490398881*^9}, 
   3.7609752012645397`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
   "\[Epsilon]", "\[Rule]", 
    "0.4648133165844665442413310323966632732713977320563123913256`29.\
073008541171223"}], ",", 
   RowBox[{
    RowBox[{"a", "[", "0", "]"}], "\[Rule]", 
    "0.6536754923813146606626952416314537408927379620831194610821`29.\
698970004336026"}], ",", 
   RowBox[{
    RowBox[{"b", "[", "0", "]"}], "\[Rule]", "0"}], ",", 
   RowBox[{
    RowBox[{"p", "[", "0", "]"}], "\[Rule]", 
    "0.5478299805685083971596400976360955903049881397307878616492`29.\
607215249984986"}], ",", 
   RowBox[{
    RowBox[{"v", "[", "0", "]"}], "\[Rule]", 
    "0.8085020051807630864378746644004347233897891815842415742062`30."}], ",", 
   RowBox[{
    RowBox[{"a", "[", "1", "]"}], "\[Rule]", 
    "0.0488704693751952036703948516289721434153346886717853051422`27.\
40873259210143"}], ",", 
   RowBox[{
    RowBox[{"b", "[", "1", "]"}], "\[Rule]", 
    RowBox[{
    "-", "0.096261495969133063412686371934448693435948175850697407361`29.\
67223012940428"}]}], ",", 
   RowBox[{
    RowBox[{"p", "[", "1", "]"}], "\[Rule]", 
    RowBox[{
    "-", "0.0478299805685083971596400976360955903049881397307878616492`28.\
247239662967825"}]}], ",", 
   RowBox[{
    RowBox[{"v", "[", "1", "]"}], "\[Rule]", 
    RowBox[{
    "-", "0.4315291207093195397611758525696098319222933596070618640138`29.\
02570876441962"}]}], ",", 
   RowBox[{
    RowBox[{"a", "[", "2", "]"}], "\[Rule]", 
    RowBox[{
    "-", "2.7502543665268959031838255482279357985512945273983804964299`26.\
568529424402023"}]}], ",", 
   RowBox[{
    RowBox[{"b", "[", "2", "]"}], "\[Rule]", 
    RowBox[{
    "-", "1.2454552675778955909893832873783281185821795703892390236627`28.\
61101467419419"}]}], ",", 
   RowBox[{
    RowBox[{"p", "[", "2", "]"}], "\[Rule]", 
    "3.5265268822528317627225317662298440518143925167966962283018`27.\
961416419993668"}], ",", 
   RowBox[{
    RowBox[{"v", "[", "2", "]"}], "\[Rule]", 
    RowBox[{
    "-", "0.2654134732930316798341475859643653307639398807414028763453`28.\
007623851681483"}]}], ",", 
   RowBox[{
    RowBox[{"a", "[", "3", "]"}], "\[Rule]", 
    "1.8043889218280542667857165253086481269931407758325428077401`25.\
7443989254223"}], ",", 
   RowBox[{
    RowBox[{"b", "[", "3", "]"}], "\[Rule]", 
    "0.4711535663777519440364987166499600331463122316473240623151`27.\
154193694703075"}], ",", 
   RowBox[{
    RowBox[{"p", "[", "3", "]"}], "\[Rule]", 
    RowBox[{
    "-", "4.837233714565098808739960754619177698310851638321540501531`27.\
31834922914295"}]}], ",", 
   RowBox[{
    RowBox[{"v", "[", "3", "]"}], "\[Rule]", 
    "1.2697888634468178392774939564093494391774702770109158049907`27.\
38815944348611"}], ",", 
   RowBox[{
    RowBox[{"a", "[", "4", "]"}], "\[Rule]", 
    RowBox[{
    "-", "0.1879357282333078536177323495744572828300226749683470425057`23.\
738451382920157"}]}], ",", 
   RowBox[{
    RowBox[{"b", "[", "4", "]"}], "\[Rule]", 
    RowBox[{
    "-", "0.6290051067053203367798253678314361780667979088362378022896`25.\
947378653558747"}]}], ",", 
   RowBox[{
    RowBox[{"p", "[", "4", "]"}], "\[Rule]", 
    "0.1374338931794276019305342396101234047143249972151127732972`24.\
976783428064287"}], ",", 
   RowBox[{
    RowBox[{"v", "[", "4", "]"}], "\[Rule]", 
    RowBox[{
    "-", "2.4573842448337556381201597024939649282682841007894031017644`26.\
77632642975032"}]}], ",", 
   RowBox[{
    RowBox[{"a", "[", "5", "]"}], "\[Rule]", 
    RowBox[{
    "-", "0.143817560160989117492359942876764785148089801149743112534`21.\
585746260588472"}]}], ",", 
   RowBox[{
    RowBox[{"b", "[", "5", "]"}], "\[Rule]", 
    RowBox[{
    "-", "0.1589789104964071272232718092431285305968011494317692908431`23.\
90498388924803"}]}], ",", 
   RowBox[{
    RowBox[{"p", "[", "5", "]"}], "\[Rule]", 
    RowBox[{
    "-", "0.0942811091671577655540507961225465342831784872996892917105`22.\
42216676967478"}]}], ",", 
   RowBox[{
    RowBox[{"v", "[", "5", "]"}], "\[Rule]", 
    "0.0262839943533847546299102575263567881339566966218010983758`24.\
020318873366136"}], ",", 
   RowBox[{
    RowBox[{"a", "[", "6", "]"}], "\[Rule]", 
    RowBox[{
    "-", "0.6071176226842692532263046762323202325414262073325402165182`20.\
050144767107895"}]}], ",", 
   RowBox[{
    RowBox[{"b", "[", "6", "]"}], "\[Rule]", 
    RowBox[{
    "-", "0.4897925242253657297458220748726773865487823847609673650282`22.\
581538407884565"}]}], ",", 
   RowBox[{
    RowBox[{"p", "[", "6", "]"}], "\[Rule]", 
    RowBox[{
    "-", "0.6517079899213785183107258995888170554468211100593948142234`20.\
580030187031625"}]}], ",", 
   RowBox[{
    RowBox[{"v", "[", "6", "]"}], "\[Rule]", 
    RowBox[{
    "-", "0.8928741296170886941283702455844250572490287673913644654263`22.\
745605880648593"}]}], ",", 
   RowBox[{
    RowBox[{"a", "[", "7", "]"}], "\[Rule]", 
    "0.1284294509234038201675521295649233849`14.435485152789209"}], ",", 
   RowBox[{
    RowBox[{"b", "[", "7", "]"}], "\[Rule]", 
    "0.12181216045414203437817583461151730987`17.6875628089969"}], ",", 
   RowBox[{
    RowBox[{"p", "[", "7", "]"}], "\[Rule]", 
    "0.06762445252633441125749009634744636952`14.355499886965163"}], ",", 
   RowBox[{
    RowBox[{"v", "[", "7", "]"}], "\[Rule]", 
    "0.0814620494190386926252578059277279776305333634464151342671`20.\
39703207217883"}], ",", 
   RowBox[{
    RowBox[{"a", "[", "8", "]"}], "\[Rule]", 
    RowBox[{
    "-", "1.03686855281691668632358846126748855126`12.722174635411832"}]}], 
   ",", 
   RowBox[{
    RowBox[{"b", "[", "8", "]"}], "\[Rule]", 
    RowBox[{
    "-", "1.16098966531079307216712655385572857474`16.62762980438569"}]}], 
   ",", 
   RowBox[{
    RowBox[{"p", "[", "8", "]"}], "\[Rule]", 
    RowBox[{
    "-", "1.48271656894948736810186390026420332864`13.119906559929575"}]}], 
   ",", 
   RowBox[{
    RowBox[{"v", "[", "8", "]"}], "\[Rule]", 
    RowBox[{
    "-", "0.93747209318612768030882978725057235574`16.95972588337935"}]}], 
   ",", 
   RowBox[{
    RowBox[{"a", "[", "9", "]"}], "\[Rule]", 
    "0.0788590467792708256632269398392609853`10.316430122698192"}], ",", 
   RowBox[{
    RowBox[{"b", "[", "9", "]"}], "\[Rule]", 
    "0.19166885094586128278845540979731012852`14.720863917849218"}], ",", 
   RowBox[{
    RowBox[{"p", "[", "9", "]"}], "\[Rule]", 
    "0.4865646835736066924753925600174445603`11.227599767575407"}], ",", 
   RowBox[{
    RowBox[{"v", "[", "9", "]"}], "\[Rule]", 
    "0.07170296623629705874848132047141154512`14.451412990294843"}], ",", 
   RowBox[{
    RowBox[{"a", "[", "10", "]"}], "\[Rule]", 
    RowBox[{
    "-", "0.8421394148356587002389610022407717048`8.829782673425377"}]}], ",", 
   RowBox[{
    RowBox[{"b", "[", "10", "]"}], "\[Rule]", 
    RowBox[{
    "-", "0.4459246633583661711148415241655661642`13.14809224489015"}]}], ",", 
   RowBox[{
    RowBox[{"p", "[", "10", "]"}], "\[Rule]", 
    RowBox[{
    "-", "0.2420956362155382043833842691817465769`9.02227279351772"}]}], ",", 
   RowBox[{
    RowBox[{"v", "[", "10", "]"}], "\[Rule]", 
    RowBox[{
    "-", "0.92694583053516943973784028254154145235`13.092516299558417"}]}], 
   ",", 
   RowBox[{
    RowBox[{"a", "[", "11", "]"}], "\[Rule]", 
    RowBox[{
    "-", "0.00046258041067516279910443014702699246`4.080338467876409"}]}], 
   ",", 
   RowBox[{
    RowBox[{"b", "[", "11", "]"}], "\[Rule]", 
    RowBox[{
    "-", "0.25421124488172119414611341636168622915`11.283896650973837"}]}], 
   ",", 
   RowBox[{
    RowBox[{"p", "[", "11", "]"}], "\[Rule]", 
    RowBox[{
    "-", "0.29457644986543660909532084173804281455`6.903282845203719"}]}], 
   ",", 
   RowBox[{
    RowBox[{"v", "[", "11", "]"}], "\[Rule]", 
    "0.05506141772632327445383256392261152172`10.46140460458102"}], ",", 
   RowBox[{
    RowBox[{"a", "[", "12", "]"}], "\[Rule]", 
    "112.25698999171910932507266158931454881146`3.9889361600427695"}], ",", 
   RowBox[{
    RowBox[{"b", "[", "12", "]"}], "\[Rule]", 
    RowBox[{
    "-", "0.10417577863633832778046716838911466061`9.054486279556698"}]}], 
   ",", 
   RowBox[{
    RowBox[{"p", "[", "12", "]"}], "\[Rule]", 
    RowBox[{
    "-", "0.25898191553296888485628248548625678865`4.63639671270767"}]}], ",", 
   RowBox[{
    RowBox[{"v", "[", "12", "]"}], "\[Rule]", 
    RowBox[{
    "-", "1.17708850679661202434091037508582774065`9.137176279216279"}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.771695413027424*^9, 3.771696137170842*^9}]
}, Open  ]],

Cell["\<\
The following functions can be used to produce analytic representation for \
the parametrized functions :\
\>", "Text",
 CellChangeTimes->{{3.771695835494587*^9, 3.7716958847864065`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"?", "AFunc"}]], "Input",
 CellChangeTimes->{{3.7716958921338267`*^9, 3.7716958946399703`*^9}}],

Cell[BoxData[
 StyleBox["\<\"AFunc[x, coefficients, order] generates an analytic \
representation for the function A(x) using the coefficients calculated by \
CalcParsScalarizedBH.\"\>", "MSG"]], "Print", "PrintUsage",
 CellChangeTimes->{3.771695941055625*^9},
 CellTags->"Info3771685140-7132671"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"?", "BFunc"}]], "Input",
 CellChangeTimes->{{3.7716958973581257`*^9, 3.771695898930216*^9}}],

Cell[BoxData[
 StyleBox["\<\"BFunc[x, coefficients, order] generates an analytic \
representation for the function B(x) using the coefficients calculated by \
CalcParsScalarizedBH.\"\>", "MSG"]], "Print", "PrintUsage",
 CellChangeTimes->{3.771695943392759*^9},
 CellTags->"Info3771685143-6187741"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"?", "PFunc"}]], "Input",
 CellChangeTimes->{{3.7716959007763214`*^9, 3.7716959042075176`*^9}}],

Cell[BoxData[
 StyleBox["\<\"PFunc[x, coefficients, order] generates an analytic \
representation for the scalar field \[Phi](x) using the coefficients \
calculated by CalcParsScalarizedBH.\"\>", "MSG"]], "Print", "PrintUsage",
 CellChangeTimes->{3.7716959442648087`*^9},
 CellTags->"Info3771685144-2266423"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"?", "VFunc"}]], "Input",
 CellChangeTimes->{{3.7716959114769335`*^9, 3.7716959143040953`*^9}}],

Cell[BoxData[
 StyleBox["\<\"VFunc[x, coefficients, order] generates an analytic \
representation for the electromagnetic field V(x) using the coefficients \
calculated by CalcParsScalarizedBH.\"\>", "MSG"]], "Print", "PrintUsage",
 CellChangeTimes->{3.7716959448898444`*^9},
 CellTags->"Info3771685144-9730694"]
}, Open  ]],

Cell["\<\
Analytic approximation of order 7 (precision 20) vs order 12 (precision 30).:\
\>", "Text",
 CellChangeTimes->{{3.760974796274376*^9, 3.7609748440961113`*^9}, 
   3.760975340223488*^9, {3.7716953779604177`*^9, 3.7716954688716173`*^9}, {
   3.77169599918895*^9, 3.771695999289956*^9}, {3.771696078810504*^9, 
   3.7716960853548784`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"A1", "[", "x_", "]"}], "=", 
   RowBox[{"AFunc", "[", 
    RowBox[{"x", ",", "Coeff1"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"A2", "[", "x_", "]"}], "=", 
   RowBox[{"AFunc", "[", 
    RowBox[{"x", ",", "Coeff2"}], "]"}]}], ";"}], "\n", 
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"A1", "[", "x", "]"}], ",", 
     RowBox[{"A2", "[", "x", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"x", ",", "0", ",", "1"}], "}"}], ",", 
   RowBox[{"AxesLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"\"\<x\>\"", ",", "\"\<A(x)\>\""}], "}"}]}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.7609747497267137`*^9, 3.7609747900150175`*^9}, 
   3.760974927566885*^9, {3.7609753451827717`*^9, 3.760975356738433*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   {Hue[0.67, 0.6, 0.6], LineBox[CompressedData["
1:eJwVk3s01HkYxhGx2cjdJNUUrag4Vnf1EC2RLROVDTlMskJqnbXtoQjdh7a1
1WYI6cYyuaYMIakcXcZtasNoTPb3m9uXXffK7PTHez7nec/7POf552WGH2Yd
0NLQ0PBTzxf6HKAEjXTg5pgF/qymOgraHvPjRQwXdM1OODGi1t9ev8qtZHii
8cyVCiafgu8LYUUuIwBr+yT2J9V6D3ui/hKDDUZebYRHPYU+x9MeHEYC/p3j
OdHaQCHfbMepc4x0mI2PlnY0UUjVq/zmLCMbDQ/Hrn16SmFvUAFveKQIEapS
m/JuCvqq1GCvhTwY7g/KUogp2Porqcfnq6Bd/7Pn7mEKiS/X4+roA1gMHg5g
qyhYVBn1a2o+wijz2MzIXBo1Yo/2V67N4IXMcH0X0miOzrUKkrfgWYHp4Pgq
GmPLNhmWxj7FzV12Gy1BQ2uqZJ6VbRu03Cgfd38aa1RhNbvK2sHQp5eLwmm0
p7u8bLV/BZbBY+v2BBqLLsqm7ipfw5the1DnLA3ZhKi/26kDkRsEv93h0iiS
1rUZZHaiwcPSvKuChoH1bSKRdMGJtfrZ2ec0LvxYHZlv04OextH/ckQ0xt1K
JFEnhIhhHnH9fZJGgnNLlfnjN+idnO31YZ4UorKW8wLm36iwOld4aIUUH6O7
cpb/+g5Ld3ItKrylcHDXnYms68UlwYIqN7YUXoXMg+UW/Yh/kmSblCZFovX+
Je+DRfDbuS37Y4EUK+SB+kK/ATg1RuY5N0lhYjis1zI9gPKYHeY5Eim0H+Xw
lnLfo7zKzMteV4ZDLnVvv/IVI9Zt0fGgVTKUbAvPbxgXI/j29uSi3TKMyebP
G7o8iJdFiSayZBmqd3nNyvaUoKbtln5ssQwnvDOuVw1JkBTyV2RXtwzMPp83
NzI+wFbsZuagJceGtenZDOchsB9G7Qt0kSN44aspzc4h1KWs58w/IMdYG0cc
n/oPrkXODV7GleOqdmgCy4ZCSiw/IFcgh0l/daFWCwWu8UjclK4COsmpAeuP
0HDuWKmw2qqAxt1QnthYis/FeirHFAWOXuNxjJulSLubnxnWrEC9wxk9ozgZ
Gm53MVN1lDDyObripIEcf8jT+qa3KtG78nXnMb4c+joeih6OEvfyYCMJVcCS
a2JR2qFECG+NkfWMAkHaIaTGgiAloyC1t1gJy7badVvYBKWUdY7BdoLCTcIL
i0sJzuRmhPV/T/Akjj8cVUbAZilsy/wJajcnxZXzCBbw+ff89hAEGhy6v6WC
4FzWvtYL4QTBw4uPR94niFrz58icYwRrS9SP2ESwJN3UW/cWQXFnbFpoD8HM
uqS5wjsErv5S42IhwVvFYMetEoLXiZvrxt4QXNxTGfJdOcHTJ367Oe8IVPas
nzL4BEKZXXX9AEGvICtvVqf6LuOdwVKZutepiYjObnW+1NwuXk6QvXH/8hvq
nCXvi4PqFQS+N1dVbekn4Kj4OnuHCR7+8uJ5Kk2gPViakjlGcHnl6ix/tU98
U7Cvd5zgiJgbwCQEGg6GO+wnCey2x4gaRwlKXGuTW6fVPs2uoosTBD84mj4w
/UQwUL0xOky9d78X/XXEZwJ+9A1HJzVnT1Ymls8QXFmkP6ZSEWS6U9Nf+D8d
gYXK
     "]]}, 
   {Hue[0.9060679774997897, 0.6, 0.6], LineBox[CompressedData["
1:eJwVjHtUzHkAxSs9RUrIoBLJSiW03vZGSXqeHsSWZFTLWITOSd5DE1JqbUs0
Xr1Emulpl2aimg2dPKaa8khlGvn95vWt1UOh2fHHPZ9z77n32jH3Bcfo6ejo
+Gv1gz4xlPgxvfGX0pg7QTVVFPQ9psV1MtxQHNR4vE/rF9/I4pYzPOEqIaV2
Agq+z9vKrjFCIXFa7XhK68Oih4QXGdGw7Tff4SGk8H7BGY80Rjxa93AH66sp
3JwcmJzCSILNQf/iphoKbOPyuecYmTizJ+DqtycUNm+5xe/ty0POQiP7UgkF
Uw07Yr0NH0+9yy+opBTmBKmpuvMVqLvX5LGpl0LCi+XI6n+AElVzSLSGglWF
RYeu7iM4JA587xtP477Uo/HlqlrIx4m4vjY0alnXpm9RilAlTu0edKEx4LB6
QvGeJ/gr32D1VNDQGy4ynz6nARGrGgLXBNFYoom6H8JrxHIzU7dOJo3GJLcX
9Y4vURhW69oYT8M2QzF8R/0KzCnrUgzO0VAMdXZIXJtwdK3L80IujTx5VYPZ
hWYc9Dx6uKWMhpn1bSKTteBhiRMr5RmN1F2VsTftW2H19R7N7aQx6F4k23mi
DUktwvLMLzTiF4kqptS9xpvdsthP5nJ08kTnxXZvUT3SW7XXSY6vrJbseYff
4XP25CP3veWYv8ZoNLaqHStnFhV6RcuxPsfut1KrDjALPL2STsuRYL1t1oeI
ToRKMtwNc+RwUm40bfPvQi3jc6h7jRyWE3qNRSNdCDTcWXdPJof+o2z+bO4H
hJiEB7gbKbDbreqNia8Ulltv/xfvokDRBubN6kEp6B4h+XeTAgOKaeY9l7rB
9Cm7MvG4ApUh68dkesoQ9ZTDzr6rwAlvzo2KHhnE0xayTFoVsHvv8zqX8xHF
K3T8YvWUWLE0KZOxqAfG3I35l9yUiLB5Oazb3IMDyzYkRsUoMdCQJo1jf8KJ
/mHePq4SWfqR8cH2FM46aD58Eith2VGZoyei8Of2/WM9jFUwOMYOXb6fRuKg
b8/2dSro3InkSyfKkSvImBV3UoUDV/lpE2vl6NYr0MmqVUE4/6yxxV4FkjmX
3XkGalj4HHA6ZaaEwfyANGsvNdqdXzUnCpQI7p9xXJ2mRsl12MsiVRCL7Y9U
Namxlb/EwnpUhfyWQp9qK4KTnFvs9rtqvPVU8TyjCYop62wzP4LU8O+fZxYT
nL3GieoIIGA6+4Xs4hFEB6vm8IIIwo5dbizlE8wQCEr8wwgOhemO9ygjSEkP
r09lEnxRLhTF/k2wc8mVvrGJ2t8XyfrlNQSzkiZ5GxUQGFYb/hHZSjC67Oj4
tkJtLvW1vdtG8EbV3VRQRLCYfaR+4DVBRlj5Vq9SLY0PbUt7R6BxDD7IERAs
wtBDYRdBuzj9+phmAp+KLPPZCoJ/kod2NEsIWHOT58UpCTJXbpuXq/1xfib5
Vagi8M13qVjbQZB+MdFwcy/Bw0PPn7FpgoSGjycvDBBccv45PUi7m2syFN4+
SLBfyg21IwRdeQ6Bjl8IfvL7vfNxP8Em80fH6kcI9HVb8jKGCJqGpjyY9E3b
q1zJitLmU+N2j9vxnUDAyl3gquVS3YqE0lGCy7amAxoNgaU7NfKD/wP9Ooet

     "]]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesLabel->{
    FormBox["\"x\"", TraditionalForm], 
    FormBox["\"A(x)\"", TraditionalForm]},
  AxesOrigin->{0, 0.8},
  PlotRange->{{0, 1}, {0.7729193301158174, 0.9999999905140144}},
  PlotRangeClipping->True,
  PlotRangePadding->{
    Scaled[0.02], 
    Scaled[0.02]}]], "Output",
 CellChangeTimes->{{3.7609748624011583`*^9, 3.7609748703776145`*^9}, 
   3.760974901562398*^9, {3.7609753414075556`*^9, 3.760975357410471*^9}, 
   3.770218649176939*^9, 3.7716961449022846`*^9}]
}, Open  ]],

Cell["\<\
Note that numerical precision is only an integration parameter. The actual \
accuracy is about twice worse!
This can be seen when calculating the absolute error of the approximation: \
For x \[LessTilde] 0.1 the plot is irregular due to numerical noice.\
\>", "Text",
 CellChangeTimes->{{3.760974796274376*^9, 3.7609748440961113`*^9}, 
   3.760975340223488*^9, {3.7716953779604177`*^9, 3.7716954688716173`*^9}, {
   3.77169599918895*^9, 3.771695999289956*^9}, 3.771696078810504*^9, {
   3.771696120208872*^9, 3.771696130862481*^9}, {3.771696219666561*^9, 
   3.7716962874454374`*^9}, {3.7716963212213693`*^9, 
   3.7716963524301543`*^9}, {3.7716967846928787`*^9, 3.7716967976866217`*^9}},
 Background->RGBColor[1, 0.85, 0.85]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"LogPlot", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Abs", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"A1", "[", "x", "]"}], "-", 
         RowBox[{"NA", "[", "x", "]"}]}], "/.", "Res1"}], "]"}], ",", 
      RowBox[{"Abs", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"A2", "[", "x", "]"}], "-", 
         RowBox[{"NA", "[", "x", "]"}]}], "/.", "Res2"}], "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"x", ",", "0.001", ",", "0.995"}], "}"}], ",", 
    RowBox[{"AxesLabel", "\[Rule]", 
     RowBox[{"Map", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Style", "[", 
         RowBox[{"#", ",", 
          RowBox[{"FontSize", "\[Rule]", "12"}]}], "]"}], "&"}], ",", 
       RowBox[{"{", 
        RowBox[{"\"\<x\>\"", ",", "\"\<Error(A)\>\""}], "}"}]}], "]"}]}]}], 
   "]"}], "//", 
  RowBox[{
   RowBox[{"Magnify", "[", 
    RowBox[{"#", ",", "1.5"}], "]"}], "&"}]}]], "Input",
 CellChangeTimes->{{3.760974959907735*^9, 3.7609750186610956`*^9}, {
  3.760975108026207*^9, 3.760975119110841*^9}, {3.7716968208539467`*^9, 
  3.7716968299984694`*^9}}],

Cell[BoxData[
 StyleBox[
  GraphicsBox[{{}, {}, 
    {Hue[0.67, 0.6, 0.6], LineBox[CompressedData["
1:eJwV13c81V0YAHCkNKRN27rXzHavmUdSJEmLohSKlJUkq4Gyk1Bky8zeezxm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      "]]}, 
    {Hue[0.9060679774997897, 0.6, 0.6], LineBox[CompressedData["
1:eJxFmXk8lc8Xx61ZQirSSqTk2peI5NxKWaKkKJKyRMlOUlRIIpI9SWQne7Jk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      "]]}},
   AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
   Axes->True,
   AxesLabel->{
     FormBox[
      StyleBox["\"x\"", FontSize -> 12, StripOnInput -> False], 
      TraditionalForm], 
     FormBox[
      StyleBox["\"Error(A)\"", FontSize -> 12, StripOnInput -> False], 
      TraditionalForm]},
   AxesOrigin->{0.001, -36.7368005696771},
   CoordinatesToolOptions:>{"DisplayFunction" -> ({
       Part[#, 1], 
       Exp[
        Part[#, 2]]}& ), "CopiedValueFunction" -> ({
       Part[#, 1], 
       Exp[
        Part[#, 2]]}& )},
   FrameTicks->{{{{-36.841361487904734`, 
        FormBox[
         TemplateBox[{"10", 
           RowBox[{"-", "16"}]}, "Superscript", SyntaxForm -> SuperscriptBox],
          TraditionalForm]}, {-32.23619130191664, 
        FormBox[
         TemplateBox[{"10", 
           RowBox[{"-", "14"}]}, "Superscript", SyntaxForm -> SuperscriptBox],
          TraditionalForm]}, {-27.631021115928547`, 
        FormBox[
         TemplateBox[{"10", 
           RowBox[{"-", "12"}]}, "Superscript", SyntaxForm -> SuperscriptBox],
          TraditionalForm]}, {-23.025850929940457`, 
        FormBox[
         TemplateBox[{"10", 
           RowBox[{"-", "10"}]}, "Superscript", SyntaxForm -> SuperscriptBox],
          TraditionalForm]}, {-18.420680743952367`, 
        FormBox[
         TemplateBox[{"10", 
           RowBox[{"-", "8"}]}, "Superscript", SyntaxForm -> SuperscriptBox], 
         TraditionalForm]}, {-13.815510557964274`, 
        FormBox[
         TemplateBox[{"10", 
           RowBox[{"-", "6"}]}, "Superscript", SyntaxForm -> SuperscriptBox], 
         TraditionalForm]}, {-9.210340371976182, 
        FormBox[
         TemplateBox[{"10", 
           RowBox[{"-", "4"}]}, "Superscript", SyntaxForm -> SuperscriptBox], 
         TraditionalForm]}, {-34.35645483811673, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-33.705867271975585`, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-33.31500096328857, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-33.03469899813441, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-32.816009797169585`, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-32.636668868513766`, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-32.48465266121514, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-32.35272511817259, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-29.75128465212864, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-29.10069708598749, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-28.70983077730048, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-28.42952881214632, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-28.21083961118149, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-28.031498682525672`, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-27.879482475227046`, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-27.7475549321845, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-25.14611446614055, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-24.495526899999398`, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-24.10466059131239, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-23.82435862615823, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-23.605669425193398`, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-23.426328496537582`, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-23.274312289238956`, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-23.14238474619641, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-20.540944280152456`, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-19.890356714011308`, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-19.499490405324295`, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-19.219188440170136`, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-19.000499239205308`, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-18.821158310549492`, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-18.669142103250866`, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-18.537214560208316`, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-15.935774094164366`, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-15.285186528023216`, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-14.894320219336205`, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-14.614018254182046`, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-14.395329053217216`, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-14.215988124561399`, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-14.063971917262773`, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-13.932044374220226`, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-11.330603908176274`, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-10.680016342035124`, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-10.289150033348113`, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-10.008848068193954`, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-9.790158867229126, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-9.610817938573309, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-9.458801731274683, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-9.326874188232134, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}}, {{-36.841361487904734`, 
        FormBox["\"\"", TraditionalForm]}, {-32.23619130191664, 
        FormBox["\"\"", TraditionalForm]}, {-27.631021115928547`, 
        FormBox["\"\"", TraditionalForm]}, {-23.025850929940457`, 
        FormBox["\"\"", TraditionalForm]}, {-18.420680743952367`, 
        FormBox["\"\"", TraditionalForm]}, {-13.815510557964274`, 
        FormBox["\"\"", TraditionalForm]}, {-9.210340371976182, 
        FormBox["\"\"", TraditionalForm]}, {-34.35645483811673, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-33.705867271975585`, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-33.31500096328857, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-33.03469899813441, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-32.816009797169585`, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-32.636668868513766`, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-32.48465266121514, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-32.35272511817259, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-29.75128465212864, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-29.10069708598749, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-28.70983077730048, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-28.42952881214632, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-28.21083961118149, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-28.031498682525672`, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-27.879482475227046`, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-27.7475549321845, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-25.14611446614055, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-24.495526899999398`, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-24.10466059131239, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-23.82435862615823, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-23.605669425193398`, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-23.426328496537582`, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-23.274312289238956`, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-23.14238474619641, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-20.540944280152456`, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-19.890356714011308`, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-19.499490405324295`, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-19.219188440170136`, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-19.000499239205308`, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-18.821158310549492`, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-18.669142103250866`, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-18.537214560208316`, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-15.935774094164366`, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-15.285186528023216`, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-14.894320219336205`, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-14.614018254182046`, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-14.395329053217216`, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-14.215988124561399`, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-14.063971917262773`, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-13.932044374220226`, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-11.330603908176274`, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-10.680016342035124`, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-10.289150033348113`, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-10.008848068193954`, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-9.790158867229126, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-9.610817938573309, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-9.458801731274683, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-9.326874188232134, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}}}, {Automatic, Automatic}},
   GridLines->{None, None},
   Method->{},
   PlotRange->{{0.001, 0.995}, {-36.7368005696771, -10.204822626447855`}},
   PlotRangeClipping->True,
   PlotRangePadding->{
     Scaled[0.02], 
     Scaled[0.02]},
   Ticks->{Automatic, {{-36.841361487904734`, 
       FormBox[
        TemplateBox[{"10", 
          RowBox[{"-", "16"}]}, "Superscript", SyntaxForm -> SuperscriptBox], 
        TraditionalForm]}, {-32.23619130191664, 
       FormBox[
        TemplateBox[{"10", 
          RowBox[{"-", "14"}]}, "Superscript", SyntaxForm -> SuperscriptBox], 
        TraditionalForm]}, {-27.631021115928547`, 
       FormBox[
        TemplateBox[{"10", 
          RowBox[{"-", "12"}]}, "Superscript", SyntaxForm -> SuperscriptBox], 
        TraditionalForm]}, {-23.025850929940457`, 
       FormBox[
        TemplateBox[{"10", 
          RowBox[{"-", "10"}]}, "Superscript", SyntaxForm -> SuperscriptBox], 
        TraditionalForm]}, {-18.420680743952367`, 
       FormBox[
        TemplateBox[{"10", 
          RowBox[{"-", "8"}]}, "Superscript", SyntaxForm -> SuperscriptBox], 
        TraditionalForm]}, {-13.815510557964274`, 
       FormBox[
        TemplateBox[{"10", 
          RowBox[{"-", "6"}]}, "Superscript", SyntaxForm -> SuperscriptBox], 
        TraditionalForm]}, {-9.210340371976182, 
       FormBox[
        TemplateBox[{"10", 
          RowBox[{"-", "4"}]}, "Superscript", SyntaxForm -> SuperscriptBox], 
        TraditionalForm]}, {-34.35645483811673, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-33.705867271975585`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-33.31500096328857, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-33.03469899813441, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-32.816009797169585`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-32.636668868513766`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-32.48465266121514, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-32.35272511817259, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-29.75128465212864, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-29.10069708598749, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-28.70983077730048, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-28.42952881214632, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-28.21083961118149, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-28.031498682525672`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-27.879482475227046`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-27.7475549321845, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-25.14611446614055, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-24.495526899999398`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-24.10466059131239, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-23.82435862615823, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-23.605669425193398`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-23.426328496537582`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-23.274312289238956`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-23.14238474619641, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-20.540944280152456`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-19.890356714011308`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-19.499490405324295`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-19.219188440170136`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-19.000499239205308`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-18.821158310549492`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-18.669142103250866`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-18.537214560208316`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-15.935774094164366`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-15.285186528023216`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-14.894320219336205`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-14.614018254182046`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-14.395329053217216`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-14.215988124561399`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-14.063971917262773`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-13.932044374220226`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-11.330603908176274`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-10.680016342035124`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-10.289150033348113`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-10.008848068193954`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-9.790158867229126, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-9.610817938573309, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-9.458801731274683, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-9.326874188232134, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}}}],
  StripOnInput->False,
  Magnification->1.5 Inherited]], "Output",
 CellChangeTimes->{{3.760974990101462*^9, 3.7609750196401515`*^9}, 
   3.7609751091412706`*^9, 3.7609753661909733`*^9, 3.770218653957212*^9, 
   3.7716961506856155`*^9, 3.771696831492555*^9}]
}, Open  ]],

Cell["\<\
In the above examples the error is of the order of accuracy of the \
differential equation solution. We can construct lower order approximations :\
\>", "Text",
 CellChangeTimes->{{3.7609754572801833`*^9, 3.7609755010876884`*^9}, 
   3.7609762404079757`*^9, {3.7609762860725875`*^9, 3.760976298478297*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"A2N", "[", "x_", "]"}], "=", 
   RowBox[{
    RowBox[{"NA", "[", "x", "]"}], "/.", "Res2"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"A2o2", "[", "x_", "]"}], "=", 
   RowBox[{"AFunc", "[", 
    RowBox[{"x", ",", "Coeff2", ",", "2"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"A2o3", "[", "x_", "]"}], "=", 
   RowBox[{"AFunc", "[", 
    RowBox[{"x", ",", "Coeff2", ",", "3"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"A2o4", "[", "x_", "]"}], "=", 
   RowBox[{"AFunc", "[", 
    RowBox[{"x", ",", "Coeff2", ",", "4"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"A2o5", "[", "x_", "]"}], "=", 
   RowBox[{"AFunc", "[", 
    RowBox[{"x", ",", "Coeff2", ",", "5"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"A2o6", "[", "x_", "]"}], "=", 
   RowBox[{"AFunc", "[", 
    RowBox[{"x", ",", "Coeff2", ",", "6"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"A2o7", "[", "x_", "]"}], "=", 
   RowBox[{"AFunc", "[", 
    RowBox[{"x", ",", "Coeff2", ",", "7"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"A2o8", "[", "x_", "]"}], "=", 
   RowBox[{"AFunc", "[", 
    RowBox[{"x", ",", "Coeff2", ",", "8"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"A2o9", "[", "x_", "]"}], "=", 
   RowBox[{"AFunc", "[", 
    RowBox[{"x", ",", "Coeff2", ",", "9"}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.7609724082137866`*^9, 3.7609724108639383`*^9}, {
  3.760976303980612*^9, 3.760976332689254*^9}, {3.7609764092606335`*^9, 
  3.7609764674489613`*^9}, {3.760977231159643*^9, 3.7609772399951487`*^9}, {
  3.7716148415714655`*^9, 3.7716148965546103`*^9}}],

Cell["Relative errors as a function of r :", "Text",
 CellChangeTimes->{{3.771615531419923*^9, 3.771615542368549*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"ErrorsA", "=", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Abs", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"A2o2", "[", "x", "]"}], "/", 
         RowBox[{"A2N", "[", "x", "]"}]}], "-", "1"}], "]"}], ",", 
      RowBox[{"Abs", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"A2o3", "[", "x", "]"}], "/", 
         RowBox[{"A2N", "[", "x", "]"}]}], "-", "1"}], "]"}], ",", 
      RowBox[{"Abs", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"A2o4", "[", "x", "]"}], "/", 
         RowBox[{"A2N", "[", "x", "]"}]}], "-", "1"}], "]"}], ",", 
      RowBox[{"Abs", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"A2o5", "[", "x", "]"}], "/", 
         RowBox[{"A2N", "[", "x", "]"}]}], "-", "1"}], "]"}], ",", 
      RowBox[{"Abs", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"A2o6", "[", "x", "]"}], "/", 
         RowBox[{"A2N", "[", "x", "]"}]}], "-", "1"}], "]"}], ",", 
      RowBox[{"Abs", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"A2o7", "[", "x", "]"}], "/", 
         RowBox[{"A2N", "[", "x", "]"}]}], "-", "1"}], "]"}], ",", 
      RowBox[{"Abs", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"A2o8", "[", "x", "]"}], "/", 
         RowBox[{"A2N", "[", "x", "]"}]}], "-", "1"}], "]"}], ",", 
      RowBox[{"Abs", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"A2o9", "[", "x", "]"}], "/", 
         RowBox[{"A2N", "[", "x", "]"}]}], "-", "1"}], "]"}]}], "}"}], "/.", 
    RowBox[{"x", "\[Rule]", 
     RowBox[{"1", "-", 
      RowBox[{"1", "/", "r"}]}]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"LogPlot", "[", 
   RowBox[{"ErrorsA", ",", 
    RowBox[{"{", 
     RowBox[{"r", ",", "1.001", ",", "8"}], "}"}], ",", 
    RowBox[{"AxesLabel", "\[Rule]", 
     RowBox[{"Map", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Style", "[", 
         RowBox[{"#", ",", 
          RowBox[{"FontSize", "\[Rule]", "12"}]}], "]"}], "&"}], ",", 
       RowBox[{"{", 
        RowBox[{
        "\"\<r/\!\(\*SubscriptBox[\(r\), \(0\)]\)\>\"", ",", 
         "\"\<|\[CapitalDelta]A|/A\>\""}], "}"}]}], "]"}]}], ",", 
    RowBox[{"PlotStyle", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
      "Cyan", ",", "Blue", ",", "Green", ",", "Orange", ",", "Magenta", ",", 
       "Red", ",", "Purple", ",", "Brown"}], "}"}]}], ",", 
    RowBox[{"PlotRange", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "5"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"10", "^", 
          RowBox[{"(", 
           RowBox[{"-", "7"}], ")"}]}], ",", "0.05"}], "}"}]}], "}"}]}]}], 
   "]"}], "//", 
  RowBox[{
   RowBox[{"Magnify", "[", 
    RowBox[{"#", ",", "1.5"}], "]"}], "&"}]}]}], "Input",
 CellChangeTimes->{{3.771615205568285*^9, 3.771615209619517*^9}, 
   3.7716152439274793`*^9, {3.7716155185631876`*^9, 3.7716155240305*^9}, {
   3.771615920297165*^9, 3.771615940786337*^9}, {3.771616051352661*^9, 
   3.7716160570279856`*^9}, {3.7716160972932887`*^9, 
   3.7716160985833626`*^9}, {3.771616129273118*^9, 3.7716161531044807`*^9}, {
   3.7716163802484727`*^9, 3.771616390177041*^9}, {3.7716167742360077`*^9, 
   3.7716167782242355`*^9}, 3.7716173906752663`*^9}],

Cell[BoxData[
 StyleBox[
  GraphicsBox[{{}, {}, 
    {RGBColor[0, 1, 1], LineBox[CompressedData["
1:eJwVlXs8ldn3x43KLZ5z3O/nyQyGppCEIuuRSxEmcpkZqmFcUoSo0IhRISlD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      "]]}, 
    {RGBColor[0, 0, 1], LineBox[CompressedData["
1:eJwV13k8VN8bB/AxZgZla3FnGGPIEiFaLKU6j61SlBZaqOzxzdYmtBCRtYUS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      "]]}, 
    {RGBColor[0, 1, 0], LineBox[CompressedData["
1:eJwdl3k8Fe8Xxy13Q2XJHmbutYvQokTmJJQs3xRJabFEsrURKUQpW6GylJCS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      "]]}, 
    {RGBColor[1, 0.5, 0], LineBox[CompressedData["
1:eJwV13k4lF0UAHDLzLxjy04JYxZrthaVyHsqFSUlJFFRFK2U+kghu4SklKgk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      "]]}, 
    {RGBColor[1, 0, 1], LineBox[CompressedData["
1:eJwV13k4VU0YAHC7a7v3UlLCxbnXviuy5LxZ2pMlKamQLFGkkmyVEIWS9KmE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      "]]}, 
    {RGBColor[1, 0, 0], LineBox[CompressedData["
1:eJwV13k4VV0XAHCza7znGktxybnXPGUow9tZhiIhQ8iQKMSbipJkLKUoSlFE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      "]]}, 
    {RGBColor[0.5, 0, 0.5], LineBox[CompressedData["
1:eJwV13k8lM8fAHD3fe3us+sIm2PXTX2JQvbTIcrxc9OpckeOlCRSrpIjVzkq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      "]]}, 
    {RGBColor[0.6, 0.4, 0.2], LineBox[CompressedData["
1:eJwd13k8FV8bAHDb5dqXO3NFcu1jV5aKwiOKhKSsLShbdkLyK4RK9q1ISFEh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      "]]}},
   AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
   Axes->True,
   AxesLabel->{
     FormBox[
      StyleBox[
      "\"r/\\!\\(\\*SubscriptBox[\\(r\\), \\(0\\)]\\)\"", FontSize -> 12, 
       StripOnInput -> False], TraditionalForm], 
     FormBox[
      StyleBox[
      "\"|\[CapitalDelta]A|/A\"", FontSize -> 12, StripOnInput -> False], 
      TraditionalForm]},
   AxesOrigin->{1, -16.11809565095832},
   CoordinatesToolOptions:>{"DisplayFunction" -> ({
       Part[#, 1], 
       Exp[
        Part[#, 2]]}& ), "CopiedValueFunction" -> ({
       Part[#, 1], 
       Exp[
        Part[#, 2]]}& )},
   FrameTicks->{{{{-16.11809565095832, 
        FormBox[
         TemplateBox[{"10", 
           RowBox[{"-", "7"}]}, "Superscript", SyntaxForm -> SuperscriptBox], 
         TraditionalForm]}, {-13.815510557964274`, 
        FormBox[
         TemplateBox[{"10", 
           RowBox[{"-", "6"}]}, "Superscript", SyntaxForm -> SuperscriptBox], 
         TraditionalForm]}, {-11.512925464970229`, 
        FormBox[
         TemplateBox[{"10", 
           RowBox[{"-", "5"}]}, "Superscript", SyntaxForm -> SuperscriptBox], 
         TraditionalForm]}, {-9.210340371976182, 
        FormBox[
         TemplateBox[{"10", 
           RowBox[{"-", "4"}]}, "Superscript", SyntaxForm -> SuperscriptBox], 
         TraditionalForm]}, {-6.907755278982137, 
        FormBox["0.001`", TraditionalForm]}, {-4.605170185988091, 
        FormBox["0.01`", TraditionalForm]}, {-2.3025850929940455`, 
        FormBox["0.1`", TraditionalForm]}, {-15.424948470398375`, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-15.01948336229021, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-14.73180128983843, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-14.508657738524219`, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-14.326336181730264`, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-14.172185501903007`, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-14.038654109278484`, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-13.9208710736221, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-13.122363377404328`, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-12.716898269296165`, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-12.429216196844383`, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-12.206072645530174`, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-12.02375108873622, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-11.86960040890896, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-11.736069016284437`, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-11.618285980628055`, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-10.819778284410283`, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-10.414313176302118`, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-10.126631103850338`, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-9.903487552536127, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-9.721165995742174, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-9.567015315914915, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-9.433483923290392, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-9.315700887634009, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-8.517193191416238, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-8.111728083308073, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-7.824046010856292, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-7.600902459542082, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-7.418580902748127, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-7.264430222920869, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-7.1308988302963465`, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-7.013115794639964, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-6.214608098422191, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-5.809142990314028, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-5.521460917862246, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-5.298317366548036, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-5.115995809754082, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-4.961845129926823, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-4.8283137373023015`, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-4.710530701645918, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-3.912023005428146, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-3.506557897319982, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-3.2188758248682006`, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-2.995732273553991, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-2.8134107167600364`, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-2.659260036932778, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-2.5257286443082556`, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-2.407945608651872, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}}, {{-16.11809565095832, 
        FormBox["\"\"", TraditionalForm]}, {-13.815510557964274`, 
        FormBox["\"\"", TraditionalForm]}, {-11.512925464970229`, 
        FormBox["\"\"", TraditionalForm]}, {-9.210340371976182, 
        FormBox["\"\"", TraditionalForm]}, {-6.907755278982137, 
        FormBox["\"\"", TraditionalForm]}, {-4.605170185988091, 
        FormBox["\"\"", TraditionalForm]}, {-2.3025850929940455`, 
        FormBox["\"\"", TraditionalForm]}, {-15.424948470398375`, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-15.01948336229021, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-14.73180128983843, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-14.508657738524219`, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-14.326336181730264`, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-14.172185501903007`, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-14.038654109278484`, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-13.9208710736221, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-13.122363377404328`, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-12.716898269296165`, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-12.429216196844383`, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-12.206072645530174`, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-12.02375108873622, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-11.86960040890896, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-11.736069016284437`, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-11.618285980628055`, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-10.819778284410283`, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-10.414313176302118`, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-10.126631103850338`, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-9.903487552536127, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-9.721165995742174, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-9.567015315914915, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-9.433483923290392, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-9.315700887634009, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-8.517193191416238, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-8.111728083308073, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-7.824046010856292, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-7.600902459542082, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-7.418580902748127, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-7.264430222920869, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-7.1308988302963465`, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-7.013115794639964, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-6.214608098422191, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-5.809142990314028, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-5.521460917862246, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-5.298317366548036, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-5.115995809754082, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-4.961845129926823, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-4.8283137373023015`, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-4.710530701645918, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-3.912023005428146, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-3.506557897319982, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-3.2188758248682006`, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-2.995732273553991, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-2.8134107167600364`, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-2.659260036932778, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-2.5257286443082556`, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-2.407945608651872, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}}}, {Automatic, Automatic}},
   GridLines->{None, None},
   Method->{},
   PlotRange->{{1, 5}, {-16.11809565095832, -2.995732273553991}},
   PlotRangeClipping->True,
   PlotRangePadding->{{None, None}, {None, None}},
   Ticks->{Automatic, {{-16.11809565095832, 
       FormBox[
        TemplateBox[{"10", 
          RowBox[{"-", "7"}]}, "Superscript", SyntaxForm -> SuperscriptBox], 
        TraditionalForm]}, {-13.815510557964274`, 
       FormBox[
        TemplateBox[{"10", 
          RowBox[{"-", "6"}]}, "Superscript", SyntaxForm -> SuperscriptBox], 
        TraditionalForm]}, {-11.512925464970229`, 
       FormBox[
        TemplateBox[{"10", 
          RowBox[{"-", "5"}]}, "Superscript", SyntaxForm -> SuperscriptBox], 
        TraditionalForm]}, {-9.210340371976182, 
       FormBox[
        TemplateBox[{"10", 
          RowBox[{"-", "4"}]}, "Superscript", SyntaxForm -> SuperscriptBox], 
        TraditionalForm]}, {-6.907755278982137, 
       FormBox["0.001`", TraditionalForm]}, {-4.605170185988091, 
       FormBox["0.01`", TraditionalForm]}, {-2.3025850929940455`, 
       FormBox["0.1`", TraditionalForm]}, {-15.424948470398375`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-15.01948336229021, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-14.73180128983843, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-14.508657738524219`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-14.326336181730264`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-14.172185501903007`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-14.038654109278484`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-13.9208710736221, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-13.122363377404328`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-12.716898269296165`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-12.429216196844383`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-12.206072645530174`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-12.02375108873622, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-11.86960040890896, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-11.736069016284437`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-11.618285980628055`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-10.819778284410283`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-10.414313176302118`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-10.126631103850338`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-9.903487552536127, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-9.721165995742174, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-9.567015315914915, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-9.433483923290392, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-9.315700887634009, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-8.517193191416238, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-8.111728083308073, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-7.824046010856292, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-7.600902459542082, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-7.418580902748127, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-7.264430222920869, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-7.1308988302963465`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-7.013115794639964, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-6.214608098422191, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-5.809142990314028, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-5.521460917862246, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-5.298317366548036, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-5.115995809754082, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-4.961845129926823, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-4.8283137373023015`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-4.710530701645918, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-3.912023005428146, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-3.506557897319982, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-3.2188758248682006`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-2.995732273553991, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-2.8134107167600364`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-2.659260036932778, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-2.5257286443082556`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-2.407945608651872, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}}}],
  StripOnInput->False,
  Magnification->1.5 Inherited]], "Output",
 CellChangeTimes->{{3.760972400161326*^9, 3.760972416003232*^9}, 
   3.760976396991932*^9, {3.7609764365751953`*^9, 3.760976476826498*^9}, {
   3.76097725085777*^9, 3.760977265730621*^9}, 3.770218657697426*^9, {
   3.7716149359488635`*^9, 3.7716150353955517`*^9}, 3.7716150821932287`*^9, 
   3.771615113737033*^9, 3.7716151663580427`*^9, 3.7716152271745205`*^9, 
   3.771615281402622*^9, 3.771615331048462*^9, {3.771615372220817*^9, 
   3.7716154361994762`*^9}, 3.7716154922336817`*^9, {3.771615909665557*^9, 
   3.7716159430304656`*^9}, 3.7716160997864313`*^9, {3.771616130294176*^9, 
   3.7716161549445868`*^9}, 3.771616391493116*^9, {3.771616775827099*^9, 
   3.7716167794783077`*^9}, 3.7716173919453387`*^9}]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"B2N", "[", "x_", "]"}], "=", 
   RowBox[{
    RowBox[{"NB", "[", "x", "]"}], "/.", "Res2"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"B2o2", "[", "x_", "]"}], "=", 
   RowBox[{"BFunc", "[", 
    RowBox[{"x", ",", "Coeff2", ",", "2"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"B2o3", "[", "x_", "]"}], "=", 
   RowBox[{"BFunc", "[", 
    RowBox[{"x", ",", "Coeff2", ",", "3"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"B2o4", "[", "x_", "]"}], "=", 
   RowBox[{"BFunc", "[", 
    RowBox[{"x", ",", "Coeff2", ",", "4"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"B2o5", "[", "x_", "]"}], "=", 
   RowBox[{"BFunc", "[", 
    RowBox[{"x", ",", "Coeff2", ",", "5"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"B2o6", "[", "x_", "]"}], "=", 
   RowBox[{"BFunc", "[", 
    RowBox[{"x", ",", "Coeff2", ",", "6"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"B2o7", "[", "x_", "]"}], "=", 
   RowBox[{"BFunc", "[", 
    RowBox[{"x", ",", "Coeff2", ",", "7"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"B2o8", "[", "x_", "]"}], "=", 
   RowBox[{"BFunc", "[", 
    RowBox[{"x", ",", "Coeff2", ",", "8"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"B2o9", "[", "x_", "]"}], "=", 
   RowBox[{"BFunc", "[", 
    RowBox[{"x", ",", "Coeff2", ",", "9"}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.7716155808967524`*^9, 3.771615593315463*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"ErrorsB", "=", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Abs", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"B2o2", "[", "x", "]"}], "/", 
         RowBox[{"B2N", "[", "x", "]"}]}], "-", "1"}], "]"}], ",", 
      RowBox[{"Abs", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"B2o3", "[", "x", "]"}], "/", 
         RowBox[{"B2N", "[", "x", "]"}]}], "-", "1"}], "]"}], ",", 
      RowBox[{"Abs", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"B2o4", "[", "x", "]"}], "/", 
         RowBox[{"B2N", "[", "x", "]"}]}], "-", "1"}], "]"}], ",", 
      RowBox[{"Abs", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"B2o5", "[", "x", "]"}], "/", 
         RowBox[{"B2N", "[", "x", "]"}]}], "-", "1"}], "]"}], ",", 
      RowBox[{"Abs", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"B2o6", "[", "x", "]"}], "/", 
         RowBox[{"B2N", "[", "x", "]"}]}], "-", "1"}], "]"}], ",", 
      RowBox[{"Abs", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"B2o7", "[", "x", "]"}], "/", 
         RowBox[{"B2N", "[", "x", "]"}]}], "-", "1"}], "]"}], ",", 
      RowBox[{"Abs", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"B2o8", "[", "x", "]"}], "/", 
         RowBox[{"B2N", "[", "x", "]"}]}], "-", "1"}], "]"}], ",", 
      RowBox[{"Abs", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"B2o9", "[", "x", "]"}], "/", 
         RowBox[{"B2N", "[", "x", "]"}]}], "-", "1"}], "]"}]}], "}"}], "/.", 
    RowBox[{"x", "\[Rule]", 
     RowBox[{"1", "-", 
      RowBox[{"1", "/", "r"}]}]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"LogPlot", "[", 
   RowBox[{"ErrorsB", ",", 
    RowBox[{"{", 
     RowBox[{"r", ",", "1.001", ",", "8"}], "}"}], ",", 
    RowBox[{"AxesLabel", "\[Rule]", 
     RowBox[{"Map", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Style", "[", 
         RowBox[{"#", ",", 
          RowBox[{"FontSize", "\[Rule]", "12"}]}], "]"}], "&"}], ",", 
       RowBox[{"{", 
        RowBox[{
        "\"\<r/\!\(\*SubscriptBox[\(r\), \(0\)]\)\>\"", ",", 
         "\"\<|\[CapitalDelta]B|/B\>\""}], "}"}]}], "]"}]}], ",", 
    RowBox[{"PlotStyle", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
      "Cyan", ",", "Blue", ",", "Green", ",", "Orange", ",", "Magenta", ",", 
       "Red", ",", "Purple", ",", "Brown"}], "}"}]}], ",", 
    RowBox[{"PlotRange", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "5"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"10", "^", 
          RowBox[{"(", 
           RowBox[{"-", "7"}], ")"}]}], ",", "0.05"}], "}"}]}], "}"}]}]}], 
   "]"}], "//", 
  RowBox[{
   RowBox[{"Magnify", "[", 
    RowBox[{"#", ",", "1.5"}], "]"}], "&"}]}]}], "Input",
 CellChangeTimes->{{3.771615610644454*^9, 3.7716156430663085`*^9}, {
  3.7716161766818295`*^9, 3.7716162654249053`*^9}, {3.771616345358477*^9, 
  3.7716163600003147`*^9}, {3.77161680172058*^9, 3.771616810621089*^9}}],

Cell[BoxData[
 StyleBox[
  GraphicsBox[{{}, {}, 
    {RGBColor[0, 1, 1], LineBox[CompressedData["
1:eJwV1nk4VWsXAHAlY/Y5x8wxnNxKpCJJNFjbWEkKodBAhhQpFUnFdRtEKtGX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      "]]}, 
    {RGBColor[0, 0, 1], LineBox[CompressedData["
1:eJwV13dczd8bAPDm7Y6mO9rd9lLKKkSfhxYNpBItSlJC/ag0aEloaFhFWtIQ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      "]]}, 
    {RGBColor[0, 1, 0], LineBox[CompressedData["
1:eJwV13c8Vl8YAHB7vi9vmb3Da2WvlChyn6IIFbIK2SuKlqRBJRkhpVKUlREy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      "]]}, 
    {RGBColor[1, 0.5, 0], LineBox[CompressedData["
1:eJwV13k4VU0YAHDXenEXspVwznXt+75EzptQlJJCi5S00EYLSoqIkiRLpRJt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      "]]}, 
    {RGBColor[1, 0, 1], LineBox[CompressedData["
1:eJwd13k4VN8bAHC7IdvM3EGFmTuMLUsoCblvkUpIiywVLRJtWiQplCRLqUjR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      "]]}, 
    {RGBColor[1, 0, 0], LineBox[CompressedData["
1:eJwd13k8lM8fAHD3fe8+6wjr2XULfUnO2k9R5AopOqWEku6IikJFrhzlSEIp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      "]]}, 
    {RGBColor[0.5, 0, 0.5], LineBox[CompressedData["
1:eJwV1nk4FXsYB/BzyBqSNc6ZmXNsWSNbiTpvKXuilCVLSsq9JW1KKXXaEdlK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      "]]}, 
    {RGBColor[0.6, 0.4, 0.2], LineBox[CompressedData["
1:eJwd1nk4VVsbAHCOjBkq4zl7HwcHmUXGxHlLKUODSJQyFHGTlCJShLohydRA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      "]]}},
   AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
   Axes->True,
   AxesLabel->{
     FormBox[
      StyleBox[
      "\"r/\\!\\(\\*SubscriptBox[\\(r\\), \\(0\\)]\\)\"", FontSize -> 12, 
       StripOnInput -> False], TraditionalForm], 
     FormBox[
      StyleBox[
      "\"|\[CapitalDelta]B|/B\"", FontSize -> 12, StripOnInput -> False], 
      TraditionalForm]},
   AxesOrigin->{1, -16.11809565095832},
   CoordinatesToolOptions:>{"DisplayFunction" -> ({
       Part[#, 1], 
       Exp[
        Part[#, 2]]}& ), "CopiedValueFunction" -> ({
       Part[#, 1], 
       Exp[
        Part[#, 2]]}& )},
   FrameTicks->{{{{-16.11809565095832, 
        FormBox[
         TemplateBox[{"10", 
           RowBox[{"-", "7"}]}, "Superscript", SyntaxForm -> SuperscriptBox], 
         TraditionalForm]}, {-13.815510557964274`, 
        FormBox[
         TemplateBox[{"10", 
           RowBox[{"-", "6"}]}, "Superscript", SyntaxForm -> SuperscriptBox], 
         TraditionalForm]}, {-11.512925464970229`, 
        FormBox[
         TemplateBox[{"10", 
           RowBox[{"-", "5"}]}, "Superscript", SyntaxForm -> SuperscriptBox], 
         TraditionalForm]}, {-9.210340371976182, 
        FormBox[
         TemplateBox[{"10", 
           RowBox[{"-", "4"}]}, "Superscript", SyntaxForm -> SuperscriptBox], 
         TraditionalForm]}, {-6.907755278982137, 
        FormBox["0.001`", TraditionalForm]}, {-4.605170185988091, 
        FormBox["0.01`", TraditionalForm]}, {-2.3025850929940455`, 
        FormBox["0.1`", TraditionalForm]}, {-15.424948470398375`, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-15.01948336229021, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-14.73180128983843, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-14.508657738524219`, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-14.326336181730264`, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-14.172185501903007`, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-14.038654109278484`, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-13.9208710736221, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-13.122363377404328`, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-12.716898269296165`, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-12.429216196844383`, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-12.206072645530174`, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-12.02375108873622, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-11.86960040890896, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-11.736069016284437`, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-11.618285980628055`, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-10.819778284410283`, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-10.414313176302118`, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-10.126631103850338`, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-9.903487552536127, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-9.721165995742174, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-9.567015315914915, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-9.433483923290392, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-9.315700887634009, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-8.517193191416238, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-8.111728083308073, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-7.824046010856292, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-7.600902459542082, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-7.418580902748127, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-7.264430222920869, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-7.1308988302963465`, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-7.013115794639964, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-6.214608098422191, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-5.809142990314028, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-5.521460917862246, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-5.298317366548036, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-5.115995809754082, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-4.961845129926823, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-4.8283137373023015`, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-4.710530701645918, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-3.912023005428146, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-3.506557897319982, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-3.2188758248682006`, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-2.995732273553991, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-2.8134107167600364`, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-2.659260036932778, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-2.5257286443082556`, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-2.407945608651872, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}}, {{-16.11809565095832, 
        FormBox["\"\"", TraditionalForm]}, {-13.815510557964274`, 
        FormBox["\"\"", TraditionalForm]}, {-11.512925464970229`, 
        FormBox["\"\"", TraditionalForm]}, {-9.210340371976182, 
        FormBox["\"\"", TraditionalForm]}, {-6.907755278982137, 
        FormBox["\"\"", TraditionalForm]}, {-4.605170185988091, 
        FormBox["\"\"", TraditionalForm]}, {-2.3025850929940455`, 
        FormBox["\"\"", TraditionalForm]}, {-15.424948470398375`, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-15.01948336229021, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-14.73180128983843, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-14.508657738524219`, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-14.326336181730264`, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-14.172185501903007`, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-14.038654109278484`, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-13.9208710736221, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-13.122363377404328`, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-12.716898269296165`, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-12.429216196844383`, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-12.206072645530174`, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-12.02375108873622, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-11.86960040890896, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-11.736069016284437`, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-11.618285980628055`, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-10.819778284410283`, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-10.414313176302118`, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-10.126631103850338`, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-9.903487552536127, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-9.721165995742174, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-9.567015315914915, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-9.433483923290392, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-9.315700887634009, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-8.517193191416238, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-8.111728083308073, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-7.824046010856292, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-7.600902459542082, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-7.418580902748127, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-7.264430222920869, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-7.1308988302963465`, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-7.013115794639964, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-6.214608098422191, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-5.809142990314028, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-5.521460917862246, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-5.298317366548036, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-5.115995809754082, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-4.961845129926823, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-4.8283137373023015`, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-4.710530701645918, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-3.912023005428146, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-3.506557897319982, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-3.2188758248682006`, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-2.995732273553991, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-2.8134107167600364`, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-2.659260036932778, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-2.5257286443082556`, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-2.407945608651872, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}}}, {Automatic, Automatic}},
   GridLines->{None, None},
   Method->{},
   PlotRange->{{1, 5}, {-16.11809565095832, -2.995732273553991}},
   PlotRangeClipping->True,
   PlotRangePadding->{{None, None}, {None, None}},
   Ticks->{Automatic, {{-16.11809565095832, 
       FormBox[
        TemplateBox[{"10", 
          RowBox[{"-", "7"}]}, "Superscript", SyntaxForm -> SuperscriptBox], 
        TraditionalForm]}, {-13.815510557964274`, 
       FormBox[
        TemplateBox[{"10", 
          RowBox[{"-", "6"}]}, "Superscript", SyntaxForm -> SuperscriptBox], 
        TraditionalForm]}, {-11.512925464970229`, 
       FormBox[
        TemplateBox[{"10", 
          RowBox[{"-", "5"}]}, "Superscript", SyntaxForm -> SuperscriptBox], 
        TraditionalForm]}, {-9.210340371976182, 
       FormBox[
        TemplateBox[{"10", 
          RowBox[{"-", "4"}]}, "Superscript", SyntaxForm -> SuperscriptBox], 
        TraditionalForm]}, {-6.907755278982137, 
       FormBox["0.001`", TraditionalForm]}, {-4.605170185988091, 
       FormBox["0.01`", TraditionalForm]}, {-2.3025850929940455`, 
       FormBox["0.1`", TraditionalForm]}, {-15.424948470398375`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-15.01948336229021, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-14.73180128983843, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-14.508657738524219`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-14.326336181730264`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-14.172185501903007`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-14.038654109278484`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-13.9208710736221, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-13.122363377404328`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-12.716898269296165`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-12.429216196844383`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-12.206072645530174`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-12.02375108873622, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-11.86960040890896, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-11.736069016284437`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-11.618285980628055`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-10.819778284410283`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-10.414313176302118`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-10.126631103850338`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-9.903487552536127, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-9.721165995742174, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-9.567015315914915, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-9.433483923290392, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-9.315700887634009, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-8.517193191416238, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-8.111728083308073, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-7.824046010856292, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-7.600902459542082, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-7.418580902748127, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-7.264430222920869, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-7.1308988302963465`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-7.013115794639964, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-6.214608098422191, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-5.809142990314028, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-5.521460917862246, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-5.298317366548036, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-5.115995809754082, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-4.961845129926823, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-4.8283137373023015`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-4.710530701645918, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-3.912023005428146, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-3.506557897319982, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-3.2188758248682006`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-2.995732273553991, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-2.8134107167600364`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-2.659260036932778, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-2.5257286443082556`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-2.407945608651872, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}}}],
  StripOnInput->False,
  Magnification->1.5 Inherited]], "Output",
 CellChangeTimes->{
  3.7716156558500395`*^9, {3.7716161993071237`*^9, 3.771616267791041*^9}, 
   3.7716163612293854`*^9, {3.7716168026876354`*^9, 3.7716168139032764`*^9}}]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"P2N", "[", "x_", "]"}], "=", 
   RowBox[{
    RowBox[{"Nphi", "[", "x", "]"}], "/.", "Res2"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"P2o2", "[", "x_", "]"}], "=", 
   RowBox[{"PFunc", "[", 
    RowBox[{"x", ",", "Coeff2", ",", "2"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"P2o3", "[", "x_", "]"}], "=", 
   RowBox[{"PFunc", "[", 
    RowBox[{"x", ",", "Coeff2", ",", "3"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"P2o4", "[", "x_", "]"}], "=", 
   RowBox[{"PFunc", "[", 
    RowBox[{"x", ",", "Coeff2", ",", "4"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"P2o5", "[", "x_", "]"}], "=", 
   RowBox[{"PFunc", "[", 
    RowBox[{"x", ",", "Coeff2", ",", "5"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"P2o6", "[", "x_", "]"}], "=", 
   RowBox[{"PFunc", "[", 
    RowBox[{"x", ",", "Coeff2", ",", "6"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"P2o7", "[", "x_", "]"}], "=", 
   RowBox[{"PFunc", "[", 
    RowBox[{"x", ",", "Coeff2", ",", "7"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"P2o8", "[", "x_", "]"}], "=", 
   RowBox[{"PFunc", "[", 
    RowBox[{"x", ",", "Coeff2", ",", "8"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"P2o9", "[", "x_", "]"}], "=", 
   RowBox[{"PFunc", "[", 
    RowBox[{"x", ",", "Coeff2", ",", "9"}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.7716155808967524`*^9, 3.771615593315463*^9}, {
  3.7716168608409615`*^9, 3.771616861365991*^9}, {3.771616892617779*^9, 
  3.771616915177069*^9}, {3.771616966369997*^9, 3.7716169721883297`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"ErrorsP", "=", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Abs", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"P2o2", "[", "x", "]"}], "/", 
         RowBox[{"P2N", "[", "x", "]"}]}], "-", "1"}], "]"}], ",", 
      RowBox[{"Abs", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"P2o3", "[", "x", "]"}], "/", 
         RowBox[{"P2N", "[", "x", "]"}]}], "-", "1"}], "]"}], ",", 
      RowBox[{"Abs", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"P2o4", "[", "x", "]"}], "/", 
         RowBox[{"P2N", "[", "x", "]"}]}], "-", "1"}], "]"}], ",", 
      RowBox[{"Abs", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"P2o5", "[", "x", "]"}], "/", 
         RowBox[{"P2N", "[", "x", "]"}]}], "-", "1"}], "]"}], ",", 
      RowBox[{"Abs", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"P2o6", "[", "x", "]"}], "/", 
         RowBox[{"P2N", "[", "x", "]"}]}], "-", "1"}], "]"}], ",", 
      RowBox[{"Abs", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"P2o7", "[", "x", "]"}], "/", 
         RowBox[{"P2N", "[", "x", "]"}]}], "-", "1"}], "]"}], ",", 
      RowBox[{"Abs", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"P2o8", "[", "x", "]"}], "/", 
         RowBox[{"P2N", "[", "x", "]"}]}], "-", "1"}], "]"}], ",", 
      RowBox[{"Abs", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"P2o9", "[", "x", "]"}], "/", 
         RowBox[{"P2N", "[", "x", "]"}]}], "-", "1"}], "]"}]}], "}"}], "/.", 
    RowBox[{"x", "\[Rule]", 
     RowBox[{"1", "-", 
      RowBox[{"1", "/", "r"}]}]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"LogPlot", "[", 
   RowBox[{"ErrorsP", ",", 
    RowBox[{"{", 
     RowBox[{"r", ",", "1.001", ",", "8"}], "}"}], ",", 
    RowBox[{"AxesLabel", "\[Rule]", 
     RowBox[{"Map", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Style", "[", 
         RowBox[{"#", ",", 
          RowBox[{"FontSize", "\[Rule]", "12"}]}], "]"}], "&"}], ",", 
       RowBox[{"{", 
        RowBox[{
        "\"\<r/\!\(\*SubscriptBox[\(r\), \(0\)]\)\>\"", ",", 
         "\"\<|\[CapitalDelta]\[Phi]|/\[Phi]\>\""}], "}"}]}], "]"}]}], ",", 
    RowBox[{"PlotStyle", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
      "Cyan", ",", "Blue", ",", "Green", ",", "Orange", ",", "Magenta", ",", 
       "Red", ",", "Purple", ",", "Brown"}], "}"}]}], ",", 
    RowBox[{"PlotRange", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "5"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"10", "^", 
          RowBox[{"(", 
           RowBox[{"-", "6"}], ")"}]}], ",", "0.5"}], "}"}]}], "}"}]}]}], 
   "]"}], "//", 
  RowBox[{
   RowBox[{"Magnify", "[", 
    RowBox[{"#", ",", "1.5"}], "]"}], "&"}]}]}], "Input",
 CellChangeTimes->{{3.7716169843940277`*^9, 3.7716170265514393`*^9}, {
   3.7716170736941357`*^9, 3.771617102657792*^9}, 3.7716174276453805`*^9}],

Cell[BoxData[
 StyleBox[
  GraphicsBox[{{}, {}, 
    {RGBColor[0, 1, 1], LineBox[CompressedData["
1:eJwV13k4FV0cB/C5+yX7nu2SQkWkkq3Oz1IR2suaIkS0KSKVUpStsrQoISlb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      "]]}, 
    {RGBColor[0, 0, 1], LineBox[CompressedData["
1:eJwV13k4FV0cB/C5+yX7nu2SQkWkkq3Oz1IR2suaIkS0KSKVUpStsrQoISlb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      "]]}, 
    {RGBColor[0, 1, 0], LineBox[CompressedData["
1:eJwV13c4lV8cAPBrU3Jv4rr3fS/XSkayin6h9xstJUmykj0SaZDQUCqVRFZL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      "]]}, 
    {RGBColor[1, 0.5, 0], LineBox[CompressedData["
1:eJwV13k4VU0YAPCLrBXVtdx7z72ufVfxhUp13siWLYWQCpUopLKVSrQqIksh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      "]]}, 
    {RGBColor[1, 0, 1], LineBox[CompressedData["
1:eJwVz3k81PseBvCZDE3ikOY3mIyfGcaSpMVa6vsRFcKJI7otkqKmtC+n0jEl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      "]]}, 
    {RGBColor[1, 0, 0], LineBox[CompressedData["
1:eJwVzXs4lIkeB/CZyTBErr2DGq/XTIzbUkJW2/sryqXYTYlKNkK5pZISLZva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      "]]}, 
    {RGBColor[0.5, 0, 0.5], LineBox[CompressedData["
1:eJwVzXs4lIkeB/CZyTBErr2DGq/XTIzbUkJW2/sryqXYTYlKNkK5pZISLZva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      "]]}, 
    {RGBColor[0.6, 0.4, 0.2], LineBox[CompressedData["
1:eJwVx3k41AkYwPEZGWYcDeX4zTDzM85BU0uOVMwrWbRbIaonbWFJlKwIZaVC
RMhQkSuFhHZXclSyb1hRa58oSyRHjgodk+uphp394/t8nw/PN8TdX4ZCoXhI
+/88TwanI/Gb8OpSek5ykSk+5BYdUMiSCEfn38X8nWeCafeX8fLzJcK+7X7v
aVkmuGf3gf41NyRCalRSnVOKCYozTF0970mE9uM1uqPHTVCXVmtzdUgivE9Z
rhC7ywTPTD5WshIsCgPiaX3maia4qX7mtk/ronDIe5+pY6YxNrk5L9UvLAnN
L7lzp0v4KBf8Po5JpUCNWVqGQiEfV1WtS2qiUaCrVlwvyOZjhE3HBT6TAn3i
YvmEZD4qbZkrmuFRIGht0mBECB+tDjm3nHeiQN51SaTPej4m35qiPxBRwJua
mK//3AjXmluKOMZU8N60tF5TwwgP0tQaYgVU6C2JTutUMcKCXvHYsBkVphIs
MtMVjZAe+4dN6XoqMH+iFGlQjfDVE9Ph1T9SIfq0jJ/rlCEm++t+ByFU+DPy
o3NIsyEOZTP/8a2hwrtsi1L7cENMXXrLKLOXge7yxpenBg1waxZTYSB0GbCo
leWyzfqoNr07pD9VFq6/NaM7DenhrZrBKw7FNBgrFCfvIPWw0rFn284uOYgx
+2YweFAXb+eIA8yn5OEXF9lo0TMecmtOMu5yGJB3k3zdvpmHe8E59KaLAuzX
7w591aaD19It7X72UYRSxz0axT46uLU0M/PRBSX4YCybGvaFRMpp9W2zFcrw
g2c7vdWNRJYePaPj1XJ46F853ljJxTNs7Q55ORWIj+jT8WdzMZr2fXyqSAVs
jP7qNCjgoKFHWewbE1Vou/jCyF6Pg93xeQL+XVXYFnOC3HdPG4ODf2/M27wC
5ILlmlq9tLH+7pfM8f4VQMjzmEESLZR/06OlHrgSuJYJ2W6VWsg4MT1ByKiB
V4DfrJ2XFs408y67ZavB8G7rgUFVLRz5MLFwRF8dlPsq0iK62BgXO17g06AO
TDJqoFzERv6niPl1WzTg4LVBxj4vNtayDdc6dmtAjtno4yd8Ns7fUK42PKwJ
rnU3PW7MsnCjZuLY1IIm7FQ4223YzkKLd+v2JmUQMGU3UE/msXBN4a8JdB0W
nJUjj/WHs3Cl0mDGgwoWxOUGuDe7srD85fERJwc2jBbatxKrWOiYXjpW+5QN
8zUOhgwlFmaWKAq+BmrBsB3bJWqSwMdh6bvCKdpQGMBRSO4gUFa/xKLrvDYo
hsbXbK8m8JP1Z0+aAQeYbp2Vl7IJHBE8M+ZUc4CrGHRC/zSBDf2dQ4F2XMjN
PYpRhwh0maa/TOnmQk5b+qynJ4F9Q53nRL4k2EaHJ7+2J7DSPl5I9yfBknHR
Nl3qk9esZmMCSNgyFSm3QWo9v1zvwMMkzLw99EIEBB6e8LOGCBImd/rEOQgJ
lEzPj06fI0HWXjBStpFAna8ccKkioW+jalGcNYFir6ezjdUkCEUNFHOpWxrO
VFjUkqBwNvDYkBWBgScnNHTukyCfVZVvK/VtatX0XAsJWb95vF2wINCBvjm3
uJcEwamOgDBzAjUC51zZ/SSoOvSq6Un9pr1M7sIACc8TE//tMiPwfIry0egR
Eo7YPrhsLvXz5T3O7lMkNPe8Vvm8hsDSkHOLj96TsEIzzPe61FFPN9yx/UQC
z/F42w6pOaKrpPEcCd0BzzrvrCbwo9i9u2CBhEWx1jF/qZt20FLUvkpd17JK
Q+qsO3WQLCHhysyjhVYBgQfUg+aWlkjYP0m+iJT6Pwf0XJk=
      "]]}},
   AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
   Axes->True,
   AxesLabel->{
     FormBox[
      StyleBox[
      "\"r/\\!\\(\\*SubscriptBox[\\(r\\), \\(0\\)]\\)\"", FontSize -> 12, 
       StripOnInput -> False], TraditionalForm], 
     FormBox[
      StyleBox[
      "\"|\[CapitalDelta]\[Phi]|/\[Phi]\"", FontSize -> 12, StripOnInput -> 
       False], TraditionalForm]},
   AxesOrigin->{1, -13.815510557964274`},
   CoordinatesToolOptions:>{"DisplayFunction" -> ({
       Part[#, 1], 
       Exp[
        Part[#, 2]]}& ), "CopiedValueFunction" -> ({
       Part[#, 1], 
       Exp[
        Part[#, 2]]}& )},
   FrameTicks->{{{{-13.815510557964274`, 
        FormBox[
         TemplateBox[{"10", 
           RowBox[{"-", "6"}]}, "Superscript", SyntaxForm -> SuperscriptBox], 
         TraditionalForm]}, {-11.512925464970229`, 
        FormBox[
         TemplateBox[{"10", 
           RowBox[{"-", "5"}]}, "Superscript", SyntaxForm -> SuperscriptBox], 
         TraditionalForm]}, {-9.210340371976182, 
        FormBox[
         TemplateBox[{"10", 
           RowBox[{"-", "4"}]}, "Superscript", SyntaxForm -> SuperscriptBox], 
         TraditionalForm]}, {-6.907755278982137, 
        FormBox["0.001`", TraditionalForm]}, {-4.605170185988091, 
        FormBox["0.01`", TraditionalForm]}, {-2.3025850929940455`, 
        FormBox["0.1`", TraditionalForm]}, {0, 
        FormBox["1", TraditionalForm]}, {-13.122363377404328`, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-12.716898269296165`, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-12.429216196844383`, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-12.206072645530174`, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-12.02375108873622, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-11.86960040890896, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-11.736069016284437`, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-11.618285980628055`, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-10.819778284410283`, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-10.414313176302118`, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-10.126631103850338`, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-9.903487552536127, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-9.721165995742174, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-9.567015315914915, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-9.433483923290392, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-9.315700887634009, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-8.517193191416238, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-8.111728083308073, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-7.824046010856292, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-7.600902459542082, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-7.418580902748127, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-7.264430222920869, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-7.1308988302963465`, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-7.013115794639964, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-6.214608098422191, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-5.809142990314028, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-5.521460917862246, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-5.298317366548036, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-5.115995809754082, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-4.961845129926823, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-4.8283137373023015`, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-4.710530701645918, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-3.912023005428146, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-3.506557897319982, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-3.2188758248682006`, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-2.995732273553991, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-2.8134107167600364`, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-2.659260036932778, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-2.5257286443082556`, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-2.407945608651872, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-1.6094379124341003`, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-1.203972804325936, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-0.916290731874155, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-0.6931471805599453, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-0.5108256237659905, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-0.35667494393873245`, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-0.2231435513142097, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-0.10536051565782616`, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}}, {{-13.815510557964274`, 
        FormBox["\"\"", TraditionalForm]}, {-11.512925464970229`, 
        FormBox["\"\"", TraditionalForm]}, {-9.210340371976182, 
        FormBox["\"\"", TraditionalForm]}, {-6.907755278982137, 
        FormBox["\"\"", TraditionalForm]}, {-4.605170185988091, 
        FormBox["\"\"", TraditionalForm]}, {-2.3025850929940455`, 
        FormBox["\"\"", TraditionalForm]}, {0, 
        FormBox["\"\"", TraditionalForm]}, {-13.122363377404328`, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-12.716898269296165`, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-12.429216196844383`, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-12.206072645530174`, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-12.02375108873622, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-11.86960040890896, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-11.736069016284437`, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-11.618285980628055`, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-10.819778284410283`, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-10.414313176302118`, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-10.126631103850338`, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-9.903487552536127, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-9.721165995742174, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-9.567015315914915, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-9.433483923290392, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-9.315700887634009, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-8.517193191416238, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-8.111728083308073, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-7.824046010856292, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-7.600902459542082, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-7.418580902748127, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-7.264430222920869, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-7.1308988302963465`, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-7.013115794639964, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-6.214608098422191, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-5.809142990314028, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-5.521460917862246, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-5.298317366548036, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-5.115995809754082, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-4.961845129926823, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-4.8283137373023015`, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-4.710530701645918, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-3.912023005428146, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-3.506557897319982, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-3.2188758248682006`, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-2.995732273553991, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-2.8134107167600364`, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-2.659260036932778, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-2.5257286443082556`, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-2.407945608651872, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-1.6094379124341003`, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-1.203972804325936, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-0.916290731874155, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-0.6931471805599453, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-0.5108256237659905, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-0.35667494393873245`, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-0.2231435513142097, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-0.10536051565782616`, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}}}, {Automatic, Automatic}},
   GridLines->{None, None},
   Method->{},
   PlotRange->{{1, 5}, {-13.815510557964274`, -0.6931471805599453}},
   PlotRangeClipping->True,
   PlotRangePadding->{{None, None}, {None, None}},
   Ticks->{Automatic, {{-13.815510557964274`, 
       FormBox[
        TemplateBox[{"10", 
          RowBox[{"-", "6"}]}, "Superscript", SyntaxForm -> SuperscriptBox], 
        TraditionalForm]}, {-11.512925464970229`, 
       FormBox[
        TemplateBox[{"10", 
          RowBox[{"-", "5"}]}, "Superscript", SyntaxForm -> SuperscriptBox], 
        TraditionalForm]}, {-9.210340371976182, 
       FormBox[
        TemplateBox[{"10", 
          RowBox[{"-", "4"}]}, "Superscript", SyntaxForm -> SuperscriptBox], 
        TraditionalForm]}, {-6.907755278982137, 
       FormBox["0.001`", TraditionalForm]}, {-4.605170185988091, 
       FormBox["0.01`", TraditionalForm]}, {-2.3025850929940455`, 
       FormBox["0.1`", TraditionalForm]}, {0, 
       FormBox["1", TraditionalForm]}, {-13.122363377404328`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-12.716898269296165`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-12.429216196844383`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-12.206072645530174`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-12.02375108873622, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-11.86960040890896, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-11.736069016284437`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-11.618285980628055`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-10.819778284410283`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-10.414313176302118`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-10.126631103850338`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-9.903487552536127, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-9.721165995742174, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-9.567015315914915, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-9.433483923290392, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-9.315700887634009, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-8.517193191416238, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-8.111728083308073, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-7.824046010856292, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-7.600902459542082, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-7.418580902748127, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-7.264430222920869, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-7.1308988302963465`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-7.013115794639964, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-6.214608098422191, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-5.809142990314028, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-5.521460917862246, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-5.298317366548036, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-5.115995809754082, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-4.961845129926823, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-4.8283137373023015`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-4.710530701645918, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-3.912023005428146, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-3.506557897319982, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-3.2188758248682006`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-2.995732273553991, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-2.8134107167600364`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-2.659260036932778, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-2.5257286443082556`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-2.407945608651872, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-1.6094379124341003`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-1.203972804325936, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-0.916290731874155, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-0.6931471805599453, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-0.5108256237659905, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-0.35667494393873245`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-0.2231435513142097, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-0.10536051565782616`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}}}],
  StripOnInput->False,
  Magnification->1.5 Inherited]], "Output",
 CellChangeTimes->{{3.771617090447094*^9, 3.7716171041298766`*^9}, 
   3.771617428719442*^9}]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"V2N", "[", "x_", "]"}], "=", 
   RowBox[{
    RowBox[{"NV", "[", "x", "]"}], "/.", "Res2"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"V2o2", "[", "x_", "]"}], "=", 
   RowBox[{"VFunc", "[", 
    RowBox[{"x", ",", "Coeff2", ",", "2"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"V2o3", "[", "x_", "]"}], "=", 
   RowBox[{"VFunc", "[", 
    RowBox[{"x", ",", "Coeff2", ",", "3"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"V2o4", "[", "x_", "]"}], "=", 
   RowBox[{"VFunc", "[", 
    RowBox[{"x", ",", "Coeff2", ",", "4"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"V2o5", "[", "x_", "]"}], "=", 
   RowBox[{"VFunc", "[", 
    RowBox[{"x", ",", "Coeff2", ",", "5"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"V2o6", "[", "x_", "]"}], "=", 
   RowBox[{"VFunc", "[", 
    RowBox[{"x", ",", "Coeff2", ",", "6"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"V2o7", "[", "x_", "]"}], "=", 
   RowBox[{"VFunc", "[", 
    RowBox[{"x", ",", "Coeff2", ",", "7"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"V2o8", "[", "x_", "]"}], "=", 
   RowBox[{"VFunc", "[", 
    RowBox[{"x", ",", "Coeff2", ",", "8"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"V2o9", "[", "x_", "]"}], "=", 
   RowBox[{"VFunc", "[", 
    RowBox[{"x", ",", "Coeff2", ",", "9"}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.7716171514815845`*^9, 3.771617176260002*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"ErrorsV", "=", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Abs", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"V2o2", "[", "x", "]"}], "/", 
         RowBox[{"V2N", "[", "x", "]"}]}], "-", "1"}], "]"}], ",", 
      RowBox[{"Abs", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"V2o3", "[", "x", "]"}], "/", 
         RowBox[{"V2N", "[", "x", "]"}]}], "-", "1"}], "]"}], ",", 
      RowBox[{"Abs", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"V2o4", "[", "x", "]"}], "/", 
         RowBox[{"V2N", "[", "x", "]"}]}], "-", "1"}], "]"}], ",", 
      RowBox[{"Abs", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"V2o5", "[", "x", "]"}], "/", 
         RowBox[{"V2N", "[", "x", "]"}]}], "-", "1"}], "]"}], ",", 
      RowBox[{"Abs", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"V2o6", "[", "x", "]"}], "/", 
         RowBox[{"V2N", "[", "x", "]"}]}], "-", "1"}], "]"}], ",", 
      RowBox[{"Abs", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"V2o7", "[", "x", "]"}], "/", 
         RowBox[{"V2N", "[", "x", "]"}]}], "-", "1"}], "]"}], ",", 
      RowBox[{"Abs", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"V2o8", "[", "x", "]"}], "/", 
         RowBox[{"V2N", "[", "x", "]"}]}], "-", "1"}], "]"}], ",", 
      RowBox[{"Abs", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"V2o9", "[", "x", "]"}], "/", 
         RowBox[{"V2N", "[", "x", "]"}]}], "-", "1"}], "]"}]}], "}"}], "/.", 
    RowBox[{"x", "\[Rule]", 
     RowBox[{"1", "-", 
      RowBox[{"1", "/", "r"}]}]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"LogPlot", "[", 
   RowBox[{"ErrorsV", ",", 
    RowBox[{"{", 
     RowBox[{"r", ",", "1.001", ",", "8"}], "}"}], ",", 
    RowBox[{"AxesLabel", "\[Rule]", 
     RowBox[{"Map", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Style", "[", 
         RowBox[{"#", ",", 
          RowBox[{"FontSize", "\[Rule]", "12"}]}], "]"}], "&"}], ",", 
       RowBox[{"{", 
        RowBox[{
        "\"\<r/\!\(\*SubscriptBox[\(r\), \(0\)]\)\>\"", ",", 
         "\"\<|\[CapitalDelta]V|/V\>\""}], "}"}]}], "]"}]}], ",", 
    RowBox[{"PlotStyle", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
      "Cyan", ",", "Blue", ",", "Green", ",", "Orange", ",", "Magenta", ",", 
       "Red", ",", "Purple", ",", "Brown"}], "}"}]}], ",", 
    RowBox[{"PlotRange", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "5"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"10", "^", 
          RowBox[{"(", 
           RowBox[{"-", "6"}], ")"}]}], ",", "0.5"}], "}"}]}], "}"}]}]}], 
   "]"}], "//", 
  RowBox[{
   RowBox[{"Magnify", "[", 
    RowBox[{"#", ",", "1.5"}], "]"}], "&"}]}]}], "Input",
 CellChangeTimes->{{3.7716171854985304`*^9, 3.7716172254088135`*^9}, 
   3.7716174446573534`*^9}],

Cell[BoxData[
 StyleBox[
  GraphicsBox[{{}, {}, 
    {RGBColor[0, 1, 1], LineBox[CompressedData["
1:eJwV13c8ld8fAHCeO1z32isK1x6VrFIiz6cSkRSipUHSUCgj8Y1SKSMZJeQX
mqTIJutUUpGEMjIzUva6tvxOfz2v9+v5nPN87vPccz6fI+/oZn2c4OLiiuXm
4vp3tXhhHfmOZ5RMWrodF5K8Cq0x64zq5hsl/xPOelwypYZCVk26pIuPkvnL
t/Nd6VFBvfyMbRdlR0m3JxwvoxBlBKMrZI1VR0lGS4Pb/E0llFCnOS2gNUpK
1x5a5VSsiKZztn5t3jBKZkg73UwRUUTW9/amPt48Sj7TUj2Wd0UBpV90CXQz
HyW/+/iydlIUENM+4OBGm1GyUrtT2SRaHh03il5Lsx8lg0qtzhavkUdI7hn/
Vydsv5PCMfVySJpS9Cv+7Cg5KKDpBZflkE/vl7Lj3qPkc6O4/UG6cqj+Q1es
VsAoqXmvWrq/iY1Cwpg7KiLwfa4zKvVNsuiXq6xSZNwo2bZme2aSkyzabKWz
ePDhKFkUVUNXmZZBM+IHMsay8fupflOWoCGD9sycvVlcjPOr6L3t9lUaZfy4
4nDj/Sj5mcopz74gjZwTU0VlGkdJU/X9TYJ1K9DbKyWDfR14fK9L8LVrK5CM
U+37rN+jpN3Vt8/lNq5A39RmL2yfGyXNQo7G9r5cjjZnbW/1kBkjeS54nr+Y
JYUS7tjnGqmMkUq2EcwqHyk04+0ezqs5Ru6489ZxBKRQukEsJMIY6enqftK0
QRJJv+97XHlsjGw9ONpcISKJfJ7NX7p7ZoyEUFvTNb3LUH2w4N6jXmOkx6jQ
6vcFy1CI5XreqaAxss3OO8zs2DI00xh0Vv75GJnqdPPV3nIJtOd1vMlg1hhZ
2kHItT+QQBkJ6ez8ojFyrDbvsL6vBHJ2aKi1qB4jbWyuqezUlUDf+pX1fEbH
SN3cv4or0sVRxmL53y9642THqSN3ed6IIRNn6dV7YZw8rlFt6P9IDLV+8djf
YTZONjxpehwYJIaYSQo5I/bj5EyVg7uCpRhy2nL5lNDVcVLyotpjs25RNPe8
MSY2bJyMl2s1K/gkiiJFNcvlYsbJwWyXVXdfiaLSnjZZ7dRx0up+3lJYgCiS
vGHwzapmHOfz/omigihKH4ni/tE0TnKOXmjOZImibfv61zh2jZP1EdVKsRwR
dF49Lvg8Z5xcfdm2/1ilCKqumjKKXjFBSpSt0yq5IIIChbJSv52YIKmbAjx+
dAgjyYu8jfbnJsjr5uHZXF+EUcbPo9Re3wkyUTv1vWOxMGrNEjzCuTVBNnAq
9b7HCaP1tmfFJHImSGFz6jGrvcJoME4tYC/XJNlt+RvltAihQOLyiw7eSVLb
f95eqFoISbk0Np8QnSR1Nt1dca9UCJkYBq31UZkkF0ROfVZ4KISS27v/xFpM
kjMxFWUyLkLITjFxz4/YSXJf0e9eHqoQ4n/OrkbJk2R0wJyX7JggKtdK2vbs
+STZFdVQd/yHINIxStbzLJ4kY4uM1tx/KYj49z+SFOicJG/qHzcMtsPx4c9a
N6tySDFOT/KHTAHkJ65mq6bFITvHe3uJBwJIJyGlWkCfQwa7C8+eDhFAiamp
pS3mHJL85CZRdkwA+ZanJXm5csh+ecUEZ0kBpD2X4ZSayyGL9jdHrw/mR78v
a7XdLuWQz6mM3vkL/OgBT6at9wcOmXfuoVuPMz/iE88y2drMIc+5yjvIbcPx
mjlqbQscUsTKz2c9BccfLxgUMp4iOyYl64Ou8yG+WuTpUzdFZs5fUlBKYqEt
Wz0MdFqmyG3m/r8noljoQq4yMdg9RY7oEikt11moKy7k9hHOFHn/pJXouAsL
5TvueW4iOU1qreqt1tVnIcfJvg6xw9Okms5/uxsbmahwmeCOzD/T5MiIYP0q
JSYaDn4j7DI+TbZfdfUKl2IipQWPJqX5adJks94dQpCJwjubjsfyzZBvYrY+
kp3jRU6pDy8HaM6Q24tcnsvX8iIhA728nV4zZF95ibhOIC9yPnxIvp9rlhwZ
epoaPMJADXY2hg7MWfJM2WkdqV8MZLrLbG+T6CyptJ3HvKCVgdRg3a0KlVny
xKqaWKVKBhqQ5599aDFLTkT0jGU+YSD33uKvB2NnyU76u2+BRxjo4hnpy9Wa
c6Sy2MP5lW08qN9J5L6x/hyputvTx+07DzpwiJFXtGWO9Hx9qb6smgcZWk4O
pNrOkQOffN9dLeVBfzU/7w3ymyN7Ason7ybxoMAJP03ywxz5/vjlkhpnHhTm
29L+6vA8eVuhSIQ+T0cykXPGQSfmyRrd03a8HDpKfyaVdtB9nvw2sC9LbISO
ar7tvUAPnCeffX3vu7WbjkQ0vwnaP5knvT9+qVqqoqO47s/AMzhPBp97VdH3
gI6eWpQ+PHRxgXxldW5CxpyO1h9rY+gGLpA9765YsLbR0ceLC66M0AUy+pbc
uiWSjvqfbjTITlgg5fUaQubW0ZEGd349Ay2QLM8iZSMFOsrJzaDm0BdJvp3B
lqPzNPRGNtmZeWeRjPqwf1dpNg2FF1Hk//e/RfL2RR8QyKChA/ucWzSfLZIV
anDD6TkNjUeu2m37epEcsooaVEymIQVann5S5yKpWh8/NxhOQ4EDlXx6Gn/J
xZ3oVqILDW0pmMxyqPhLupTuW9qmTkMCtnvPTtb8Jcvtd2ywVKahH2OFqjea
/5Jq3p8eHZSnofOrAhJeDP4l43PR+HUpGnr4gDdoWmSJnFC+ErOMSUPEddn9
t44skT1eQ3Zqg1T01mr7UsHMEhkLFWXV2VREPzt8VZCbC1Ter31/6RUVrc7c
cPMtjQtkrL5OaL+kIm/96gg1QS6QjZPOffqUivjMp5In5blg2bLtKm/iqEjP
ZXt5mCkXdIN2Y85lKgp5OcgoieKCozE10uetqChjTI/f/R4XHLD58SLBkoq+
rbsirJjABZd+uZdU7qAidqn48uAnXMD8HrxT24SKcr4YrbIt4IISE/UUVQMq
ah+J2DnUxgV37rbZ5SpTka7OuigZdW7o0E5N1FukoJM0seIADW5oFfT2HJ+j
oAdN470/tblhOiCz49UMBTECXuk/3cgNRptVz66bpKD2qlU/11hwg+PNOYFD
AxQUclxBC9y4YcE18ZviDwrqjBX84pjLDS33WgP8CilI4szwdHkhN1xyibxy
LZ+CdpDV8qql3KDA/6Tsdi4F5fWGeA1UcMPd6NxfLzIpKFSHLuPZxA3h9j1x
3M8pSO/zgsv1eW5Y6XjXReQ+Bd1a+sObspmAw31+K9/44+fd7W87aUIA/08V
u9//UZDu6oFM9R0EmJS5VQr7UVDzvsH9aXsIGBudv+JygYKUs4ZT008QwLr+
4ae+OwWVOE2Y5d4iIELpyjJwpKChTwvBb5sJ8HJ5VtJpSkFwdPHQ1XYC7szb
EBYmFBQ9taht3E1Aou5vstCYgvQVl5rfDxIQtaokIW4zBV3/j3vlpyUCKpau
PThnQEEymvTKGmUK7C8yafpPk4J23hFktp2jwPo/+ufGJCnoVeFjyk5vCuyi
KMemL6MgsQ79xWJfCnz6q7fprAQF/VB3Gk24SgGRN4/mh0UpyLmsoMH+LgU+
9LTIUgUpyL/f4VFrAQVCts+me9DwfJBj2LpEgaLdCs2HJggk6mymZ0Glgtuo
z4DpOIG8Q9s1ixlU2GOnbKk7RiDDBoZigjAVhC03LvGPEOiTyyFee0UqNMZU
DdT1E6grht7QYkKFR1w+NXFdBBIb2ufWcosKLGqNpGg9gfQYPELroqiwynqt
h3odgfYr5r4Kj6FCO6/KANQS6MF+4fHNiVSwKjut6VFDINWKT54pr6hQMdM1
0FNFoI2JG3296qnwNKZlx0I5gY5aSV8XlKLBKzvZpIl8AgWeqVQ+JUODH9lv
MldhP7nhU/FWngbd+sJvnPII1F/yjcd7JQ24tCnfm3MI5LHyVkirAQ3KWVEF
NZkECqL8vZ16mAYiQhmP/6QR6GVuR/zWxzRQqbafrkki0GB0Ru98Cg1WuzYk
LsNefT5AK+clDUyfWVgfTSTQizXsCqV8GjxoFaud/B/2s8NjtEoa7BF8KLXy
PnZcm+nHERpU6tKmy+9iX2qZtDCgQ+c7jnxuKJ7/YBpJAzpwZfkrSmOv3ugX
UmJMh5+rnIWuheD4qeVyayzp4J//PsUuGNvtwA5BBzp4JekU0W9gOzQn1wbR
QY7h9CQyEHtbo6VdHR1kvF/nWfgSaCHLoKykgQ4dw9nNjRcJZCGXpKncQofP
LyKzjmEPzp0UmuymQ6u279VLPgTSeDVXG8mhA/eGJxGF3gRKXy5rWy3JA/Jk
ao21B4EyRpwOGh/hgfROwSLaWQJxHfpUlXaMBype33R/eoZAuys1DEVP8oBe
n/gnU+zRx1PSXe480Ppgo0OYC4G0DtxsDwjkgQGn07Iypwn0qjzNoegJD0RF
iO2xP0GgrLjxEzqDPLCDb5Rm6UgguUqfwJlRHgg6q1w670Cg8Lm/CaUcHqid
8lB4jn3qIKvOfIkHQpN7BhnYcjJKhsdEGFDMPX7hyxEC3UqyFbqzgQHVBz91
+Bwi0NzXlpUHNjHAdalVSBv7JLfjNrktDJgV8ur5Y08gY0dX3xc7GPDIpNv9
EPac4o2e8sMMiDmXIWBxEMc/KyjgXGOA9mB+h8l+AjU0GtUXBTMAxfNwGNjG
jPdDV8IZkPKr+1HVPgKxT9UqCMQyIPil5Gdr7IaV/WEqaQzgfu26/uReAm1N
X+Gwt5YBTtd8KRm2+H20J/vJNDBArq7xnC+2rKBaTPcPBuQPHThngj3ntrbK
rYcBIw+q5Dv34HjtnetuTjOA4rJ143Js2Vx/3kIZXhCr/N+PFGsC7WiRqTqp
wAvDw8IDl7B9uEvCJFV5YfdEfYANdt3OeUEfLV4onvNcy4Ud9OuCxPqtvPDl
YVrJESsCDS87p5h7khe0vjoM6e0m0AojoV6ns7wwq/CIXwx7u1PGU7HzvPAk
TydtbBeBHr4aUvf04wXF7FD7dGw7s9NauuG8wC46HqaBXeJ7bFNmNi8s8i8r
32KJ12cSsXS0gBekR/bfUMWW+JCMhEp4YUui3Rs+bHfRzq3uFbxAMfh1r2kn
gZRe2JtrNvPC2nirci9sq7p5VkcbL7ifs9E5jO0/E18d3sULF170i5piNxk3
7x4e4IXb5pZay7HD2mz3vvzLC1M/td+9tyBQIYUjeYjChLlhxXeZ2L/U7/zg
YzBhaOqB7gNs8K47dEaYCRtyXjn5YE8K7HLCfSe4KrYuaGPLrxtWblFjglzR
C295bMuDt/pCNJggIiB8WBg75VnV6X49JqAZOc/xHQSyh+3nUs2YIPNhW3Yh
dhzHbx/Dkgl2Q4OuL7EbnmeQJ6yZ4O928kYy9m7xZQLKB5nQHZNfHYJ9q9Kc
c/UIE2SdZ+cCsCsD/Fu7jjEhumfgqhf2tv7e50lnmHCR5+0zB+zARKmoJXcm
XG0U37IPG+3ZefGwFxNCXs7p7cLeWJZjKu3PhHK/A5pG2Bc8f6/xC2RCa6yp
jh52jrq0xI8gJvjRnoevwV5z52rPvdtMuFGeay2H7WKWXzUVzQRRjfpCKeyU
v/1ZtrFMqBCyvCiK3ZstG5+TwISVYj8j+LEVTllfEU1mgo+kKRcD+4hs0Mnz
T5gQY2DwgcBOqC/cVZvKhM+NPr2L5vj/YCQvezuLCceEy1Q42DYTe2jDeUxg
3ybNxrAjUm4OWhQxwdxk9s0QdvWh4vq0MiZ4F6VE9GMzRUdfM8uZYJbOzO3D
Nv2o+PDURyYMSLau6cW+dmlv8MfPOD+tH4td2G91Qt1Va5kw4fhW/if2Ul/p
3qDvePwB6/gObMP/jRv1NuP8ZkxPtGP7WquoGLfj33vA4WYbdj7PAf5HXUwo
/W6/2Io9WXxrkruPCYdmZt7/s/b5Ny1HB5jAEzL5859dVTlvy0aY8D5EwOrf
+LRWteeyk0yQ0qWL/pv/d6R95KUZJoRPxKv+e76yaYRP6wITMjzDwjuxHRfe
HTHgZkFxTLzpv/wTM6dN4mksOHXuunUPdqvzqjWzvCzItuHP+IUtJX1EfJ8A
Cx69G7f/g21XG7WQJ8ICtv/UwUHs6KCKbvFlLAjzbk4bwf5qMFfpuYIFtQ32
FhPY/GMaWfVsFvz+u3nTNLb5U4c4HSUWlF0z95/HvnHw7uVINRZort0gyIW/
Z7nQpxOjq1lwTKB6hIrNXbFguUubBf1mVWwmtpGfll76Ohb4WnMeCGIX9t6j
njFigduVxuAV2FPxVQOVW1hQHyTOkcdeu3upTt2UBYUSoelq2OmvnZP7drFA
rG4laz32w9vrjI45sAD1pTrtxV7kCa2Rc8b5+M8tHsXed7nzaPtpFiguiY2d
xuY/F3p1vycLtm/16/63nnysf37cdYMF70J7Rv+tx7pKvQP8YSyw33Jg92ts
ja1hA5URLLDuM+X5gN2lu17AJJ4FuawTvj+xd4rfsjF8yYK6Tx/OLv+3/m91
9cxmssBEWeCKOjZB3+Cdn8eCsV2hfzZgF0x1xeogFsQfFyjch63QtKFdrZ4F
UrNXzROwZ+J7TorPssB2u8OcDt6/rEU3ztUtssDz/QH4t7+9DL0dGkHwgba2
fuNBbMf/Nqaz+PiA2R47dX3nv/UQMcHN5oPXvP+bbMN+KGfoP2zMB+/stuck
4P11MTZS8IUZH+R/fPInF3ufcF/SKUs+YJvWu9Rg8xNR73r28kGlSrItBe/f
Pt19jJbTfHByQbXAFXvn0+joDxF80Jh0N9AG14OCl5fM197lgxM/Ik+4YSvk
nuBOjuODt7JyYaHYM+8M3Hwf8oH6pGZ0Ofbjn93mGjl8cLShNlof15s56bVE
dCMfFCqYrdPE9ehp9Df3w7L8EKJok2WK65vw/VLVKgV+2B4jucYF+7+HKe3r
VfmBK/FRdzi2VeZ/FsJa/PAn7cB8A/bCFyW18s380CUa1HQK108bpleH+nF+
oHYIKcXb4f7lirglJ40fZDz+Nini+n1zh3wGesUPHRa8H62whSU0hMJy+SHT
rmwyAFshzbhOoYwfhiYc6W3YW7972O2u44egHBYt/gCun+p1h9Nm+OF2d6gx
G/cPfHXhbg7bBEA2bI2vLe5HpBQZkdXtAuB0bjjL2Rn3s92r4wK7BeBl+f4r
ydgpj6yS1/8WAL4ww8ut2BuU7mcmjwnAa54vAja4P7JTXlPnRRWEmpjh01tO
EuiO6h5R2ZWCwObML6rjfkpgddJdVy9BaPiwKWyFK97/l0tX89CFwG+BFXkZ
93N+NJNrt6KEoA5sBz/i/lFlT0rA75XCkOcwYHcrgUDfryVoqBUKg4i+QtRV
3B+fPZtRmmAsAtsjDSVNP+DvWzgX/atFBO6eyRTh7iQQz+/GFeKnRGFjeYnL
yDSBeH2H+iQJMfBzqhhKFKGgyXfy96xixSBvep+NmwYFdY30zbgqiUNQwYMt
7fi8dDXg1wOHYnGwHAyf/oLPV2pj3tMbzCWgWWTPV6VL+Py3XEV323cJ+LP/
SIL8PQqafsafrXJmGZx86bbJK5uCDJfd6B2cWQaNZTcLJqspaG3/BvubkZJg
k32HnttPQZqJ/11nyEnB16pL60NoVCTK1xFZkiYFETcFjlezqeh568Uu063L
4d7OR2/WGVLRtttPe/O+LgfB8puMJDsqin7C0pg/tQKC0/SnZD2oqNLj9l5P
Lmn4pqvkOx5ORVSlJ2vrwqTBa3WKx5sUKhpbP2FLU5YBG6bk+YhyKurSqFeX
yZYBw8rc5v3tVFTcUtt5ykgWREq22ntNU5HZEKM19LssVB+evBUgQkM/OmuD
oxzZsNC0el3wKhp6sfkayTjOBpBviJrB9n+ox7l0gg2u214MnlhNQ4pO94+e
OsOGmdK2OyYaNHSmz2k9eLMhv3FHPkWThhaHpnuGgtnw9APD+JIODcnNy4BZ
JhvMigp8z+rT0PjBr5zSbDawNPcdasUuLw5MW5vHBhvB5YY7NtLQKf8+Cbki
Nui2U4bVDGgoiztzaKqcDV/hhGKPIQ1tZRjff9zEhq3BK7/tBxqSODW1e3kL
G3T6P/t8xP79KYUe0Yb9N0xq/WYaCgvlP+/XxYYvK47vEttCQ98EGrdbD7Ih
xuRs2JetNPTULfjvh2E2zNpxhDcZ05DPV4OcTWNsyGyJjU7DlolKYqtPsUFW
TTv05jYaGh23/v5ghg3KTsrc09hvbWihYvNscFvQ9ThuQkN3cvIhZBGPT7P/
WY/tLH56ammJDeoaiTu2mNLQ/wHbH7lB
      "]]}, 
    {RGBColor[0, 0, 1], LineBox[CompressedData["
1:eJwV13k4lF0UAHDLO2MwM8a+FGPfsoXPEnmPNaJNlKLFnjaFKBVSqawVZUmF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      "]]}, 
    {RGBColor[0, 1, 0], LineBox[CompressedData["
1:eJwd13k8VN0bAHBGyTKyMzN3xliLVJZCUu4TkS29ClEiQnorJGlRqbRRdkoS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      "]]}, 
    {RGBColor[1, 0.5, 0], LineBox[CompressedData["
1:eJwV13k8VU8UAHBLCimPLG+5z7NlKbKESrjHrkVFVCRbiEIiRIWkBUkoEVkq
FFmyRIUmqfAjiaKyRYssJXvW37y/3uf7mfmce+bNmbnnSjkft3Tl4uDg8OTk
4GD/6j9ye/H40BiZsRSbHJW5HrkYhHlQzo+Ri1sDcleLrUfUS1vbLJrHyPwK
obXKa9ahgj/xnJ87xsiuDWsKJycUkfGBwQ3OfWNkHZ+8r3K7IvJVTI70nRwj
Rd/n6PekKqKm/6b0Ehjj5JUV/eu4lBVROKX4QduRcVK8NUBM314BUYP42u1O
jJOujUkzHcYKqPCr47LvwdhZzIJKZQXUWSzoMBkzTtJ79AmnRXm0ydpLRKx0
nPReYXt5/I48Gk5WCN3PMUGe17+gITgjh/bJpFt9TpogU8+cCTjZsBatymU1
ocwJ8naYMJ/p07WoVjXDOCd3gnyr8a5bN3ctUtfL1DpZOUGmPzSST4zC823u
Ulf3TpB9FLXbfTvx/Ks5nfryk+Ry1dz7oe2ySG220OVB2SRJf2LvNMApiwbC
VLtiqyfJB0m6L10nZVDaikfWAW/wuHNd5OyADBIQLTYx/DRJ+kaVS3q8k0ED
KqUKXfOT5PecD8gyA893rRimGE2RqteUV0oY4fkt6OSp91Okg+mw7UKyNDIw
9Nuq/mWKfA6r9aWuSaPAsrVcw/1TpPXKjEari9KoLzkq1mFyiswlqeqDvtKo
3Nkq14Q6TXJvuPCrfqc0cp742SNiP00eTDT31+GWRk/EBXc8+jVNumn9NeEO
lkK/I18IHRubJrdQzM3bT0gh2Xm/Dtm5aXJxZH3XYw8pdLW3wzVJYIa8/zNE
LclGCrk8uBMWqjJDfupW+dm7RQpRtmo9NvefIe/9V+jkPy+J3OwPSQ1y/COv
jjNVKJGS6OO+vTpO/P/IlCk5nYRzksh097b9HWv+kWcrd+VJBksiBdCMeS33
j2x9vXyf7TFJNCS16t+dnf9I/cGMAJNdksjne+W7g0n/yKk+m8g/opIoyJMI
a1KZJQe+xTTP72ehQRfhFKMts6QBR36S+Q4Wsj3E+/iZwSxZu8fHq0CPhXR2
TQw9sJ4lRbXLqtLXstCiSuP+i6dnyf6sG9m6ExIofPy0CvlmluS7WShofl0C
XQn+0l1kP0cO/FrUX+hmImbcrNHFI3OkfOLS6/dtTFSQQ8s76DNHxs8VOZc0
MFFz2/7A5eFzJL/olRs3HjORsEqboF3WHOn0VXzqy1UmSu5vhBXDc2RR4LGr
TvpMlL2z+s6hoHnS75K4Uk8+gTYd7uLdGD5Phm3YvXX6HoHqgua9eaPnSWb6
LhdqKoEGs7W3lqTOkzHbaxr9owikzFneyovmyTs3M86mHCFQaVnhstLlC6TM
OanhizIEeiGR6cZ/fYHclKBScymTga4+45a6fXuBPKippsuVzEC2B9y+qOQs
kMlzt9IuXGOgsbj1e6yfLpDWNnnd2aEMJM3zeEtG7wJpYiDWa2HPQOFDDQJa
yovk+X8/7+kxGcigYqLY6fUiWd8hfFgik45qLMyWKmaWyJV7Ur1uVdPQcq/f
5wU5OaBaqCZXuIKGlB5tvlzDwwGHzWyGrj2ioYAtTdcUBDkg5f2D/en3aEhg
+1TmhBQHLBYF83BH05DWMbPaK6YcEH9XU77nAA1F5Q/zVsVzgHtq14OKGSra
qK4Zz1TkhPxDxq6XTKnInUekMlSZEzJS55/cM6CitI6x71/VOGHvyRc/X+lS
EW9o0ZZsbU74PdJctUaDirr/W/91w05OGKhr7+2UpKIoV2lVOM4J2uSrM1Jz
4qg3SfCtcxkn7OphrbApFkcxS7/47utzwQ/hDsOn6/D4jcEudxMu+M7cFmQj
J442Kg09UtzBBbaSG5TmpcTRpwPDNnlWXPBnldPcDpo4Wlv8+0HBES44pTra
LsIrjqpcxreVxXCBofKsvdkPMTRSPx9Z84kLvlW8tJLIEkPm1wX5u05wQ4GI
o8v79WKo6Mk9bvMAbuDXnO/yUxBDIj1bFiqDueGkd9Ej8bVi6LOiy2jqeW6Y
V6yyd5MQQ27PKz7a3eAGboGQBJaQGAoZdLrbWcENIa8rri1NiaIiKNXpXOKG
stTEe0dqRZHIyIHjX2KWQVVHlKC3qyjKL+u5ZXiPB2ir2jpOIRH00Lh91773
y8Ej4uhFfQURVJw8dkR9eAUs8R4cbSlYgyTKQvieMPlAyPh2XpHuGmQHZice
bOOHpgeLGpu7hdGdWE29w04rIfPK/HzPNWFknp2Q8OaaAFw7kZDbYCqMOM6J
7prMWwVPRgeN9QWEEU2GN66pezXo8u390t4qhMLpRNOK5RT4U9X3/MJdIXSa
xyQiJp4CfMn6or9OCyE5q/uhA+uEwKx5Jk9+nxD6EJGqrPBECIbLhaaUNwkh
L6/C6lQjYbCvv7FxPyGEKp7MJvz4IgzBieuty7mE0IqBdoaoxxrw+tI0WTZC
QXzBIz+pXCIQcDFE6sUnCpp4KXXTIkkEPOr1PhfVUVDfn58z3rKiYECcW9bw
lILOh/5Ic6oUhRHt+vL8fApS+BswvXm7GCzkHKLR7lLQY7rcRuMPYuDZfUhQ
8hYFTeesKpHzFIeWqcAnTXEUVBrT/p+Ntzgs2IgbP8L29cv8dsVHHMhvSv3X
sYf1NMXGT4qDRcHtfXbYvR/sgp6fFQfBm0204WsUVMf9kDwQKw7bTZVXCmLf
ctjeGFksDpvV6t2dr1KQjvil78Mz4hDanH5NN5qCLnc77d09Jw5tlg4hMtht
WTovHi2IQ/ytd6F82J4aY6kBXFSQfpVT9SGKglIsDllxCFDBMdhI9jj2bPTG
l2tYVPCel0nMiqSgCo7eDG1jKgzq57VJXqYgjcHNdpfjqHBPp4x/9wUK4v3X
ZVeTQIU+02VCW7E7V5w/NH+DCl5HWuTksSPWNtn73KLCd6O3YUsROB9HJ6cD
d6kg9yh/pAjbrz3STaGMCgdufM8Swy6u/exT10GF63zvj4yEU5BK+pkLvJI0
SI+Km3odhvdHocBmkzQNFr/ycpZjJxb3KLvJ0uDI/EpaDvbiK4OPLxVoMB+R
eeISduMwr3yoGg3aykNqzbDdtW/UTRrQgOQrHG4KpaDMD/kr+11psDvnuWxf
CAVZOfT0CLnT4OmcUnsrNu8vSikcpUHC8ajEV9g+8352ad40UKnn0nmArSej
nW8TSIMLpKvUCezPPq93vbtMA71r7Rbc2GsEeuKq8mjQMMOvqHaWgvYFSj1j
FNAgb73GIRnspL7D34KKaCAlN5Auik08GdDSKqNBYeSnPbNnKEjObexLQTXO
R9fAsRZ7M+KRy2ihgam1pupBbPuTSk/Dp2lQahnolXCagjJ6vPt7/9HAopPi
fgm7f/sjAXKeBpnPwn1OY7tLaTnMcdBB7sOn3MPYJ96Sy07y0+Gdc3WtBnaE
wt5drkw6jJsVXf4UTEG5nUF9poZ0uN22QUkZ+2TsxbSzxnTYpnX6kgw2aZBg
W2KK5xsY/aZht+U8fC+xkw4dpVu7l2Mv+vbUTFrRYen1DtOvQRRkwWd8964b
HQITrLSTsGc0KS5LkXQwHwu7tBq7ZoCQ1LxChxtXTmxfjh2Toth59CodljXZ
URdPUZA0p6HVx3g6KHiv+TCCvaPR3yg/hQ6m7+JbmrDTnL/IHsyng+Jez9ZY
bOPY7O+P39HB9unxHgZ7XKZ2itFKh1HfMTcR7JnyryvOfaCDj2PdrAB2bi+x
bsdnOiQ8sTVdDKSg1eoJ3j39dBCZTfD7it3RFjq9YpoORzdriORiq3nc5vX6
R4eB5iL7u9hRC09p7+fokLNKsywVW1duamsqBwNOf9W/GIt9J9AzTJWfAV+p
Q+X+2J50Gz4bJgO0/vlZG2G/KgigV7MYUP4H7PWwJQyvr5eRZsBL3kbfzdgt
x5rNR+QYYH+Z/7kStlaVcfw5VQbUHsvtF8XmcFRn5BoyoL4k0mYwgIISslYq
z3kwwNrkv44U7MbSMiFrTwbclHnjehN7Wa3DVIE3A2ziryzEYwf0lTx39mPA
0K/D5lHYtiw7y4YzDFAyavUKwpZMfhiYHMsAwkG1wAbb5v4+u/E4Btya+frd
Gju+nEPf/DoDfi0QCpbs+B+t+DmTGcBzltW4Hfun8EKq+x0cn2cgTge74Ip5
zaYyBlzwpAtJs8dTprPjyhnweD76jwT7eXmZ0UNPGHAwxKyDwY5fP2mVXs2A
4NH4OlFs/+VpP5fXMeCjLJcsPzueqFmjYwMD0uodrFZg/5AdK3rayIDe6l9X
l2EfMDQJ9m5hQJm7n/SSP74/w34LfPzMgI1l4zUT2P6xSX9VuvDzm7YZjWEX
pBl8jOxhwPW5/OY/2JJViem63xhwOylu2RA296yeetYIA5gah358xW7wi91/
koOAv19fXWzBjm7gbs7iIuAf59o3zdg7pU6ZtC8jQPYhhfIW++1bR01tPgJy
0blnDdgtiuprOIQJ+CV56lQtdnxYdpSaCAHGVQPzNdiW7XSuw2IEfh+8jXyB
3RbB/fcVnYCiY8OV1dgdPW1vo2UI2Lle5vIT7GStbSZVawkIcvq1uwLbNqaq
6rc8AV1qqyTLsTu1sx9aKBEwK+D8qRT7dhxd9vwGAiz2xNSUYNsPXE0pVSVA
N52/tBi790ZglLgmAUTXn8Ii7MzhIc5tmwgwW2X5tBDb2dAxKHgLAVcaZxsL
sL+Nmrl36RIgeEFkZT52lmlVz2oggFkfqvUQ2y1NbT9+2cJPVbmjedg/d9BN
7poQsIWfNvgA+/6dq1VtZgRYNztose3+j0tz+Q4CeOw/Rt3HHswekvHYTYBr
lOnOHOy8BYeUWxY4foTOk2xsT6s24ca9BMwvWm9g+zdnFafKAQK26gypZmEX
HlALcrQl4LezU/U9bJ/CrNE4OwLWt43uZVttOd39pT0BXrWJf+9ij9ld7Zlw
JGDD0T032S4p4dovdxjnO083Zvskf+Db/a4EpBSPz97B1nQaMo48QsD06/YK
tqfKHaqeehAQ7Fcbwnb56jaN4WMEKI0/3sn2KVezh0xvAi6GP5Rme0tlpcxu
Hxzf4Q4H27PCailhvgQMvbnxIxP7mUeWcPFJAqrnzrexfQbRovoD8Pp1jjaw
rSN+lVM0iIC4euM6the8uIJMThPQ9HPNW7arawNGA88SoP255QvbIYyhIw9C
Cbjw/cxftklfh57P53A97hYWZD+fo751n0AEzs8xVoPtFyyzt7oXCThh/9eJ
7fCASuPjl/H6EzRvsm3YpFqVEYXre5tNG9vLZLM03l8hwP8/Gxr7/7KyW8e5
MRbv7yt+L7bvXS9sSogj4MXN8Xq2Jxo1bk0kEBDRSlFl74chz1M360QCjvM7
pLMdr0tufJxEQNS7z+Ls/ezzr10SS8H5Pw1LZjv8x9ukjnQC6q11K9j7/17C
ynXLHQKebzK3ZteL1P5Parfu4f3NCJpjG73pbzj4gAAuf/phdr1RODxuVuYR
YMW8LJuL7bj592FmAQFXa5f9YXvp/sx8dzEBxYnMdHY97/p6tp4sI+AcX0kE
u97TaNyJGeUEHObb7sc+D3pRq1ScK/F69xw/xj4/Z45JO31/RUB/4pY37PPX
eDdH2aQO78fKkIkybKJTaTa7gYAYzwfr2Of12c5NCe7NBAi/yHnEPt+zyjtf
DXUQYHfuh+Jz7O1uLXE7vxCQKbc8DWHfSttnn99FAKfPGJ19f2wRdJr27sP3
yTcZlVfsehv1VxwbIiB6Vyz6D7tOYW7S8jcBzbxPgpuwqU5hNSWjeL7fDV32
/VXeEnXQf5IAzWCbrvfsei5Oj5lZJGC1X2nEZ2yTIVlbG04mtL+lRXRiJ8rk
yj3lZoKuDvVKN/s8XC99fpqXCfdutJb1sc+Lf/3fRSEm+EYPHWffp383jVvz
rGWCmEDP6UV2PuUGZbryTGgiaR0c+P7O2BQvEqDIhEmj7K3c2Hs2qbX+UGbC
XH4BlRe7SOv4njotJmyMV18njO2tObQ92owJS3Ef78tjm5Rp577czoR12kJB
67AlNKP45ncywaU+YI8ydpOGYp2nBRMOvKgQ2YitpHHEeJctE3YdaB3Twx5U
7yeFPJnQuha4D2DXFKunb/NmQlkKt/FB7Fvq4YvnfHB+cw0x9tjb1KWqxk4y
Ib/zoIYr9n01B+22s0wYmDH44IvtpvpF42YsE9bbUlxisfuUWxWZJTif47JZ
Tex4CoV228twvAqeghZsC5no2MByJuiX2VV9wEZUw8mWZ0xwkzz8pwv7NncJ
uljLhAuONzJ+s993n+L3j35gwjNaoaYQ7g+aIywvvJxhwqu2TsZB7IuhGypG
Z5nQ/NDyjwO2XjD/EHOBCVvDZutcsB8er9lzilMC1nS0X/Vm9ze26oQyvwQM
3ox1Ccc2URUuSWRIAM1SQSsPu/JLS6+HngTIyzQd5sT9FFdFtftrkICk+W1+
K7DNrueNShtKgLnNq8hV2B92XuDoNJUAi0v5/9Gwf1dtltxlIQGx1gt31LFZ
GekO6i4ScPD70duu2OEuXt2zkRJQS6gXvcPeNsLbGf1BAmw4VV4/xf0iVQhN
PW+XgHMifgsvsH9oBApNfJKAzbvMtOuxw898N7HrloCTr9Jq27ErV9Y8Uvop
AR873jAmsTesO32paUYC7H283qvi/lX4yIi6IMGChnLS6iH2596WyHhnFgyv
HzAuwf3yQ/0IkteVBT1Fyu8rsUPuaE2ePcKCS31tLq+xZVxSHD08WVD1Ue/2
J2zPny6bIIAFIQt6thy4f18Ymf42EsmCZ6r9XLuxJeeYsO0RC87lhS+OYo8d
fDdZXcKCaaVgyzns2srwPI3HLGj0jHzIg78XPEJ+ikk+YwFd/ocvHbuY89HI
VC0LvuXbmBlhG/IapdzrYMFqQlMkGVvMY2oP/QsLAjek1t3FHqi/v/xaFwvA
YTq8APtK9Crf030s+GFxjq8Wu211u5nlMAu81mcf+oOdfTxy8c1vFuxt99Gf
xT71bmup7l8WRMtKrOfB3zvM+AyW4hQLyElxCgN7dMzyQ9oMC4qkHVfKYdfs
5YkWmWPBqGm4gBr29dJyiFpgweWtZ9boYLuJHp1aWmKB/8cdkqbY/wOGbXvV

      "]]}, 
    {RGBColor[1, 0, 1], LineBox[CompressedData["
1:eJwVyns4lOsexvGhJoeI3hnH6B1maJA1opRFngdRJJ2ctqJYJFRCSamISk4J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      "]]}, 
    {RGBColor[1, 0, 0], LineBox[CompressedData["
1:eJwVx3k81AkfwPGZKQxGot+4Yn4zzGBC0yKFtt83ydGhlFKULTlLkStql3SJ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      "]]}, 
    {RGBColor[0.5, 0, 0.5], LineBox[CompressedData["
1:eJwVz3s40wsYB/AN0xYll/02Y34ubWaS0o1Tx+9VNLooul90mq7LWJ1uStHt
lERr6OKUSyrqSFGRCr2VFCW6eNRxSUqEKYrUmp2dP97n+3z+ed/v6xCqCF5j
QKPRlunn/0yKPXjlzZefVIZOmRJ31hXjd9Y35a3QUJHS/BsLBK7IV/30PbhO
Q8W5bxrMt3HFK9nWOcs2aqhdW34hx8IVq18t2m68T0OJueotukExWri/Mlt+
QUN96SzS/f5GjCnvn8KQLg0lyfWShCnFmDWrNDNkxy8qGJbSxQZivGd3du3Q
ZC0lLzS5emlQhEfvGDqkpmoptZ/hxpB+ES5dvLbePVtLESaj1NxuEfaqXOcu
uK2lVssjPmc1itCRUeiV0aylpAppM79EhPs6K00nug1SFqlzHCN2i3Bq0bdr
0vJBqmgeqynIUIT3g/x1RQM6qkmS7zHG0RmNw7v3m9Fp0NoRkJdl44yj8j1j
7zNooFQ17nFkO+M2r6pjIjMaVH78QBMzndF0Rv/Zbw40aJvi8Xh7txAnhvmX
xUto0MBX9zGLhRiX28UsSaSBycuxurqlQhznMSGR70KHpCVdHQMXBLieYVUc
40aH8MpbB75mCDDtdW/ru7F0iJ3sf6LntACZMXleWb/RwSkwwWJAJcCmJ67v
Rs+ig/sep+GjowUYt8ZxDCjoUJGbbTV5kQCbT5k9Cy2gw93wEPl9EwEm6D6x
LvoYAKvLI7dh90icnWw2tHGTIXxyuSu3j3BCK/ViRX2CEWgT+3lTjztibsHb
v6edZ4DQRHUtocEBL/vVBS58YQz39oySVLs54LWU3nUeXUMgvaT8UGWaPdoV
RLNu8VkgDj92hkHY43Lw33QpYChE+Y84VOBNYqZygvcqqQmwPfyYnB12ODsr
KenRMVNIC+5L/17ER9pedmBfzjDo8SFyb3L4aO3EVFU1DQfy194f7J22uI9n
WzXEeATIHr77Iu+2wSjG9AMJiSNgpbm5/Md2GxTOvxjTLjaHe63jf3w2sMHa
A2fcRLfMobxG7eOSzsPw8KulZ3wtwDxVWSPx42HRrZ9JH+stgPXWdtjtTmsc
0l5nw5ZZQvpnbWpDmjWydqrbuAZWcDxsxnu7YGv89sDhZNApKzDKq7hUZmqN
LZ/bBiJGsqHvlGxMRw0X98d8TJMWs4FtAdKKZC6KerZ995xBwMrtjTmlK7lY
yBOO86slwKPwpMJrLBe/Zw+7LpRzgB3yY5E3nYtTOIdauwY4EEIqSpV1HBzf
4bk8VsWFYqOOqK25HHRP3/UX094afCXXO57FctDS9K2qJMca9nRbKtzWcfCf
hh0tkmk8uFp3tczSj4N+yqzWwhoetJ/i+wQ5czDpgombRmYD80+WTxeyOFi5
WbloC80WapTz1kepCTQaeWH8i3hb2FZd2xVQS2DPpK8LGAI+tBWbRuYXE9ji
9tKFf50PTlj00CWbwOL6580ybzsIq95Kn5NEYICa2XCk1g4qM1c8sYwh8N/m
54cTQ0moDJUELQkn8LLPAYq5hoQ0IwOVqd7RmRP7dq8jQTFT3npXTqDT6tMr
ZXISIo96PhXqLW9bPQm2kfBw4VBV3wYCtervH9SHSYg/tLn3xHoC7TV8CMgn
oaq7vLN9FYG9y2r6Sq+TsGmGe2Ga3mXF+3LGF5IwVnE0eb7esug2wv4OCSEE
LwFDCbxGz1f3l5GQ+bJCniIlcBrT9/T51/p70nPvAv8gkJD1z+XVk7DXt7ad
oXd7xUXjY436fSvOG5asIDD+yLA/o1pIeOButMVV71fD6/yDu0hoiXOnWCEE
ZikODz7qJqGjPK8FlxMYWTP5xu89+n89z6VE6s1PzCBd+kkoePbQp30ZgV96
g2vTBkhI4HZ6ZOh9fx7jiJWGhKQbYZMW65184ybEafX9Zk6dM0LvtewN/Tod
CRGBsp2PlxL4H9EyoT0=
      "]]}, 
    {RGBColor[0.6, 0.4, 0.2], LineBox[CompressedData["
1:eJwVz2s01AkYBvAZuYyQaPCfGTP/cZ0xspVUbDKvRHRPum32hCUpLVKyo5BL
csu1jcjtREqS61LqvGFZHIWSXJJEbKHIrRh29sNznvP79JxHy8XL3k2KQqE4
SPJ/O2rl0BXeLAizluJSo7IN8Rkn+8TyZLGwzuk6J3RYgNceL9O6dUssHH9l
OJHUJ8BfjpzoWXNHLDzq5QaFHQKcTDDcd/CRWGju7qTzvVaA2jIVZln9YqGP
W3ruVJYAQz43KW40WhRy/+ELvR0FuLVyqsS5flFYdKW7yLDLAGv22y5Vzi0J
T6vbmF8Z5qPsmfFQZSoF/nZIbw/t5+PqYtOrNTIUeGTpaRbRxUc/s5Z4vjIF
stfmHMts5qPijpnsKS0K8PeWC+gP+bjxtG1dzHYK2L0u65MX8TGqcJT2JJEC
Pi7Bh2dV+LjeeEMi24AKvZ7MwKh9PDwpQ68OMqKCzVc9DaOdPMx4Mzn0fh0V
xErJ519a85AW9NAs72cqrH6p6mu4mYd9zYbvf9pFBWOFD9I0fR5GuWmvBS8q
dDdQTL0X9LE/Rfm5SzkVLr6uj/1QoI+xS//K51tKgU9ChXoaXR93Jysvf+uz
DMQvMCL4my7Sx4549cRKQ2H0cZGjki4Wlr+7aXVbBizc0lIa7HTwvnXnnkPt
snCsdvUpToI2lqROuhuPykH4kZOzW39oIac8UL6KLQ/Zg73J5qe00BFsfe7a
LYdfNaiE/xgXc+I2WPzmrADR6eNNleFc3J2XlNQQrwh1fh/OLXC5SLmstme6
QAlExWIH1VQSGTq0hJa+FaB3rX9Ie4qDIUzNFjnZlZCUxKTxXDgYIGMTFpu4
EmJNpsvOfmSjvkN+0IhABYyuh5rbe7KxIyzdiF+lAt6alSp20mw8c6boafo2
VSDGSyKy8zSxsupH0sceVaibwRgnO02UG+lkqXmsArtUsbPLdxbKi8aGCSk6
tEnbR8TfZeFUrdaN/Sl0qDeOrL3gzMKBL8Nzv+uqgYGAdchGh4WhQR8znKvV
4OEqUWb7IBP5E36zpjvUIfWgmXfTAyZWMPXXW3eoA8e6cZf/JSbO3lEq1ffU
AKctN0aKdjLRXCNiaHROA+S3PGvw5TLR5JOp49UEAva2LA00TTFwTebFcBqX
AUN+/nHNzxm4SvFdwpMCBrh2fvH9UsDAe71/DGy3YsIDVrR9ylUGWsflDVW0
MoHo7Rp65sHApFwFo3kPFjT7pgqCdzCwyTfu8DmKJtADcg68NmKgtG6uSXuM
JtTuOW1bT2fgxKZvB2X02NDdmde4c57AAaOXBuxSNuwSMrctDhJY3dPW72HB
ATg6PevZSqDdGK03uoMDDS6fQy48JrC7vy0y0YUEUkFNxLhL4H3LMCHNjQTZ
o/VTjfkEBuZsnL7kToKrzdswkcQ6rmlOHp4kKPTqDPXcIdBz2HUT+JGQ8Mk9
NzOPQPHY7OBYJAm9iX6k4W0CufNssCsmIU8kerE/k8DJY63TT0tJgAC9z9IS
11WHFJhUkHCu5jyrMoNAj8Bhde5jErbeG6/iSFxCLR6bqSPB2CBjbDSdQCva
trTbb0hgzXYJYm8SqO4xs4/ZQ0Iyj33NUuKRxnzZ+LckTIbny8ykEhgTrXQ2
YIAEf9nL645L/GpFp639KAlTBSkBxikE5nlFLjaMk6Bteil4+AaB/q2by7ZM
SPZ5F1PTJWYnZpEGM5I/SqVychJ/nbTvyJgjweXKO8fqPwmsOSATTZ8ngdum
XO8jcXLZXxAlJmFB3cKKJ/EJtVMzS0sktEu5veq9TuB/6pxtcA==
      "]]}},
   AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
   Axes->True,
   AxesLabel->{
     FormBox[
      StyleBox[
      "\"r/\\!\\(\\*SubscriptBox[\\(r\\), \\(0\\)]\\)\"", FontSize -> 12, 
       StripOnInput -> False], TraditionalForm], 
     FormBox[
      StyleBox[
      "\"|\[CapitalDelta]V|/V\"", FontSize -> 12, StripOnInput -> False], 
      TraditionalForm]},
   AxesOrigin->{1, -13.815510557964274`},
   CoordinatesToolOptions:>{"DisplayFunction" -> ({
       Part[#, 1], 
       Exp[
        Part[#, 2]]}& ), "CopiedValueFunction" -> ({
       Part[#, 1], 
       Exp[
        Part[#, 2]]}& )},
   FrameTicks->{{{{-13.815510557964274`, 
        FormBox[
         TemplateBox[{"10", 
           RowBox[{"-", "6"}]}, "Superscript", SyntaxForm -> SuperscriptBox], 
         TraditionalForm]}, {-11.512925464970229`, 
        FormBox[
         TemplateBox[{"10", 
           RowBox[{"-", "5"}]}, "Superscript", SyntaxForm -> SuperscriptBox], 
         TraditionalForm]}, {-9.210340371976182, 
        FormBox[
         TemplateBox[{"10", 
           RowBox[{"-", "4"}]}, "Superscript", SyntaxForm -> SuperscriptBox], 
         TraditionalForm]}, {-6.907755278982137, 
        FormBox["0.001`", TraditionalForm]}, {-4.605170185988091, 
        FormBox["0.01`", TraditionalForm]}, {-2.3025850929940455`, 
        FormBox["0.1`", TraditionalForm]}, {0, 
        FormBox["1", TraditionalForm]}, {-13.122363377404328`, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-12.716898269296165`, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-12.429216196844383`, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-12.206072645530174`, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-12.02375108873622, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-11.86960040890896, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-11.736069016284437`, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-11.618285980628055`, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-10.819778284410283`, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-10.414313176302118`, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-10.126631103850338`, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-9.903487552536127, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-9.721165995742174, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-9.567015315914915, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-9.433483923290392, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-9.315700887634009, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-8.517193191416238, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-8.111728083308073, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-7.824046010856292, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-7.600902459542082, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-7.418580902748127, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-7.264430222920869, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-7.1308988302963465`, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-7.013115794639964, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-6.214608098422191, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-5.809142990314028, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-5.521460917862246, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-5.298317366548036, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-5.115995809754082, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-4.961845129926823, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-4.8283137373023015`, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-4.710530701645918, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-3.912023005428146, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-3.506557897319982, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-3.2188758248682006`, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-2.995732273553991, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-2.8134107167600364`, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-2.659260036932778, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-2.5257286443082556`, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-2.407945608651872, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-1.6094379124341003`, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-1.203972804325936, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-0.916290731874155, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-0.6931471805599453, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-0.5108256237659905, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-0.35667494393873245`, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-0.2231435513142097, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-0.10536051565782616`, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}}, {{-13.815510557964274`, 
        FormBox["\"\"", TraditionalForm]}, {-11.512925464970229`, 
        FormBox["\"\"", TraditionalForm]}, {-9.210340371976182, 
        FormBox["\"\"", TraditionalForm]}, {-6.907755278982137, 
        FormBox["\"\"", TraditionalForm]}, {-4.605170185988091, 
        FormBox["\"\"", TraditionalForm]}, {-2.3025850929940455`, 
        FormBox["\"\"", TraditionalForm]}, {0, 
        FormBox["\"\"", TraditionalForm]}, {-13.122363377404328`, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-12.716898269296165`, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-12.429216196844383`, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-12.206072645530174`, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-12.02375108873622, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-11.86960040890896, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-11.736069016284437`, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-11.618285980628055`, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-10.819778284410283`, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-10.414313176302118`, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-10.126631103850338`, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-9.903487552536127, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-9.721165995742174, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-9.567015315914915, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-9.433483923290392, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-9.315700887634009, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-8.517193191416238, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-8.111728083308073, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-7.824046010856292, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-7.600902459542082, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-7.418580902748127, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-7.264430222920869, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-7.1308988302963465`, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-7.013115794639964, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-6.214608098422191, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-5.809142990314028, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-5.521460917862246, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-5.298317366548036, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-5.115995809754082, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-4.961845129926823, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-4.8283137373023015`, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-4.710530701645918, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-3.912023005428146, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-3.506557897319982, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-3.2188758248682006`, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-2.995732273553991, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-2.8134107167600364`, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-2.659260036932778, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-2.5257286443082556`, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-2.407945608651872, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-1.6094379124341003`, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-1.203972804325936, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-0.916290731874155, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-0.6931471805599453, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-0.5108256237659905, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-0.35667494393873245`, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-0.2231435513142097, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-0.10536051565782616`, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}}}, {Automatic, Automatic}},
   GridLines->{None, None},
   Method->{},
   PlotRange->{{1, 5}, {-13.815510557964274`, -0.6931471805599453}},
   PlotRangeClipping->True,
   PlotRangePadding->{{None, None}, {None, None}},
   Ticks->{Automatic, {{-13.815510557964274`, 
       FormBox[
        TemplateBox[{"10", 
          RowBox[{"-", "6"}]}, "Superscript", SyntaxForm -> SuperscriptBox], 
        TraditionalForm]}, {-11.512925464970229`, 
       FormBox[
        TemplateBox[{"10", 
          RowBox[{"-", "5"}]}, "Superscript", SyntaxForm -> SuperscriptBox], 
        TraditionalForm]}, {-9.210340371976182, 
       FormBox[
        TemplateBox[{"10", 
          RowBox[{"-", "4"}]}, "Superscript", SyntaxForm -> SuperscriptBox], 
        TraditionalForm]}, {-6.907755278982137, 
       FormBox["0.001`", TraditionalForm]}, {-4.605170185988091, 
       FormBox["0.01`", TraditionalForm]}, {-2.3025850929940455`, 
       FormBox["0.1`", TraditionalForm]}, {0, 
       FormBox["1", TraditionalForm]}, {-13.122363377404328`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-12.716898269296165`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-12.429216196844383`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-12.206072645530174`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-12.02375108873622, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-11.86960040890896, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-11.736069016284437`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-11.618285980628055`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-10.819778284410283`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-10.414313176302118`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-10.126631103850338`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-9.903487552536127, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-9.721165995742174, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-9.567015315914915, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-9.433483923290392, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-9.315700887634009, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-8.517193191416238, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-8.111728083308073, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-7.824046010856292, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-7.600902459542082, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-7.418580902748127, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-7.264430222920869, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-7.1308988302963465`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-7.013115794639964, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-6.214608098422191, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-5.809142990314028, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-5.521460917862246, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-5.298317366548036, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-5.115995809754082, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-4.961845129926823, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-4.8283137373023015`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-4.710530701645918, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-3.912023005428146, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-3.506557897319982, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-3.2188758248682006`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-2.995732273553991, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-2.8134107167600364`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-2.659260036932778, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-2.5257286443082556`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-2.407945608651872, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-1.6094379124341003`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-1.203972804325936, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-0.916290731874155, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-0.6931471805599453, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-0.5108256237659905, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-0.35667494393873245`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-0.2231435513142097, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-0.10536051565782616`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}}}],
  StripOnInput->False,
  Magnification->1.5 Inherited]], "Output",
 CellChangeTimes->{{3.77161722989607*^9, 3.7716172354583883`*^9}, 
   3.77161744599043*^9}]
}, Open  ]],

Cell["Extreme parameters may require extra precision set :", "Text",
 CellChangeTimes->{{3.760976649700386*^9, 3.7609766698885403`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Block", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"\[Alpha]", "=", 
     RowBox[{"-", "500"}]}], "}"}], ",", 
   RowBox[{"NSolveScalarizedBH", "[", 
    RowBox[{"fe", ",", 
     FractionBox["1", "4"]}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.7609766992462196`*^9, 3.7609767012833357`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"NSolveScalarizedBH", "::", "\<\"chargeprec\"\>"}], 
  RowBox[{
  ":", " "}], "\<\"\\!\\(\\*StyleBox[\\\"\\\\\\\"Precision \\\\\\\"\\\", \
\\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\!\\(MachinePrecision\\), \\\"MT\\\
\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\" is not achieved for the charge \
parameter.\\\\\\\"\\\", \\\"MT\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{3.77169685990318*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"P0", "\[Rule]", 
    FractionBox["1", "4"]}], ",", 
   RowBox[{"Q", "\[Rule]", "49966.86234324453`"}], ",", 
   RowBox[{"S", "\[Rule]", "49888.39762496987`"}], ",", 
   RowBox[{"\[Delta]0", "\[Rule]", "0.004680372756706102`"}], ",", 
   RowBox[{"V0", "\[Rule]", "0.05627161262086489`"}], ",", 
   RowBox[{"M", "\[Rule]", "2799.1275585951425`"}], ",", 
   RowBox[{"\[DoubleStruckCapitalN]", "\[Rule]", 
    TagBox[
     RowBox[{"InterpolatingFunction", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"{", 
         RowBox[{"0.00048828125`", ",", "0.9999999683314252`"}], "}"}], "}"}],
        ",", "\<\"<>\"\>"}], "]"}],
     False,
     Editable->False]}], ",", 
   RowBox[{"\[Phi]", "\[Rule]", 
    TagBox[
     RowBox[{"InterpolatingFunction", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"{", 
         RowBox[{"0.00048828125`", ",", "0.9999999683314252`"}], "}"}], "}"}],
        ",", "\<\"<>\"\>"}], "]"}],
     False,
     Editable->False]}], ",", 
   RowBox[{"d\[Phi]", "\[Rule]", 
    TagBox[
     RowBox[{"InterpolatingFunction", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"{", 
         RowBox[{"0.00048828125`", ",", "0.9999999683314252`"}], "}"}], "}"}],
        ",", "\<\"<>\"\>"}], "]"}],
     False,
     Editable->False]}], ",", 
   RowBox[{"\[Delta]", "\[Rule]", 
    TagBox[
     RowBox[{"InterpolatingFunction", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"{", 
         RowBox[{"0.00048828125`", ",", "0.9999999683314252`"}], "}"}], "}"}],
        ",", "\<\"<>\"\>"}], "]"}],
     False,
     Editable->False]}], ",", 
   RowBox[{"V", "\[Rule]", 
    TagBox[
     RowBox[{"InterpolatingFunction", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"{", 
         RowBox[{"0.00048828125`", ",", "0.9999999683314252`"}], "}"}], "}"}],
        ",", "\<\"<>\"\>"}], "]"}],
     False,
     Editable->False]}]}], "}"}]], "Output",
 CellChangeTimes->{3.771696859964184*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Block", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"\[Alpha]", "=", 
     RowBox[{"-", "500"}]}], "}"}], ",", 
   RowBox[{"NSolveScalarizedBH", "[", 
    RowBox[{"fe", ",", 
     FractionBox["1", "4"], ",", "30"}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.760976708920773*^9, 3.7609767094128013`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"N", "::", "\<\"meprec\"\>"}], 
  RowBox[{
  ":", " "}], "\<\"\\!\\(\\*StyleBox[\\\"\\\\\\\"Internal precision limit \
$MaxExtraPrecision = \\\\\\\"\\\", \\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\
\\!\\(50.`\\), \\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\" reached \
while evaluating \\\\\\\"\\\", \
\\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\!\\(\\(147804890775\\\\ \
\[ExponentialE]\\^125\\)\\/2\\), \\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\\
\"\\\\\\\".\\\\\\\"\\\", \\\"MT\\\"]\\) \\!\\(\\*ButtonBox[\\\"\
\[RightSkeleton]\\\", ButtonStyle->\\\"Link\\\", ButtonFrame->None, \
ButtonData:>\\\"paclet:ref/N\\\", ButtonNote -> \
\\\"N::meprec\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{3.7609767099478316`*^9, 3.770162254258739*^9, 
  3.7702186833878956`*^9, 3.771696875437069*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"N", "::", "\<\"meprec\"\>"}], 
  RowBox[{
  ":", " "}], "\<\"\\!\\(\\*StyleBox[\\\"\\\\\\\"Internal precision limit \
$MaxExtraPrecision = \\\\\\\"\\\", \\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\
\\!\\(50.`\\), \\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\" reached \
while evaluating \\\\\\\"\\\", \
\\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\!\\(\\(3977051062077\\\\ \
\[ExponentialE]\\^\\(375/4\\)\\)\\/2\\), \
\\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\".\\\\\\\"\\\", \\\"MT\\\
\"]\\) \\!\\(\\*ButtonBox[\\\"\[RightSkeleton]\\\", \
ButtonStyle->\\\"Link\\\", ButtonFrame->None, \
ButtonData:>\\\"paclet:ref/N\\\", ButtonNote -> \
\\\"N::meprec\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{3.7609767099478316`*^9, 3.770162254258739*^9, 
  3.7702186833878956`*^9, 3.771696875444069*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"N", "::", "\<\"meprec\"\>"}], 
  RowBox[{
  ":", " "}], "\<\"\\!\\(\\*StyleBox[\\\"\\\\\\\"Internal precision limit \
$MaxExtraPrecision = \\\\\\\"\\\", \\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\
\\!\\(50.`\\), \\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\" reached \
while evaluating \\\\\\\"\\\", \
\\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\!\\(\\(\\(-1732382249549544\\)\\)\
\\\\ \[ExponentialE]\\^\\(625/4\\)\\), \
\\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\".\\\\\\\"\\\", \\\"MT\\\
\"]\\) \\!\\(\\*ButtonBox[\\\"\[RightSkeleton]\\\", \
ButtonStyle->\\\"Link\\\", ButtonFrame->None, \
ButtonData:>\\\"paclet:ref/N\\\", ButtonNote -> \
\\\"N::meprec\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{3.7609767099478316`*^9, 3.770162254258739*^9, 
  3.7702186833878956`*^9, 3.771696875447069*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"General", "::", "\<\"stop\"\>"}], 
  RowBox[{
  ":", " "}], "\<\"\\!\\(\\*StyleBox[\\\"\\\\\\\"Further output of \\\\\\\"\\\
\", \\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\!\\(N :: \\\"meprec\\\"\\), \
\\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\" will be suppressed \
during this calculation.\\\\\\\"\\\", \\\"MT\\\"]\\) \\!\\(\\*ButtonBox[\\\"\
\[RightSkeleton]\\\", ButtonStyle->\\\"Link\\\", ButtonFrame->None, \
ButtonData:>\\\"paclet:ref/message/General/stop\\\", ButtonNote -> \
\\\"General::stop\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{3.7609767099478316`*^9, 3.770162254258739*^9, 
  3.7702186833878956`*^9, 3.7716968755600758`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Res", "=", 
  RowBox[{"Block", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\[Alpha]", "=", 
       RowBox[{"-", "500"}]}], ",", 
      RowBox[{"$MaxExtraPrecision", "=", "200"}]}], "}"}], ",", 
    RowBox[{"NSolveScalarizedBH", "[", 
     RowBox[{"fe", ",", 
      FractionBox["1", "4"], ",", "30"}], "]"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.7609767198463984`*^9, 3.7609767271208143`*^9}, {
  3.771435829059014*^9, 3.771435830548099*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"P0", "\[Rule]", 
    FractionBox["1", "4"]}], ",", 
   RowBox[{
   "Q", "\[Rule]", 
    "49966.9301494865929483943521080730910319951918763892243145890824`30."}], 
   ",", 
   RowBox[{
   "S", "\[Rule]", 
    "49888.4615107755789586443693830862740082985681117936691593339949`26.\
25182785991861"}], ",", 
   RowBox[{
   "\[Delta]0", "\[Rule]", 
    "0.0046804977960016769657371128214212432853316382259758594235`26.\
39530465105677"}], ",", 
   RowBox[{
   "V0", "\[Rule]", 
    "0.0562738537703240328365404948832632238260732552197344344233`24.\
04957014763895"}], ",", 
   RowBox[{
   "M", "\[Rule]", 
    "2799.1993318042620272526766389873997149025731063640445548876103`23.\
749817496666804"}], ",", 
   RowBox[{"\[DoubleStruckCapitalN]", "\[Rule]", 
    TagBox[
     RowBox[{"InterpolatingFunction", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"{", 
         RowBox[{
         "9.5367431640625`30.*^-7", ",", 
          "0.9999999924342024596897269805058778688076032943645595412076`30."}]\
, "}"}], "}"}], ",", "\<\"<>\"\>"}], "]"}],
     False,
     Editable->False]}], ",", 
   RowBox[{"\[Phi]", "\[Rule]", 
    TagBox[
     RowBox[{"InterpolatingFunction", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"{", 
         RowBox[{
         "9.5367431640625`30.*^-7", ",", 
          "0.9999999924342024596897269805058778688076032943645595412076`30."}]\
, "}"}], "}"}], ",", "\<\"<>\"\>"}], "]"}],
     False,
     Editable->False]}], ",", 
   RowBox[{"d\[Phi]", "\[Rule]", 
    TagBox[
     RowBox[{"InterpolatingFunction", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"{", 
         RowBox[{
         "9.5367431640625`30.*^-7", ",", 
          "0.9999999924342024596897269805058778688076032943645595412076`30."}]\
, "}"}], "}"}], ",", "\<\"<>\"\>"}], "]"}],
     False,
     Editable->False]}], ",", 
   RowBox[{"\[Delta]", "\[Rule]", 
    TagBox[
     RowBox[{"InterpolatingFunction", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"{", 
         RowBox[{
         "9.5367431640625`30.*^-7", ",", 
          "0.9999999924342024596897269805058778688076032943645595412076`30."}]\
, "}"}], "}"}], ",", "\<\"<>\"\>"}], "]"}],
     False,
     Editable->False]}], ",", 
   RowBox[{"V", "\[Rule]", 
    TagBox[
     RowBox[{"InterpolatingFunction", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"{", 
         RowBox[{
         "9.5367431640625`30.*^-7", ",", 
          "0.9999999924342024596897269805058778688076032943645595412076`30."}]\
, "}"}], "}"}], ",", "\<\"<>\"\>"}], "]"}],
     False,
     Editable->False]}]}], "}"}]], "Output",
 CellChangeTimes->{3.77021888208226*^9, 3.771435840429664*^9, 
  3.771436061301297*^9, 3.771697067223038*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Coeff", "=", 
  RowBox[{"Block", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"\[Alpha]", "=", 
      RowBox[{"-", "500"}]}], "}"}], ",", 
    RowBox[{"CalcParsScalarizedBH", "[", 
     RowBox[{"fe", ",", "Res"}], "]"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.7714358692103105`*^9, 3.7714358971459084`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
   "\[Epsilon]", "\[Rule]", 
    "5597.3986636085240545053532779747994298051462127280891097752207`23.\
749739914968895"}], ",", 
   RowBox[{
    RowBox[{"a", "[", "0", "]"}], "\[Rule]", 
    "2.4966941085636722739280698796778251857782342666973887236697376742264`29.\
698970004336026*^9"}], ",", 
   RowBox[{
    RowBox[{"b", "[", "0", "]"}], "\[Rule]", "0"}], ",", 
   RowBox[{
    RowBox[{"p", "[", "0", "]"}], "\[Rule]", 
    "49888.4615107755789586443693830862740082985681117936691593339949`26.\
25182785991861"}], ",", 
   RowBox[{
    RowBox[{"v", "[", "0", "]"}], "\[Rule]", 
    "49966.9301494865929483943521080730910319951918763892243145890824`30."}], 
   ",", 
   RowBox[{
    RowBox[{"a", "[", "1", "]"}], "\[Rule]", 
    RowBox[{
    "-", "2.496682913775728687545261868104283041336222528755480056252677997983\
5`28.699911002562903*^9"}]}], ",", 
   RowBox[{
    RowBox[{"b", "[", "1", "]"}], "\[Rule]", 
    RowBox[{
    "-", "0.0046695613355386005054409144673266230383283521779496700231`26.\
093258694631494"}]}], ",", 
   RowBox[{
    RowBox[{"p", "[", "1", "]"}], "\[Rule]", 
    RowBox[{
    "-", "49888.2115107755789586443693830862740082985681117936691593339949`25.\
95079568792188"}]}], ",", 
   RowBox[{
    RowBox[{"v", "[", "1", "]"}], "\[Rule]", 
    RowBox[{
    "-", "49966.8741384070343920197158061627121963786458582143131544245821`29.\
397924351669694"}]}], ",", 
   RowBox[{
    RowBox[{"a", "[", "2", "]"}], "\[Rule]", 
    RowBox[{
    "-", "0.9999977580733354420666371478101473422964161470669141240901`27.\
921739372760367"}]}], ",", 
   RowBox[{
    RowBox[{"b", "[", "2", "]"}], "\[Rule]", 
    RowBox[{
    "-", "1.985075667246130908561604343941520109277940587069593740619`25.\
78986695046622"}]}], ",", 
   RowBox[{
    RowBox[{"p", "[", "2", "]"}], "\[Rule]", 
    RowBox[{
    "-", "0.9999951565234675359132169368721897993892372021017020896278`25.\
29758200551443"}]}], ",", 
   RowBox[{
    RowBox[{"v", "[", "2", "]"}], "\[Rule]", 
    RowBox[{
    "-", "0.9999988790357773822887748841682804529322684377147317171747`28.\
82389582583588"}]}], ",", 
   RowBox[{
    RowBox[{"a", "[", "3", "]"}], "\[Rule]", 
    "1.3316733520974148730852569220469633651815983467`15.228787666367824*^-\
12"}], ",", 
   RowBox[{
    RowBox[{"b", "[", "3", "]"}], "\[Rule]", 
    "0.4928138841746601152423488092628391469606415727305138606842`24.\
530339157501906"}], ",", 
   RowBox[{
    RowBox[{"p", "[", "3", "]"}], "\[Rule]", 
    RowBox[{
    "-", "8.6291149055939961430113810289632737779523083757623`17.\
585638627299062*^-8"}]}], ",", 
   RowBox[{
    RowBox[{"v", "[", "3", "]"}], "\[Rule]", 
    "1.2286501228285708923679406418936459976501820052`15.33777212649755*^-12"}\
], ",", 
   RowBox[{
    RowBox[{"a", "[", "4", "]"}], "\[Rule]", 
    RowBox[{
    "-", "1.01263842650898891021478476816858564605`12.223876125072563"}]}], 
   ",", 
   RowBox[{
    RowBox[{"b", "[", "4", "]"}], "\[Rule]", 
    RowBox[{
    "-", "0.4972829445889021971749442411226896358902188373574435784543`23.\
18728390765574"}]}], ",", 
   RowBox[{
    RowBox[{"p", "[", "4", "]"}], "\[Rule]", 
    RowBox[{
    "-", "0.6783893769700667218509413687636610112`16.592449862547205"}]}], 
   ",", 
   RowBox[{
    RowBox[{"v", "[", "4", "]"}], "\[Rule]", 
    RowBox[{
    "-", "0.99933678264084492701671221140447314554`14.522891216931054"}]}], 
   ",", 
   RowBox[{
    RowBox[{"a", "[", "5", "]"}], "\[Rule]", 
    "0.00281922948940463878616915303843608798`8.726663748750033"}], ",", 
   RowBox[{
    RowBox[{"b", "[", "5", "]"}], "\[Rule]", 
    RowBox[{
    "-", "0.0023500104030971365040807684440809731274503979350105062067`19.\
476947346669462"}]}], ",", 
   RowBox[{
    RowBox[{"p", "[", "5", "]"}], "\[Rule]", 
    RowBox[{
    "-", "0.08106213020621158298682786632330770859`14.623123862397081"}]}], 
   ",", 
   RowBox[{
    RowBox[{"v", "[", "5", "]"}], "\[Rule]", 
    RowBox[{
    "-", "0.00015992555448085011706538578266629632`9.80648729780216"}]}], ",", 
   RowBox[{
    RowBox[{"a", "[", "6", "]"}], "\[Rule]", 
    RowBox[{
    "-", "0.63394424717254780843777669761452800402`7.496203373140411"}]}], 
   ",", 
   RowBox[{
    RowBox[{"b", "[", "6", "]"}], "\[Rule]", 
    RowBox[{
    "-", "0.41147984225844901661608406585650721481`17.987841706458614"}]}], 
   ",", 
   RowBox[{
    RowBox[{"p", "[", "6", "]"}], "\[Rule]", 
    RowBox[{
    "-", "0.45365738336606503728765544404139944248`13.35142346928813"}]}], 
   ",", 
   RowBox[{
    RowBox[{"v", "[", "6", "]"}], "\[Rule]", 
    RowBox[{
    "-", "0.59021787013085822515661977634538698453`8.605410023868904"}]}], 
   ",", 
   RowBox[{
    RowBox[{"a", "[", "7", "]"}], "\[Rule]", "0``-6.145151667382195"}], ",", 
   RowBox[{
    RowBox[{"b", "[", "7", "]"}], "\[Rule]", 
    RowBox[{
    "-", "0.10047094468731346983488917566133232758`6.417048635617812"}]}], 
   ",", 
   RowBox[{
    RowBox[{"p", "[", "7", "]"}], "\[Rule]", 
    RowBox[{
    "-", "0.13202016914896244760582368686857011362`3.502201817348061"}]}], 
   ",", 
   RowBox[{
    RowBox[{"v", "[", "7", "]"}], "\[Rule]", 
    RowBox[{
    "-", "0.07327532900553179910838405570174888414`6.455547930336484"}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.771697084626034*^9}]
}, Open  ]],

Cell["In all cases the following equalities hold :", "Text",
 CellChangeTimes->{{3.771435859568759*^9, 3.771435861758884*^9}, {
  3.7714359063014317`*^9, 3.771435916832034*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Block", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"\[Alpha]", "=", 
        RowBox[{"-", "500"}]}], ",", 
       RowBox[{"f", "=", "fe"}]}], "}"}], ",", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"P0", ",", "S", ",", "Q", ",", 
        RowBox[{"V0", " ", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"-", "\[Delta]0"}]]}], ",", 
        SuperscriptBox["Q", "2"], ",", 
        RowBox[{
         RowBox[{"2", "M"}], "-", "1"}], ",", 
        RowBox[{
         RowBox[{"4", " ", 
          SuperscriptBox["Q", "2"]}], "-", 
         RowBox[{"4", " ", 
          SuperscriptBox["S", "2"]}], "+", 
         RowBox[{
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            RowBox[{"-", "2"}], " ", "\[Delta]0"}]], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "-", 
             FractionBox[
              SuperscriptBox["Q", "2"], 
              RowBox[{"f", "[", "P0", "]"}]]}], ")"}], "2"]}]}], ",", "0", 
        ",", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"-", "\[Delta]0"}]]}], "}"}], "/.", "Res"}]}], "]"}], "==", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"p", "[", "0", "]"}], "+", 
      RowBox[{"p", "[", "1", "]"}]}], ",", 
     RowBox[{"p", "[", "0", "]"}], ",", 
     RowBox[{"v", "[", "0", "]"}], ",", 
     RowBox[{
      RowBox[{"v", "[", "0", "]"}], "+", 
      RowBox[{"v", "[", "1", "]"}]}], ",", 
     RowBox[{"a", "[", "0", "]"}], ",", "\[Epsilon]", ",", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", "\[Epsilon]"}], ")"}], "2"], ",", 
     RowBox[{"b", "[", "0", "]"}], ",", 
     RowBox[{"1", "+", 
      RowBox[{"b", "[", "1", "]"}]}]}], "}"}]}], "/.", "Coeff"}]], "Input",
 CellChangeTimes->{{3.771435927888666*^9, 3.7714359351640825`*^9}, {
  3.7714360088022947`*^9, 3.7714361660372877`*^9}, {3.7714363032271347`*^9, 
  3.7714363767623405`*^9}, {3.771436555064539*^9, 3.771436580337984*^9}, {
  3.771436611260753*^9, 3.771436626168606*^9}, {3.771436783608611*^9, 
  3.7714367940152063`*^9}}],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{
  3.7714361672163553`*^9, {3.771436326138445*^9, 3.771436336400032*^9}, 
   3.7714363822156525`*^9, 3.7714365813500423`*^9, {3.771436622284384*^9, 
   3.7714366267686405`*^9}, 3.771436794700245*^9, 3.7716971282255273`*^9}]
}, Open  ]]
},
WindowSize->{1184, 686},
WindowMargins->{{47, Automatic}, {Automatic, 1}},
PrintingPageRange->{Automatic, Automatic},
PrintingOptions->{"Magnification"->1,
"PaperOrientation"->"Portrait",
"PaperSize"->{612, 792},
"PostScriptOutputFile":>FrontEnd`FileName[{$RootDirectory, "home", "konoplya",
    "test"}, "upon_request1.nb.ps", CharacterEncoding -> "iso8859-1"]},
ShowSelection->True,
FrontEndVersion->"7.0 for Microsoft Windows (64-bit) (November 10, 2008)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{
 "Info3771683778-7722016"->{
  Cell[2544, 74, 292, 5, 40, "Print",
   CellTags->"Info3771683778-7722016"]},
 "Info3771687056-2692186"->{
  Cell[13350, 409, 248, 5, 42, "Print",
   CellTags->"Info3771687056-2692186"]},
 "Info3771687057-7224558"->{
  Cell[13751, 423, 248, 5, 42, "Print",
   CellTags->"Info3771687057-7224558"]},
 "Info3771687050-5770141"->{
  Cell[19437, 552, 201, 4, 40, "Print",
   CellTags->"Info3771687050-5770141"]},
 "Info3771687051-7110046"->{
  Cell[19793, 565, 197, 4, 40, "Print",
   CellTags->"Info3771687051-7110046"]},
 "Info3771687051-3482941"->{
  Cell[20147, 578, 204, 4, 40, "Print",
   CellTags->"Info3771687051-3482941"]},
 "Info3771687052-1619136"->{
  Cell[20504, 591, 209, 4, 40, "Print",
   CellTags->"Info3771687052-1619136"]},
 "Info3771687053-8615383"->{
  Cell[20868, 604, 195, 4, 40, "Print",
   CellTags->"Info3771687053-8615383"]},
 "Info3771687053-7475021"->{
  Cell[21218, 617, 197, 4, 40, "Print",
   CellTags->"Info3771687053-7475021"]},
 "Info3771684780-6147723"->{
  Cell[53593, 1400, 291, 5, 40, "Print",
   CellTags->"Info3771684780-6147723"]},
 "Info3771685140-7132671"->{
  Cell[68764, 1831, 297, 5, 40, "Print",
   CellTags->"Info3771685140-7132671"]},
 "Info3771685143-6187741"->{
  Cell[69217, 1845, 297, 5, 40, "Print",
   CellTags->"Info3771685143-6187741"]},
 "Info3771685144-2266423"->{
  Cell[69672, 1859, 308, 5, 40, "Print",
   CellTags->"Info3771685144-2266423"]},
 "Info3771685144-9730694"->{
  Cell[70138, 1873, 312, 5, 40, "Print",
   CellTags->"Info3771685144-9730694"]}
 }
*)
(*CellTagsIndex
CellTagsIndex->{
 {"Info3771683778-7722016", 434768, 8723},
 {"Info3771687056-2692186", 434876, 8726},
 {"Info3771687057-7224558", 434986, 8729},
 {"Info3771687050-5770141", 435096, 8732},
 {"Info3771687051-7110046", 435206, 8735},
 {"Info3771687051-3482941", 435316, 8738},
 {"Info3771687052-1619136", 435426, 8741},
 {"Info3771687053-8615383", 435536, 8744},
 {"Info3771687053-7475021", 435646, 8747},
 {"Info3771684780-6147723", 435756, 8750},
 {"Info3771685140-7132671", 435867, 8753},
 {"Info3771685143-6187741", 435978, 8756},
 {"Info3771685144-2266423", 436089, 8759},
 {"Info3771685144-9730694", 436200, 8762}
 }
*)
(*NotebookFileOutline
Notebook[{
Cell[545, 20, 931, 19, 52, "Input"],
Cell[1479, 41, 911, 25, 104, "Input"],
Cell[CellGroupData[{
Cell[2415, 70, 126, 2, 31, "Input"],
Cell[2544, 74, 292, 5, 40, "Print",
 CellTags->"Info3771683778-7722016"]
}, Open  ]],
Cell[2851, 82, 201, 4, 29, "Text"],
Cell[CellGroupData[{
Cell[3077, 90, 475, 11, 47, "Input"],
Cell[3555, 103, 439, 8, 21, "Message"],
Cell[3997, 113, 2001, 60, 92, "Output"]
}, Open  ]],
Cell[6013, 176, 210, 4, 29, "Text"],
Cell[CellGroupData[{
Cell[6248, 184, 334, 9, 47, "Input"],
Cell[6585, 195, 2712, 85, 149, "Output"]
}, Open  ]],
Cell[9312, 283, 279, 6, 29, "Text"],
Cell[CellGroupData[{
Cell[9616, 293, 624, 14, 47, "Input"],
Cell[10243, 309, 2691, 84, 149, "Output"]
}, Open  ]],
Cell[12949, 396, 260, 5, 29, "Text"],
Cell[CellGroupData[{
Cell[13234, 405, 113, 2, 31, "Input"],
Cell[13350, 409, 248, 5, 42, "Print",
 CellTags->"Info3771687056-2692186"]
}, Open  ]],
Cell[CellGroupData[{
Cell[13635, 419, 113, 2, 31, "Input"],
Cell[13751, 423, 248, 5, 42, "Print",
 CellTags->"Info3771687057-7224558"]
}, Open  ]],
Cell[CellGroupData[{
Cell[14036, 433, 935, 26, 55, "Input"],
Cell[14974, 461, 4149, 78, 249, "Output"]
}, Open  ]],
Cell[19138, 542, 178, 2, 29, "Text"],
Cell[CellGroupData[{
Cell[19341, 548, 93, 2, 31, "Input"],
Cell[19437, 552, 201, 4, 40, "Print",
 CellTags->"Info3771687050-5770141"]
}, Open  ]],
Cell[CellGroupData[{
Cell[19675, 561, 115, 2, 31, "Input"],
Cell[19793, 565, 197, 4, 40, "Print",
 CellTags->"Info3771687051-7110046"]
}, Open  ]],
Cell[CellGroupData[{
Cell[20027, 574, 117, 2, 31, "Input"],
Cell[20147, 578, 204, 4, 40, "Print",
 CellTags->"Info3771687051-3482941"]
}, Open  ]],
Cell[CellGroupData[{
Cell[20388, 587, 113, 2, 31, "Input"],
Cell[20504, 591, 209, 4, 40, "Print",
 CellTags->"Info3771687052-1619136"]
}, Open  ]],
Cell[CellGroupData[{
Cell[20750, 600, 115, 2, 31, "Input"],
Cell[20868, 604, 195, 4, 40, "Print",
 CellTags->"Info3771687053-8615383"]
}, Open  ]],
Cell[CellGroupData[{
Cell[21100, 613, 115, 2, 31, "Input"],
Cell[21218, 617, 197, 4, 40, "Print",
 CellTags->"Info3771687053-7475021"]
}, Open  ]],
Cell[CellGroupData[{
Cell[21452, 626, 2235, 61, 92, "Input"],
Cell[23690, 689, 16681, 325, 1259, "Output"]
}, Open  ]],
Cell[40386, 1017, 126, 1, 29, "Text"],
Cell[40515, 1020, 926, 22, 47, "Input"],
Cell[41444, 1044, 120, 1, 29, "Text"],
Cell[CellGroupData[{
Cell[41589, 1049, 1483, 44, 52, "Input"],
Cell[43075, 1095, 3363, 77, 595, "Output"]
}, Open  ]],
Cell[46453, 1175, 282, 6, 29, "Text"],
Cell[CellGroupData[{
Cell[46760, 1185, 520, 12, 31, "Input"],
Cell[47283, 1199, 2754, 85, 149, "Output"]
}, Open  ]],
Cell[50052, 1287, 123, 1, 29, "Text"],
Cell[CellGroupData[{
Cell[50200, 1292, 471, 12, 31, "Input"],
Cell[50674, 1306, 2774, 85, 179, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[53485, 1396, 105, 2, 31, "Input"],
Cell[53593, 1400, 291, 5, 40, "Print",
 CellTags->"Info3771684780-6147723"]
}, Open  ]],
Cell[53899, 1408, 373, 6, 29, "Text"],
Cell[CellGroupData[{
Cell[54297, 1418, 410, 10, 31, "Input"],
Cell[54710, 1430, 4948, 139, 126, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[59695, 1574, 364, 10, 31, "Input"],
Cell[60062, 1586, 8344, 230, 240, "Output"]
}, Open  ]],
Cell[68421, 1819, 197, 4, 29, "Text"],
Cell[CellGroupData[{
Cell[68643, 1827, 118, 2, 31, "Input"],
Cell[68764, 1831, 297, 5, 40, "Print",
 CellTags->"Info3771685140-7132671"]
}, Open  ]],
Cell[CellGroupData[{
Cell[69098, 1841, 116, 2, 31, "Input"],
Cell[69217, 1845, 297, 5, 40, "Print",
 CellTags->"Info3771685143-6187741"]
}, Open  ]],
Cell[CellGroupData[{
Cell[69551, 1855, 118, 2, 31, "Input"],
Cell[69672, 1859, 308, 5, 40, "Print",
 CellTags->"Info3771685144-2266423"]
}, Open  ]],
Cell[CellGroupData[{
Cell[70017, 1869, 118, 2, 31, "Input"],
Cell[70138, 1873, 312, 5, 40, "Print",
 CellTags->"Info3771685144-9730694"]
}, Open  ]],
Cell[70465, 1881, 346, 6, 29, "Text"],
Cell[CellGroupData[{
Cell[70836, 1891, 823, 23, 72, "Input"],
Cell[71662, 1916, 4033, 75, 239, "Output"]
}, Open  ]],
Cell[75710, 1994, 736, 12, 63, "Text"],
Cell[CellGroupData[{
Cell[76471, 2010, 1141, 33, 52, "Input"],
Cell[77615, 2045, 46695, 824, 361, "Output"]
}, Open  ]],
Cell[124325, 2872, 316, 5, 29, "Text"],
Cell[124644, 2879, 1849, 57, 192, "Input"],
Cell[126496, 2938, 118, 1, 29, "Text"],
Cell[CellGroupData[{
Cell[126639, 2943, 3252, 90, 92, "Input"],
Cell[129894, 3035, 76375, 1313, 352, "Output"]
}, Open  ]],
Cell[206284, 4351, 1644, 54, 192, "Input"],
Cell[CellGroupData[{
Cell[207953, 4409, 2995, 86, 92, "Input"],
Cell[210951, 4497, 77297, 1328, 352, "Output"]
}, Open  ]],
Cell[288263, 5828, 1794, 56, 192, "Input"],
Cell[CellGroupData[{
Cell[290082, 5888, 2933, 85, 92, "Input"],
Cell[293018, 5975, 58293, 1016, 352, "Output"]
}, Open  ]],
Cell[351326, 6994, 1644, 54, 192, "Input"],
Cell[CellGroupData[{
Cell[352995, 7052, 2875, 85, 92, "Input"],
Cell[355873, 7139, 60131, 1047, 352, "Output"]
}, Open  ]],
Cell[416019, 8189, 136, 1, 29, "Text"],
Cell[CellGroupData[{
Cell[416180, 8194, 326, 9, 47, "Input"],
Cell[416509, 8205, 438, 8, 21, "Message"],
Cell[416950, 8215, 1999, 60, 92, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[418986, 8280, 335, 9, 47, "Input"],
Cell[419324, 8291, 842, 15, 44, "Message"],
Cell[420169, 8308, 853, 16, 44, "Message"],
Cell[421025, 8326, 859, 16, 24, "Message"],
Cell[421887, 8344, 700, 12, 21, "Message"]
}, Open  ]],
Cell[CellGroupData[{
Cell[422624, 8361, 492, 13, 47, "Input"],
Cell[423119, 8376, 2761, 86, 160, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[425917, 8467, 339, 9, 31, "Input"],
Cell[426259, 8478, 5253, 152, 149, "Output"]
}, Open  ]],
Cell[431527, 8633, 177, 2, 29, "Text"],
Cell[CellGroupData[{
Cell[431729, 8639, 2127, 58, 78, "Input"],
Cell[433859, 8699, 274, 4, 30, "Output"]
}, Open  ]]
}
]
*)

(* End of internal cache information *)


==> anc/SBHShadows.nb <==
(* Content-type: application/mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 7.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       145,          7]
NotebookDataLength[    784430,      20157]
NotebookOptionsPosition[    782527,      20091]
NotebookOutlinePosition[    782905,      20107]
CellTagsIndexPosition[    782862,      20104]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{
  RowBox[{"Import", "[", 
   RowBox[{
    RowBox[{"NotebookDirectory", "[", "]"}], "<>", 
    "\"\<ScalarizedBlackHoles.m\>\""}], "]"}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "Calculates", " ", "value", " ", "of", " ", "the", " ", "function", " ", 
     "H", " ", "or", " ", "R", " ", "in", " ", "the", " ", "extremum", " ", 
     "near", " ", "R0"}], ",", " ", 
    RowBox[{"prec", " ", "is", " ", "working", " ", "precision"}]}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"EVal", "[", 
      RowBox[{"H_", ",", "L_List"}], "]"}], ":=", 
     RowBox[{"EVal", "[", 
      RowBox[{"H", ",", "L", ",", "MachinePrecision"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"EVal", "[", 
      RowBox[{"H_", ",", 
       RowBox[{"{", 
        RowBox[{"R_Symbol", ",", 
         RowBox[{"R0_", "?", "NumericQ"}], ",", 
         RowBox[{"FR_:", "FindRoot"}]}], "}"}], ",", 
       RowBox[{"prec_", "/;", 
        RowBox[{"prec", ">", "0"}]}]}], "]"}], ":=", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"H", "/.", 
        RowBox[{"FR", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Numerator", "[", 
            RowBox[{
             RowBox[{"D", "[", 
              RowBox[{"H", ",", "R"}], "]"}], "//", "Simplify"}], "]"}], 
           "\[Equal]", "0"}], ",", 
          RowBox[{"{", 
           RowBox[{"R", ",", "R0"}], "}"}], ",", 
          RowBox[{"WorkingPrecision", "\[Rule]", "prec"}]}], "]"}]}], ")"}], "/;", 
      RowBox[{"NumericQ", "[", 
       RowBox[{"H", "/.", 
        RowBox[{"R", "\[Rule]", "R0"}]}], "]"}]}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.7714443862264557`*^9, 3.7714444332371445`*^9}, {
   3.771444475783578*^9, 3.7714444809768753`*^9}, {3.7714445416713467`*^9, 
   3.7714446490654893`*^9}, {3.771444704234645*^9, 3.7714447173623953`*^9}, {
   3.771444786132329*^9, 3.771444852695136*^9}, {3.7714449098764067`*^9, 
   3.7714449232261705`*^9}, {3.7714451923235617`*^9, 3.771445207941455*^9}, {
   3.771445253011033*^9, 3.771445253080037*^9}, 3.7714454128541756`*^9, {
   3.7714455294078417`*^9, 3.7714455324590163`*^9}, {3.7714459543311462`*^9, 
   3.771445976892437*^9}, {3.771446785444683*^9, 3.771446897615099*^9}, 
   3.771447392013377*^9, 3.7716979143254895`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "Calculates", " ", "shadow", " ", "radius", " ", "for", " ", "the", " ", 
     "spherically", " ", "symmetric", " ", "black", " ", "hole", " ", "in", 
     " ", "the", " ", "Schwarzschild", " ", "coordinates"}], ",", " ", 
    RowBox[{
     SuperscriptBox["ds", "2"], "=", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "F"}], 
       RowBox[{"(", "R", ")"}], 
       SuperscriptBox["dt", "2"]}], "+", 
      RowBox[{"(", 
       RowBox[{"spatial", " ", "part"}], ")"}]}]}]}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"ShadowRadius", "[", 
     RowBox[{"F_", ",", 
      RowBox[{"L", ":", 
       RowBox[{"{", 
        RowBox[{"R_Symbol", ",", "__"}], "}"}]}]}], "]"}], ":=", 
    RowBox[{
     RowBox[{"EVal", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"R", "^", "2"}], "/", "F"}], ",", "L"}], "]"}], "//", 
     "Sqrt"}]}], ";", 
   RowBox[{
    RowBox[{"ShadowRadius", "[", 
     RowBox[{"F_", ",", 
      RowBox[{"L", ":", 
       RowBox[{"{", 
        RowBox[{"R_Symbol", ",", "__"}], "}"}]}], ",", 
      RowBox[{"prec_", "/;", 
       RowBox[{"prec", ">", "0"}]}]}], "]"}], ":=", 
    RowBox[{
     RowBox[{"EVal", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"R", "^", "2"}], "/", "F"}], ",", "L", ",", "prec"}], "]"}], "//",
      "Sqrt"}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.771446931248023*^9, 3.7714470513198905`*^9}, {
  3.7714471056960006`*^9, 3.7714472116740623`*^9}, {3.7714472936917534`*^9, 
  3.771447312002801*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"fRN", "[", "r_", "]"}], "=", 
    RowBox[{"1", "-", 
     FractionBox[
      RowBox[{"2", "M"}], "r"], "+", 
     FractionBox[
      RowBox[{"Q", "^", "2"}], 
      RowBox[{"r", "^", "2"}]]}]}], ";"}], " ", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "First", " ", "we", " ", "calculate", " ", "shadow", " ", "radius", " ", 
     "of", " ", "the", " ", "Reissner"}], "-", 
    RowBox[{"Nordstr\[ODoubleDot]m", " ", "black", " ", "hole"}]}], 
   "*)"}]}], "\n", 
 RowBox[{
  RowBox[{"RNShadowRadiusList", "=", 
   RowBox[{"Block", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"M", "=", 
       FractionBox[
        RowBox[{"1", "+", 
         RowBox[{"Q", "^", "2"}]}], "2"]}], "}"}], ",", 
     RowBox[{"(*", 
      RowBox[{
      "For", " ", "calculations", " ", "we", " ", "measure", " ", "all", " ", 
       "quantities", " ", "in", " ", "units", " ", "of", " ", "the", " ", 
       "event", " ", "horizon", " ", 
       RowBox[{"radius", "."}]}], "*)"}], "\[IndentingNewLine]", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Q", "/", "M"}], ",", 
         RowBox[{
          RowBox[{"ShadowRadius", "[", 
           RowBox[{
            RowBox[{"fRN", "[", "r", "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"r", ",", "3"}], "}"}]}], "]"}], "/", "M"}]}], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"Q", ",", "0", ",", "1", ",", 
         RowBox[{"1", "/", "50"}]}], "}"}]}], "]"}]}], "\[IndentingNewLine]", 
    "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.7714478472004123`*^9, 3.771447877377138*^9}, {
  3.7714479488982286`*^9, 3.7714479549375744`*^9}, {3.771448008625645*^9, 
  3.771448028099759*^9}, {3.7714482927938986`*^9, 3.7714483703633356`*^9}, {
  3.7714494551253805`*^9, 3.7714494919184847`*^9}, {3.7715376156136007`*^9, 
  3.771537615944619*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "Calculates", " ", "shadow", " ", "radius", " ", "for", " ", "scalarized", 
    " ", "black", " ", "hole", " ", "with", " ", "the", " ", "coupling", " ", 
    "function", " ", "f", " ", "and", " ", "scalar", " ", "field", " ", 
    "amplitude", " ", "at", " ", "the", " ", "horizon", " ", "P"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"ShadowRadiusScalarized", "[", 
      RowBox[{"f_Function", ",", 
       RowBox[{"P_", "/;", 
        RowBox[{"P", ">", "0"}]}]}], "]"}], ":=", 
     RowBox[{"ShadowRadiusScalarized", "[", 
      RowBox[{"f", ",", "P", ",", "MachinePrecision"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"ShadowRadiusScalarized", "[", 
      RowBox[{"f_Function", ",", 
       RowBox[{"P_", "/;", 
        RowBox[{"P", ">", "0"}]}], ",", 
       RowBox[{"prec_", "/;", 
        RowBox[{"prec", ">", "0"}]}]}], "]"}], ":=", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"Res", ",", "Coeff", ",", "A", ",", "R"}], "}"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"Res", "=", 
         RowBox[{"NSolveScalarizedBH", "[", 
          RowBox[{"f", ",", "P", ",", "prec"}], "]"}]}], ";", " ", 
        RowBox[{"(*", 
         RowBox[{
          RowBox[{"Calculate", " ", "black"}], "-", 
          RowBox[{"hole", " ", "parameters"}]}], "*)"}], 
        "\[IndentingNewLine]", 
        RowBox[{"Coeff", "=", 
         RowBox[{"CalcParsScalarizedBH", "[", 
          RowBox[{"f", ",", "Res"}], "]"}]}], ";", " ", 
        RowBox[{"(*", 
         RowBox[{
         "Calculate", " ", "coefficients", " ", "for", " ", "the", " ", 
          "analytic", " ", "approximation"}], "*)"}], "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"A", "[", "x_", "]"}], "=", 
         RowBox[{"AFunc", "[", 
          RowBox[{"x", ",", "Coeff"}], "]"}]}], ";", " ", 
        RowBox[{"(*", 
         RowBox[{"Generate", " ", "metric", " ", "function", " ", "A", 
          RowBox[{"(", "x", ")"}]}], "*)"}], "\[IndentingNewLine]", 
        RowBox[{"R", "=", 
         RowBox[{"ShadowRadius", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "-", 
              FractionBox["1", "r"]}], ")"}], 
            RowBox[{"A", "[", 
             RowBox[{"1", "-", 
              FractionBox["1", "r"]}], "]"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"r", ",", "3"}], "}"}]}], "]"}]}], ";", " ", 
        RowBox[{"(*", 
         RowBox[{
         "Use", " ", "the", " ", "same", " ", "function", " ", "to", " ", 
          "calculate", " ", "radius"}], "*)"}], "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Q", "/", "M"}], ",", 
           RowBox[{"R", "/", "M"}]}], "}"}], "/.", "Res"}]}]}], " ", 
      RowBox[{"(*", 
       RowBox[{
        RowBox[{
        "Return", " ", "charge", " ", "and", " ", "radius", " ", "in", " ", 
         "the", " ", "units", " ", "of", " ", "the", " ", "black"}], "-", 
        RowBox[{"hole", " ", "mass"}]}], "*)"}], "\[IndentingNewLine]", 
      "]"}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.7714593346984596`*^9, 3.7714594227244945`*^9}, {
   3.7714594528782187`*^9, 3.771459787399352*^9}, {3.771459828584708*^9, 
   3.7714598375882235`*^9}, 3.7714599389700217`*^9, {3.771460204945235*^9, 
   3.771460237616103*^9}, 3.771460318233714*^9, {3.7714610535833044`*^9, 
   3.7714610543723497`*^9}, {3.7715921676125894`*^9, 3.7715921745589867`*^9}, 
   3.7716979204848423`*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Timing", "[", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"ScalarizedShadowRadiusList1", "=", 
    RowBox[{"Block", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"f", "=", 
         RowBox[{"Function", "[", 
          RowBox[{"\[Phi]", ",", 
           RowBox[{"Exp", "[", 
            RowBox[{
             RowBox[{"-", "\[Alpha]"}], " ", 
             SuperscriptBox["\[Phi]", "2"]}], "]"}]}], "]"}]}], ",", 
        RowBox[{"\[Alpha]", "=", 
         RowBox[{"-", "10"}]}]}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"Quiet", "[", 
         RowBox[{"ShadowRadiusScalarized", "[", 
          RowBox[{"f", ",", "p0"}], "]"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"p0", ",", 
          RowBox[{"1", "/", "10"}], ",", 
          RowBox[{"1", "/", "2"}], ",", 
          RowBox[{"1", "/", "10"}]}], "}"}]}], "]"}]}], "\[IndentingNewLine]",
      "]"}]}], ";"}], "\[IndentingNewLine]", "]"}]], "Input",
 CellChangeTimes->{{3.7714606078142776`*^9, 3.771460620436*^9}, {
   3.771460679472376*^9, 3.771460682385543*^9}, 3.7715896556249123`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"12.573999999999998`", ",", "Null"}], "}"}]], "Output",
 CellChangeTimes->{3.7715897085809407`*^9, 3.7716979518526363`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Timing", "[", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"ScalarizedShadowRadiusList2", "=", 
    RowBox[{"Block", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"f", "=", 
        RowBox[{"Function", "[", 
         RowBox[{"\[Phi]", ",", 
          RowBox[{"Exp", "[", 
           RowBox[{
            RowBox[{"Exp", "[", 
             RowBox[{"10", 
              SuperscriptBox["\[Phi]", "2"]}], "]"}], "-", "1"}], "]"}]}], 
         "]"}]}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"Quiet", "[", 
         RowBox[{"ShadowRadiusScalarized", "[", 
          RowBox[{"f", ",", "p0"}], "]"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"p0", ",", 
          RowBox[{"1", "/", "20"}], ",", 
          RowBox[{
           RowBox[{"1", "/", "2"}], "-", 
           RowBox[{"1", "/", "20"}]}], ",", 
          RowBox[{"1", "/", "20"}]}], "}"}]}], "]"}]}], "\[IndentingNewLine]",
      "]"}]}], ";"}], "\[IndentingNewLine]", "]"}]], "Input",
 CellChangeTimes->{{3.7714581508827496`*^9, 3.7714581935851917`*^9}, {
   3.7714582308073206`*^9, 3.7714582822602634`*^9}, {3.7714583275368533`*^9, 
   3.771458538566923*^9}, {3.771458582251422*^9, 3.7714585839215174`*^9}, {
   3.771458639257683*^9, 3.7714586431719065`*^9}, 3.771458873056055*^9, {
   3.771459156868288*^9, 3.771459169810028*^9}, {3.7714592148996077`*^9, 
   3.771459238806975*^9}, {3.7714598460837092`*^9, 3.7714598572013445`*^9}, {
   3.7714599560970016`*^9, 3.771459966668606*^9}, {3.7714600036027184`*^9, 
   3.771460006825903*^9}, {3.7714601003892546`*^9, 3.771460106002576*^9}, {
   3.771460289494071*^9, 3.771460329382352*^9}, {3.771460403161572*^9, 
   3.7714604032615776`*^9}, 3.771460436923503*^9, {3.7715830348432245`*^9, 
   3.7715830620447807`*^9}, 3.771583319671516*^9, {3.7715833572886677`*^9, 
   3.771583357353671*^9}, {3.771583531848652*^9, 3.7715835600582657`*^9}, 
   3.77158406034488*^9, {3.7715844845761447`*^9, 3.771584491876562*^9}, {
   3.7715847753807783`*^9, 3.7715847782889442`*^9}, 3.7715896569309864`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"273.813`", ",", "Null"}], "}"}]], "Output",
 CellChangeTimes->{
  3.771459249648595*^9, 3.77145990519309*^9, {3.7714599483855605`*^9, 
   3.7714599711048603`*^9}, 3.771460084959372*^9, 3.771460152375228*^9, 
   3.77146036309128*^9, 3.771460416375328*^9, 3.771460551016029*^9, 
   3.771461370006403*^9, 3.771537039575653*^9, 3.771583189805088*^9, 
   3.7715833803309855`*^9, 3.7715839741249485`*^9, 3.7715843988922443`*^9, 
   3.7715847724166083`*^9, 3.7715850682955313`*^9, 3.7715897920947175`*^9, 
   3.771698226155325*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Timing", "[", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"ScalarizedShadowRadiusList3", "=", 
    RowBox[{"Block", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"f", "=", 
         RowBox[{"Function", "[", 
          RowBox[{"\[Phi]", ",", 
           RowBox[{"1", "-", 
            RowBox[{"\[Alpha]", " ", 
             SuperscriptBox["\[Phi]", "2"]}]}]}], "]"}]}], ",", 
        RowBox[{"\[Alpha]", "=", 
         RowBox[{"-", "100"}]}]}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"Quiet", "[", 
         RowBox[{"ShadowRadiusScalarized", "[", 
          RowBox[{"f", ",", "p0"}], "]"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"p0", ",", 
          RowBox[{"1", "/", "20"}], ",", 
          RowBox[{"1", "/", "2"}], ",", 
          RowBox[{"1", "/", "20"}]}], "}"}]}], "]"}]}], "\[IndentingNewLine]",
      "]"}]}], ";"}], "\[IndentingNewLine]", "]"}]], "Input",
 CellChangeTimes->{{3.7714617291809464`*^9, 3.771461746008909*^9}, {
  3.771537571641085*^9, 3.7715375760123353`*^9}, {3.7715896486005096`*^9, 
  3.77158965838507*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"24.773000000000025`", ",", "Null"}], "}"}]], "Output",
 CellChangeTimes->{3.771589806580546*^9, 3.7716982510587497`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Timing", "[", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"ScalarizedShadowRadiusList4", "=", 
    RowBox[{"Block", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"f", "=", 
         RowBox[{"Function", "[", 
          RowBox[{"\[Phi]", ",", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"\[Alpha]", " ", 
               SuperscriptBox["\[Phi]", "2"]}]}], ")"}], "^", "2"}]}], 
          "]"}]}], ",", 
        RowBox[{"\[Alpha]", "=", 
         RowBox[{"-", "100"}]}]}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"Quiet", "[", 
         RowBox[{"ShadowRadiusScalarized", "[", 
          RowBox[{"f", ",", "p0"}], "]"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"p0", ",", 
          RowBox[{"1", "/", "20"}], ",", 
          RowBox[{"1", "/", "2"}], ",", 
          RowBox[{"1", "/", "20"}]}], "}"}]}], "]"}]}], "\[IndentingNewLine]",
      "]"}]}], ";"}], "\[IndentingNewLine]", "]"}]], "Input",
 CellChangeTimes->{{3.771460433914331*^9, 3.7714604552525516`*^9}, {
   3.771460497294956*^9, 3.7714604973499594`*^9}, {3.771460546512771*^9, 
   3.7714605465617743`*^9}, {3.77146148395292*^9, 3.7714614840239244`*^9}, {
   3.7715829699685144`*^9, 3.7715830146450696`*^9}, {3.771583079832798*^9, 
   3.7715830914114604`*^9}, 3.7715896596591425`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"32.61899999999997`", ",", "Null"}], "}"}]], "Output",
 CellChangeTimes->{3.7714604693343573`*^9, 3.771460521732354*^9, 
  3.7714605625826902`*^9, 3.7714613959148846`*^9, 3.7714615024359775`*^9, 
  3.771537092116658*^9, 3.7715831843357754`*^9, 3.7715898515761194`*^9, 
  3.7716982837826214`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Timing", "[", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"ScalarizedShadowRadiusList5", "=", 
    RowBox[{"Block", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"f", "=", 
         RowBox[{"Function", "[", 
          RowBox[{"\[Phi]", ",", 
           RowBox[{"1", "-", 
            RowBox[{"\[Alpha]", " ", 
             SuperscriptBox["\[Phi]", "2"]}]}]}], "]"}]}], ",", 
        RowBox[{"\[Alpha]", "=", 
         RowBox[{"-", "1000"}]}]}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"Quiet", "[", 
         RowBox[{"ShadowRadiusScalarized", "[", 
          RowBox[{"f", ",", "p0"}], "]"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"p0", ",", 
          RowBox[{"1", "/", "20"}], ",", 
          RowBox[{"1", "/", "4"}], ",", 
          RowBox[{"1", "/", "40"}]}], "}"}]}], "]"}]}], "\[IndentingNewLine]",
      "]"}]}], ";"}], "\[IndentingNewLine]", "]"}]], "Input",
 CellChangeTimes->{{3.7714617291809464`*^9, 3.771461746008909*^9}, {
  3.771537571641085*^9, 3.7715375760123353`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"23.83699999999999`", ",", "Null"}], "}"}]], "Output",
 CellChangeTimes->{3.7714617914055057`*^9, 3.771537288126869*^9, 
  3.7715375950334234`*^9, 3.7715828549469357`*^9, 3.771589897353738*^9, 
  3.7716983078399973`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"ListPlot", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
     "RNShadowRadiusList", ",", "ScalarizedShadowRadiusList1", ",", 
      "ScalarizedShadowRadiusList2", ",", "ScalarizedShadowRadiusList3", ",", 
      "ScalarizedShadowRadiusList4", ",", "ScalarizedShadowRadiusList5"}], 
     "}"}], ",", 
    RowBox[{"Joined", "\[Rule]", "True"}], ",", 
    RowBox[{"AxesLabel", "\[Rule]", 
     RowBox[{"Map", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Style", "[", 
         RowBox[{"#", ",", 
          RowBox[{"FontSize", "\[Rule]", "16"}]}], "]"}], "&"}], ",", 
       RowBox[{"{", 
        RowBox[{"\"\<Q/M\>\"", ",", "\"\<R/M\>\""}], "}"}]}], "]"}]}], ",", 
    RowBox[{"PlotStyle", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
      "Black", ",", "Magenta", ",", "Red", ",", "Green", ",", "Cyan", ",", 
       "Blue"}], "}"}]}], ",", 
    RowBox[{"PlotRange", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "1.55"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "5.25"}], "}"}]}], "}"}]}]}], "]"}], "//", 
  RowBox[{
   RowBox[{"Magnify", "[", 
    RowBox[{"#", ",", "1.5"}], "]"}], "&"}]}]], "Input",
 CellChangeTimes->{{3.771444868825059*^9, 3.7714449018299465`*^9}, {
   3.7714450643732433`*^9, 3.771445086761524*^9}, {3.771445137286414*^9, 
   3.771445148143035*^9}, {3.771445256610239*^9, 3.7714452837767925`*^9}, {
   3.771445371201793*^9, 3.7714453722268515`*^9}, {3.7714454343854074`*^9, 
   3.771445435796488*^9}, {3.7714459484428096`*^9, 3.7714459489858403`*^9}, {
   3.7714460212219725`*^9, 3.77144602206102*^9}, {3.7714463784374037`*^9, 
   3.7714463968364563`*^9}, {3.77144647050767*^9, 3.7714464705846744`*^9}, {
   3.77144664096542*^9, 3.771446685833986*^9}, {3.7714467750540886`*^9, 
   3.7714467751650953`*^9}, {3.771446825580979*^9, 3.7714468258349934`*^9}, {
   3.7714472172933836`*^9, 3.771447226917934*^9}, 3.771447404546094*^9, {
   3.7714474866757917`*^9, 3.771447523123876*^9}, {3.7714476776137123`*^9, 
   3.7714477112376356`*^9}, {3.7714478100882893`*^9, 3.771447813019457*^9}, 
   3.7714480316239605`*^9, {3.771459987736811*^9, 3.771460063467143*^9}, {
   3.7714604742476377`*^9, 3.771460481891075*^9}, 3.771460538200296*^9, {
   3.771460625200272*^9, 3.7714606416442127`*^9}, {3.771460741388918*^9, 
   3.7714607414379206`*^9}, {3.7714614717812243`*^9, 3.771461511821514*^9}, {
   3.7714615757231693`*^9, 3.7714616148554077`*^9}, {3.7714617552024345`*^9, 
   3.7714617605807424`*^9}, {3.7715373955030107`*^9, 
   3.7715374701702814`*^9}, {3.7715375091065083`*^9, 3.771537525810464*^9}, {
   3.7715828862197237`*^9, 3.771582915641407*^9}, {3.771589672271864*^9, 
   3.7715896897418633`*^9}}],

Cell[BoxData[
 StyleBox[
  GraphicsBox[{
    {GrayLevel[0], LineBox[CompressedData["
1:eJw1k4tPk3cYRluItk7A39d+ymXNgHpFuRTMVkaE91VQSGBTG0BrRSiIIgEp
BoYDHKkioBCtYoARiy4UuaiId0BZFIxDMcxCRSHIxdKOtaVfQTPYzYgzOzlP
zl/weCZmSJLtWCzW+vl97P8UfL3Jd7ibxhFB84XuwxoQTFu/yPyFxrj3VJDy
0C04W5dHBXTR2Hsx0Etw/mfId82Wr7xP44TqytwJ6SPIa8wvj7lBY67q3g93
dj6BVDudWFtH49KRzIzmiF7Ym7Kks6mCxlMH/MNiyrXQQfXHzhXS+C/H4m8/
1w8jipuqfgWNjqGWVOH2AXAT5gZLd9E4eEL9al44cEi0tHEjjfVON7JXDw/B
2+/2phlW0WgLqyhjO7yG4G2r9AGf0aiU1fwk9h6F9Y8Dea1mPq5xsBWya8ZA
fEkvVvfwccC1sUqmHodaeGBY3MRHwTv3p2Plb0AoaW/xLeZjKLe5NVqph2mR
bEKUxMd2Vry6OHkCbodHBoWE8PF5S4oxBg2Q6vik4qgLH/Pd5G31lBEerax7
6jXDwyuUa4Ji0AhnfZbL4nt4uG8DV3O18jdQHbRu/VbDw4TBFYL9UZNwXSzk
eB7h4ah8SHF1dhKKYsVL2LE8rP7xI7+Dd3reQmc/Htb++pVzVIAJClpKC05y
eWjf+reP5aEJvrQITco3FD4c/8ezPsIMiemJBcIOCs+XmnKuPTbD7N0KkaqK
wg3/YYGDztGVU1kUzkhRUtJoATu/OoNMQmGrccszrdMUUJWTur9EFOrN2m+k
aVNQUmY4M0ko/IOrOCzvnIKkhkrNxhmCCQ2XknwpKxxNDe7zeEFQZXD1WCC1
woD7nrmaNoLn0LZ5XbUVlNxno30XCHY1hJ8y6qyQNbaWoy0mKB3OyMlfxEBk
yabky5kEA92PvfUPZCCtLHlFZhzBWcm4R6ScAfaOdKlvJEGdme2w+DgDdtPr
2s1BBNXfL8y9WcuAX1vpzmZvglHjinuFHQzEpVxOyfEg+Lk0rqijj4Hd73pd
wpYRrFp78WW1ngHOgztKRyeCpzVeQztsDGTZN93q5hCMXuCs8/mTgc7loaZ9
9gTXOL12iX7PQE8R3feCRfDTO2zwqQQ/AC87ZKE=
      "]]}, 
    {RGBColor[1, 0, 1], 
     LineBox[{{0.6631816803124466, 4.774601278526808}, {0.7079919732353257, 
      4.706983762949948}, {0.7893080975282938, 4.573172398104413}, {
      0.9171392250416398, 4.337075178938638}, {1.1038976978722688`, 
      3.947104873345429}}]}, 
    {RGBColor[1, 0, 0], 
     LineBox[{{0.6492260652375412, 4.794559411825366}, {0.6505722471588516, 
      4.792167532543043}, {0.6541052385367832, 4.786411826776073}, {
      0.6621994603215595, 4.773992483787747}, {0.6794264363908888, 
      4.748331657619293}, {0.7152298868953254, 4.694955414291743}, {
      0.7921146068194328, 4.576414745980363}, {0.9746681321157725, 
      4.278213140125561}, {1.4778860956040103`, 3.4328226399915556`}}]}, 
    {RGBColor[0, 1, 0], 
     LineBox[{{0.2686101860355308, 5.132747937900309}, {0.363384072826283, 
      5.082095990480093}, {0.5127197031534393, 4.9835739531549335`}, {
      0.7041877587490172, 4.832803581198661}, {0.9232158632119843, 
      4.634319474352597}, {1.1549766944450697`, 4.398821500651203}, {
      1.3862560876639525`, 4.139859144918803}, {1.6067746335307735`, 
      3.87095176957501}, {1.8096646279300705`, 3.6036528171899067`}, {
      1.9912237971559688`, 3.3466585790325105`}}]}, 
    {RGBColor[0, 1, 1], 
     LineBox[{{0.20527999865649535`, 5.159469540076244}, {
      0.32978543805664956`, 5.109220432006506}, {0.5698282383378173, 
      4.989885893470269}, {0.9441231197492183, 4.776341516484454}, {
      1.4471544091156878`, 4.462068215819753}, {2.0453218606278987`, 
      4.063317948980751}, {2.6867291590377738`, 3.614351873420138}, {
      3.318245176294999, 3.1525537705258526`}, {3.899494312895209, 
      2.7114836916530263`}, {4.4080606336202965`, 2.3124269693011237`}}]}, 
    {RGBColor[0, 0, 1], 
     LineBox[{{0.18226197296723506`, 5.170979691861921}, {0.3112703601528656, 
      5.1375021839302395`}, {0.48609266788507133`, 5.083830598824738}, {
      0.7021956419027405, 5.0090483938406}, {0.9539434886395014, 
      4.913628709994105}, {1.2348120867041112`, 4.799226998350596}, {
      1.537765809993884, 4.667870168299479}, {1.8556698106340423`, 
      4.522635782580901}, {2.18167428924856, 4.366634259607608}}]}},
   AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
   Axes->True,
   AxesLabel->{
     FormBox[
      StyleBox["\"Q/M\"", FontSize -> 16, StripOnInput -> False], 
      TraditionalForm], 
     FormBox[
      StyleBox["\"R/M\"", FontSize -> 16, StripOnInput -> False], 
      TraditionalForm]},
   PlotRange->{{0, 1.55}, {4, 5.25}},
   PlotRangeClipping->True],
  StripOnInput->False,
  Magnification->1.5 Inherited]], "Output",
 CellChangeTimes->{3.7716983080330086`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "Calculates", " ", "shadow", " ", "radius", " ", "for", " ", "scalarized", 
    " ", "black", " ", "hole", " ", "with", " ", "the", " ", "coupling", " ", 
    "function", " ", "f", " ", "and", " ", "scalar", " ", "field", " ", 
    "amplitude", " ", "at", " ", "the", " ", "horizon", " ", "P", " ", "for", 
    " ", "various", " ", "orders", " ", 
    RowBox[{"R", "[", "i", "]"}], " ", "and", " ", "for", " ", "the", " ", 
    "accurate", " ", "numerical", " ", "solution"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"ShadowRadiusApprox", "[", 
      RowBox[{"f_Function", ",", 
       RowBox[{"P_", "/;", 
        RowBox[{"P", ">", "0"}]}]}], "]"}], ":=", 
     RowBox[{"ShadowRadiusApprox", "[", 
      RowBox[{"f", ",", "P", ",", "MachinePrecision"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ShadowRadiusApprox", "[", 
     RowBox[{"f_Function", ",", 
      RowBox[{"P_", "/;", 
       RowBox[{"P", ">", "0"}]}], ",", 
      RowBox[{"prec_", "/;", 
       RowBox[{"prec", ">", "0"}]}]}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"Res", ",", "Coeff", ",", "FN", ",", 
        RowBox[{"order", "=", "0"}]}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"Res", "=", 
        RowBox[{"NSolveScalarizedBH", "[", 
         RowBox[{"f", ",", "P", ",", "prec"}], "]"}]}], ";", 
       RowBox[{"(*", 
        RowBox[{
         RowBox[{"Calculate", " ", "black"}], "-", 
         RowBox[{"hole", " ", "parameters"}]}], "*)"}], "\[IndentingNewLine]", 
       RowBox[{"Coeff", "=", 
        RowBox[{"CalcParsScalarizedBH", "[", 
         RowBox[{"f", ",", "Res"}], "]"}]}], ";", " ", 
       RowBox[{"(*", 
        RowBox[{
        "Calculate", " ", "coefficients", " ", "for", " ", "the", " ", 
         "analytic", " ", "approximation"}], "*)"}], "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"FN", "[", "x_", "]"}], "=", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"Ngtt", "[", "x", "]"}]}], "/.", "Res"}]}], ";", " ", 
       RowBox[{"(*", 
        RowBox[{
        "Generate", " ", "metric", " ", "function", " ", "from", " ", "the", 
         " ", "numerical", " ", "solution"}], "*)"}], "\[IndentingNewLine]", 
       RowBox[{"Res", "=", 
        RowBox[{"Append", "[", 
         RowBox[{
          RowBox[{"Take", "[", 
           RowBox[{"Res", ",", 
            RowBox[{"{", 
             RowBox[{"1", ",", "6"}], "}"}]}], "]"}], ",", 
          RowBox[{
           RowBox[{"R", "[", "0", "]"}], "\[Rule]", 
           RowBox[{"Quiet", "[", 
            RowBox[{"ShadowRadius", "[", 
             RowBox[{
              RowBox[{"FN", "[", 
               RowBox[{"1", "-", 
                RowBox[{"1", "/", "r"}]}], "]"}], ",", 
              RowBox[{"{", 
               RowBox[{"r", ",", "3"}], "}"}], ",", "prec"}], "]"}], 
            "]"}]}]}], "]"}]}], ";", 
       RowBox[{"(*", 
        RowBox[{
        "Calculate", " ", "radius", " ", "and", " ", "append", " ", "to", " ",
          "the", " ", 
         RowBox[{"parameters", "'"}], " ", "list"}], "*)"}], 
       "\[IndentingNewLine]", 
       RowBox[{"While", "[", 
        RowBox[{
         RowBox[{"NumericQ", "[", 
          RowBox[{
           RowBox[{"a", "[", 
            RowBox[{"++", "order"}], "]"}], "/.", "Coeff"}], "]"}], ",", 
         RowBox[{"(*", 
          RowBox[{"While", " ", "possible"}], "*)"}], "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{
           RowBox[{"FN", "[", "x_", "]"}], "=", 
           RowBox[{"x", " ", 
            RowBox[{"AFunc", "[", 
             RowBox[{"x", ",", "Coeff", ",", "order"}], "]"}]}]}], ";", " ", 
          RowBox[{"(*", 
           RowBox[{
           "Generate", " ", "metric", " ", "function", " ", "for", " ", "the",
             " ", "analytic", " ", "approximation", " ", "of", " ", "order", 
            " ", "order"}], "*)"}], "\[IndentingNewLine]", 
          RowBox[{"AppendTo", "[", 
           RowBox[{"Res", ",", 
            RowBox[{
             RowBox[{"R", "[", "order", "]"}], "->", 
             RowBox[{"Quiet", "[", 
              RowBox[{"ShadowRadius", "[", 
               RowBox[{
                RowBox[{"FN", "[", 
                 RowBox[{"1", "-", 
                  RowBox[{"1", "/", "r"}]}], "]"}], ",", 
                RowBox[{"{", 
                 RowBox[{"r", ",", "3"}], "}"}], ",", "prec"}], "]"}], 
              "]"}]}]}], "]"}], ";"}]}], 
        RowBox[{"(*", 
         RowBox[{
         "Calculate", " ", "radius", " ", "and", " ", "append", " ", "to", 
          " ", "the", " ", 
          RowBox[{"parameters", "'"}], " ", "list"}], "*)"}], 
        "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
       RowBox[{"Join", "[", 
        RowBox[{"Res", ",", "Coeff"}], "]"}]}]}], "\[IndentingNewLine]", 
     "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.7715986871274843`*^9, 3.77159868757451*^9}, {
   3.7715987267127485`*^9, 3.7715989706737022`*^9}, 3.7716979266311936`*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "Takes", " ", "some", " ", "time", " ", "due", " ", "to", " ", "finding", 
    " ", "of", " ", "many", " ", "solutions", " ", "with", " ", "extra", " ", 
    RowBox[{"precision", "."}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"Timing", "[", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"FullDataTable", "=", 
     RowBox[{"Block", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"f", "=", 
          RowBox[{"Function", "[", 
           RowBox[{"\[Phi]", ",", 
            RowBox[{"1", "-", 
             RowBox[{"\[Alpha]", " ", 
              SuperscriptBox["\[Phi]", "2"]}]}]}], "]"}]}], ",", 
         RowBox[{"\[Alpha]", "=", 
          RowBox[{"-", "1000"}]}], ",", 
         RowBox[{"p0", "=", 
          RowBox[{"1", "/", "4"}]}], ",", 
         RowBox[{"prec", "=", "25"}]}], "}"}], ",", "\[IndentingNewLine]", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"ShadowRadiusApprox", "[", 
          RowBox[{"f", ",", "p0", ",", "prec"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"p0", ",", 
           RowBox[{"1", "/", "500"}], ",", 
           RowBox[{"15", "/", "100"}], ",", 
           RowBox[{"1", "/", "500"}]}], "}"}]}], "]"}]}], 
      "\[IndentingNewLine]", "]"}]}], ";"}], "\[IndentingNewLine]", 
   "]"}]}]], "Input",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmViYGAQBWIQfchJUGGx5BtHvrkKaiBao+KjJpg/65QWiM7hf7kR
RJ8xOHAaRP+Yde8miH7z0OIWiJaaWip8AEQfvGsEomUurjMH0Uck7tuD6A0Z
Z11A9CzXtz4guuLhzlAQ3RG+IxxE12i/zQDRFyUFq0C0pvCaJhB9jruwGUQ/
fCvbCaI/astNBtEPKhymg+gfh/QWguiWqj/LQPS/TR9WgOgVQfvWgMXLK9eD
6IRDUhdBtMMe40sgWu/d8Wsgusr52A0Q/Uj750uw+N0rr8D+cPwmcBBIr/lQ
LASiSxjuqYBoN+uDNiDaoFrLB8wP2Qamb1hGlBwC+e+rUymIBgBIf6vk
  "]],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"2089.306`", ",", "Null"}], "}"}]], "Output",
 CellChangeTimes->{3.7715972114370794`*^9, 3.7715974257073355`*^9, 
  3.771597842157155*^9, 3.771597872178872*^9, 3.7715979416558456`*^9, 
  3.7715980517351418`*^9, 3.77159819716346*^9, 3.7715983447989044`*^9, 
  3.7715985107563963`*^9, 3.7715985969463263`*^9, 3.771599046985067*^9, 
  3.77159942502269*^9, 3.7715994788187666`*^9, 3.77160049676499*^9, 
  3.7716039920799103`*^9}]
}, Open  ]],

Cell["You can use the explicit result for further processing;", "Text",
 CellChangeTimes->{{3.771607554133648*^9, 3.771607595042988*^9}},
 FontSize->14],

Cell[BoxData[
 RowBox[{
  RowBox[{"FullDataTable", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"P0", "\[Rule]", 
        FractionBox["1", "500"]}], ",", 
       RowBox[{
       "Q", "\[Rule]", 
        "0.0380976119107091301499257511773158073036429092408247023`25."}], 
       ",", 
       RowBox[{
       "S", "\[Rule]", 
        "0.0012496469215131794221380265171389101072826070937124585893`24.\
676169452336172"}], ",", 
       RowBox[{
       "\[Delta]0", "\[Rule]", 
        "2.6622015613775411061796448329578470075600896552488381`24.\
980148367349504*^-6"}], ",", 
       RowBox[{
       "V0", "\[Rule]", 
        "0.03805666394048547338828404883245188221707745035066734587`24.\
713433190440842"}], ",", 
       RowBox[{
       "M", "\[Rule]", 
        "0.5007257122531130271479409900568413910304003120751903725451`27.\
06130380963582"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "0", "]"}], "\[Rule]", 
        "2.59933384391997252040642957126575263841575115708584818919`24.\
50770223593984"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "1", "]"}], "\[Rule]", 
        "2.59933381435486970999180508048727951181`18.784023826703603"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "2", "]"}], "\[Rule]", 
        "2.59933384159480860455213503782827303671`18.482994063044504"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "3", "]"}], "\[Rule]", 
        "2.59933384401559399408327582962649903172`18.482994076409227"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "4", "]"}], "\[Rule]", 
        "2.5993338439225597568187155206812473227`18.482994078210922"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "5", "]"}], "\[Rule]", 
        "2.5993338439202917836325603832557898317`18.482994084364627"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "6", "]"}], "\[Rule]", 
        "2.59933384392028706417060846231252990487`18.48298419550137"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "7", "]"}], "\[Rule]", 
        "2.59933384392028673953719732938994626427`18.481059914183188"}], ",", 
       RowBox[{
       "\[Epsilon]", "\[Rule]", 
        "0.0014514245062260542958819801136827820608006241503807450902`24.\
222468372536856"}], ",", 
       RowBox[{
        RowBox[{"a", "[", "0", "]"}], "\[Rule]", 
        "0.0014514280332990061785916056329067401626675329539094612454`24.\
69897000433602"}], ",", 
       RowBox[{
        RowBox[{"b", "[", "0", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"p", "[", "0", "]"}], "\[Rule]", 
        "0.0012496469215131794221380265171389101072826070937124585893`24.\
676169452336172"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "0", "]"}], "\[Rule]", 
        "0.0380976119107091301499257511773158073036429092408247023`25."}], 
       ",", 
       RowBox[{
        RowBox[{"a", "[", "1", "]"}], "\[Rule]", 
        "4.588358905873051651335778991154721981270490307811934`19.\
94426593692151*^-7"}], ",", 
       RowBox[{
        RowBox[{"b", "[", "1", "]"}], "\[Rule]", 
        RowBox[{
        "-", "2.6621980177221090480431374814743465110689114765464952`24.\
679117793595925*^-6"}]}], ",", 
       RowBox[{
        RowBox[{"p", "[", "1", "]"}], "\[Rule]", 
        "0.0007503530784868205778619734828610898927173929062875414108`24.\
15361780168942"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "1", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.000041049284598960238536343702492241522383403253095020576`21.\
26415317510497"}]}], ",", 
       RowBox[{
        RowBox[{"a", "[", "2", "]"}], "\[Rule]", 
        "0.54630913672850095177080895400740526522`17.515781347717674"}], ",", 
       RowBox[{
        RowBox[{"b", "[", "2", "]"}], "\[Rule]", 
        "1.1241452859871505787429816822061478700045027799161217485626`23.\
373278803356495"}], ",", 
       RowBox[{
        RowBox[{"p", "[", "2", "]"}], "\[Rule]", 
        "0.1780333781719290545368579138202179709282187836725467510585`22.\
538198888773792"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "2", "]"}], "\[Rule]", 
        "1.7000482512382801200078953366389394245768286550992405971504`20.\
84275738744985"}], ",", 
       RowBox[{
        RowBox[{"a", "[", "3", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.28935604537574236964204051306704111154`10.96185133647144"}]}],
        ",", 
       RowBox[{
        RowBox[{"b", "[", "3", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.64837682806714215261684324211638045849`17.378956105567518"}]}]\
, ",", 
       RowBox[{
        RowBox[{"p", "[", "3", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.12100560831368131444805154602228039115`15.976735451274129"}]}]\
, ",", 
       RowBox[{
        RowBox[{"v", "[", "3", "]"}], "\[Rule]", 
        RowBox[{
        "-", "1.1622382105316125115620453946627947230499675856743516335398`19.\
97186174581972"}]}], ",", 
       RowBox[{
        RowBox[{"a", "[", "4", "]"}], "\[Rule]", 
        "0.1100808377976821924691207352079805273`9.202955897356542"}], ",", 
       RowBox[{
        RowBox[{"b", "[", "4", "]"}], "\[Rule]", 
        "0.16902323185611532818139392063545741579`15.656103345581347"}], ",", 
       RowBox[{
        RowBox[{"p", "[", "4", "]"}], "\[Rule]", 
        "0.15221893083634578979303996992061849355`14.592011665435853"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "4", "]"}], "\[Rule]", 
        "0.12497786479364899917969054851600668143`16.62601524139431"}], ",", 
       RowBox[{
        RowBox[{"a", "[", "5", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.07422253428684120997913076746212466766`7.186288671457152"}]}],
        ",", 
       RowBox[{
        RowBox[{"b", "[", "5", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.23064351151688037364935474965045336751`13.9669256731297"}]}], 
       ",", 
       RowBox[{
        RowBox[{"p", "[", "5", "]"}], "\[Rule]", 
        "0.07863122319444637045345500049990243211`12.634964676894748"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "5", "]"}], "\[Rule]", 
        RowBox[{
        "-", 
         "0.24453887625644188852809703159574567076`14.698075856815763"}]}], 
       ",", 
       RowBox[{
        RowBox[{"a", "[", "6", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.00607956782189337503708512807898266399`4.122179342169832"}]}],
        ",", 
       RowBox[{
        RowBox[{"b", "[", "6", "]"}], "\[Rule]", 
        "0.06085284537288389526875510411773415574`11.67484300606257"}], ",", 
       RowBox[{
        RowBox[{"p", "[", "6", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.09142418906747962552365348780194700722`10.999456804216642"}]}]\
, ",", 
       RowBox[{
        RowBox[{"v", "[", "6", "]"}], "\[Rule]", 
        "0.05572122716635636057328559070238804338`12.15664800806381"}], ",", 
       RowBox[{
        RowBox[{"a", "[", "7", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.19261416976024383843042732404511314118`0.605213033834482"}]}],
        ",", 
       RowBox[{
        RowBox[{"b", "[", "7", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.14544646940491993118889977316404815623`8.489499728182427"}]}],
        ",", 
       RowBox[{
        RowBox[{"p", "[", "7", "]"}], "\[Rule]", 
        "0.50445596124251960151427788834649864793`9.979469725774827"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "7", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.14274793563376401831186709165424427505`9.718558227926836"}]}]}\
], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"P0", "\[Rule]", 
        FractionBox["1", "250"]}], ",", 
       RowBox[{
       "Q", "\[Rule]", 
        "0.0383555800364504840963908312757748276837996630781282643403`25."}], 
       ",", 
       RowBox[{
       "S", "\[Rule]", 
        "0.0025135914571191896390283792175348784701372279775271947404`24.\
681318979025114"}], ",", 
       RowBox[{
       "\[Delta]0", "\[Rule]", 
        "0.0000105850777537324892532631441328961739594507138894866296`24.\
984727645002646"}], ",", 
       RowBox[{
       "V0", "\[Rule]", 
        "0.0381910193091100789195480820412780750871179326068816035731`24.\
709511756130503"}], ",", 
       RowBox[{
       "M", "\[Rule]", 
        "0.5007355469474429679633398057580013007878972241830619874433`27.\
05483011818529"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "0", "]"}], "\[Rule]", 
        "2.5993503994929703950886727795434087517289592510944823147421`24.\
51022241247462"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "1", "]"}], "\[Rule]", 
        "2.5993502788933938427632868671189481558969768663230286884815`19.\
98328309671696"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "2", "]"}], "\[Rule]", 
        "2.59935038929683725153188234717174254391`19.682256690958084"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "3", "]"}], "\[Rule]", 
        "2.59935040006853545718600266963737300742`19.682257007629428"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "4", "]"}], "\[Rule]", 
        "2.59935039950071903579097014559622072279`19.682256824901557"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "5", "]"}], "\[Rule]", 
        "2.59935039949339124853345985891027427297`19.68225687568971"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "6", "]"}], "\[Rule]", 
        "2.59935039949373519491628258268127343365`19.68225667727596"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "7", "]"}], "\[Rule]", 
        "2.59935039949368081148128293995280092014`19.68225604821852"}], ",", 
       RowBox[{
       "\[Epsilon]", "\[Rule]", 
        "0.0014710938948859359266796115160026015757944483661239748865`24.\
221832092837946"}], ",", 
       RowBox[{
        RowBox[{"a", "[", "0", "]"}], "\[Rule]", 
        "0.0014711505199325589189243302713902078460442376045494738376`24.\
69897000433602"}], ",", 
       RowBox[{
        RowBox[{"b", "[", "0", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"p", "[", "0", "]"}], "\[Rule]", 
        "0.0025135914571191896390283792175348784701372279775271947404`24.\
681318979025114"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "0", "]"}], "\[Rule]", 
        "0.0383555800364504840963908312757748276837996630781282643403`25."}], 
       ",", 
       RowBox[{
        RowBox[{"a", "[", "1", "]"}], "\[Rule]", 
        "1.9151969052710182883508626321032419521585727846012669`20.\
559418166487255*^-6"}], ",", 
       RowBox[{
        RowBox[{"b", "[", "1", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.0000105850217319946279634545960628922076729953224299452306`24.\
68369535082026"}]}], ",", 
       RowBox[{
        RowBox[{"p", "[", "1", "]"}], "\[Rule]", 
        "0.0014864085428808103609716207824651215298627720224728052596`24.\
15213248437915"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "1", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.0001649649801097591334901414512580131770183311738781658566`21.\
86364656307211"}]}], ",", 
       RowBox[{
        RowBox[{"a", "[", "2", "]"}], "\[Rule]", 
        "0.52767010931526083916645073571847371152`18.12007602375318"}], ",", 
       RowBox[{
        RowBox[{"b", "[", "2", "]"}], "\[Rule]", 
        "1.0790846760114229780535784824778625235455760356118148213586`23.\
36030886120894"}], ",", 
       RowBox[{
        RowBox[{"p", "[", "2", "]"}], "\[Rule]", 
        "0.1497418984369242115555482391259573737241059457736657908698`22.\
462331067629588"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "2", "]"}], "\[Rule]", 
        "1.6639563323885834552669788325915335795416796428064894896303`21.\
437071752738586"}], ",", 
       RowBox[{
        RowBox[{"a", "[", "3", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.31350027923877270490828482548545832898`11.602568979267382"}]}]\
, ",", 
       RowBox[{
        RowBox[{"b", "[", "3", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.66708655767987012097108055910599900732`17.40436125409762"}]}],
        ",", 
       RowBox[{
        RowBox[{"p", "[", "3", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.23421544326625146325687393417566985584`16.207731378359558"}]}]\
, ",", 
       RowBox[{
        RowBox[{"v", "[", "3", "]"}], "\[Rule]", 
        RowBox[{
        "-", "1.1715298869884183020834610661776602535024947751275813023482`20.\
573479761434903"}]}], ",", 
       RowBox[{
        RowBox[{"a", "[", "4", "]"}], "\[Rule]", 
        "0.15205159888442166291525748364635729303`9.980023250540489"}], ",", 
       RowBox[{
        RowBox[{"b", "[", "4", "]"}], "\[Rule]", 
        "0.18659003940505408032695451226381261069`15.71599217964825"}], ",", 
       RowBox[{
        RowBox[{"p", "[", "4", "]"}], "\[Rule]", 
        "0.36253314479847835049195422430893753817`15.110875328756611"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "4", "]"}], "\[Rule]", 
        "0.13420524229764838830483934631361651228`16.684840094325253"}], ",", 
       RowBox[{
        RowBox[{"a", "[", "5", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.0403361309721564201408576262537202229`7.641824601198371"}]}], 
       ",", 
       RowBox[{
        RowBox[{"b", "[", "5", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.21157837043512928083489246027006775284`13.92601948711814"}]}],
        ",", 
       RowBox[{
        RowBox[{"p", "[", "5", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.00526989849639856792660232176605943897`12.128202458625994"}]}]\
, ",", 
       RowBox[{
        RowBox[{"v", "[", "5", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.22959592886084827234242073849126385942`14.669935276356497"}]}]\
, ",", 
       RowBox[{
        RowBox[{"a", "[", "6", "]"}], "\[Rule]", 
        "0.14581660649401880322748304289806076518`5.939040507104316"}], ",", 
       RowBox[{
        RowBox[{"b", "[", "6", "]"}], "\[Rule]", 
        "0.05611255386781340060517547850303750064`11.273449912614296"}], ",", 
       RowBox[{
        RowBox[{"p", "[", "6", "]"}], "\[Rule]", 
        "4.20997451187195626358264750205211840951`11.782275543104495"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "6", "]"}], "\[Rule]", 
        "0.05277204158064700381790122562409663167`11.600435648342865"}], ",", 
       RowBox[{
        RowBox[{"a", "[", "7", "]"}], "\[Rule]", 
        "0.59099191774434534869519616693061429912`3.0395255282762816"}], ",", 
       RowBox[{
        RowBox[{"b", "[", "7", "]"}], "\[Rule]", 
        "0.0090828394696772928497778619052932562`8.051081453598012"}], ",", 
       RowBox[{
        RowBox[{"p", "[", "7", "]"}], "\[Rule]", 
        RowBox[{
        "-", "4.06459257405060811705247181611795341322`10.970282628951848"}]}]\
, ",", 
       RowBox[{
        RowBox[{"v", "[", "7", "]"}], "\[Rule]", 
        "0.0150315699449147295926029376109534744`8.730542768860666"}]}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"P0", "\[Rule]", 
        FractionBox["3", "500"]}], ",", 
       RowBox[{
       "Q", "\[Rule]", 
        "0.0387857455427038295517725008684292107328639142065185766655`25."}], 
       ",", 
       RowBox[{
       "S", "\[Rule]", 
        "0.003805905017632281958796868748406981083333136736652146963`24.\
687042167863833"}], ",", 
       RowBox[{
       "\[Delta]0", "\[Rule]", 
        "0.0000235847482664338477662514614957206585762760923919463496`24.\
989639421299078"}], ",", 
       RowBox[{
       "V0", "\[Rule]", 
        "0.0384126456499423216391123715548591699695070338938225373221`24.\
704718786657313"}], ",", 
       RowBox[{
       "M", "\[Rule]", 
        "0.5007520228996901730253624284423765684972518927057611510724`27.\
044163203817856"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "0", "]"}], "\[Rule]", 
        "2.599377963605240251683571073066675475898435742329692100334`24.\
519027655795384"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "1", "]"}], "\[Rule]", 
        "2.5993776863915298896376950049477555063173600390952625909669`20.\
679589602006715"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "2", "]"}], "\[Rule]", 
        "2.599377937184546187105370714211724503473855851775416284483`20.\
378577521668944"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "3", "]"}], "\[Rule]", 
        "2.5993779657283475909891500614698521098934364856480633569477`20.\
364892910301183"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "4", "]"}], "\[Rule]", 
        "2.5993779636346564636862659111653702132438026478073035693594`20.\
378577939362053"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "5", "]"}], "\[Rule]", 
        "2.5993779636007460560772635113519531747127270461006592615072`20.\
376873339820307"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "6", "]"}], "\[Rule]", 
        "2.5993779636055108264833915597350116245539427026245367309286`20.\
375619228744565"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "7", "]"}], "\[Rule]", 
        "2.5993779636057970557856047612276749928007732684567557311377`20.\
372724271071338"}], ",", 
       RowBox[{
       "\[Epsilon]", "\[Rule]", 
        "0.0015040457993803460507248568847531369945037854115223021448`24.\
22077155682145"}], ",", 
       RowBox[{
        RowBox[{"a", "[", "0", "]"}], "\[Rule]", 
        "0.0015043340573033699815644716435496870569298542671788125686`24.\
69897000433601"}], ",", 
       RowBox[{
        RowBox[{"b", "[", "0", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"p", "[", "0", "]"}], "\[Rule]", 
        "0.003805905017632281958796868748406981083333136736652146963`24.\
687042167863833"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "0", "]"}], "\[Rule]", 
        "0.0387857455427038295517725008684292107328639142065185766655`25."}], 
       ",", 
       RowBox[{
        RowBox[{"a", "[", "1", "]"}], "\[Rule]", 
        "4.5977478347822263188128023359423931549027506931763176`20.\
930823562834963*^-6"}], ",", 
       RowBox[{
        RowBox[{"b", "[", "1", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.0000235844701484449041221531925667626161912098294361381177`24.\
688604304282148"}]}], ",", 
       RowBox[{
        RowBox[{"p", "[", "1", "]"}], "\[Rule]", 
        "0.0021940949823677180412031312515930189166668632633478530369`24.\
146809650870935"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "1", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.0003740058346561617693471412429659365721934199065876694092`22.\
212664004265246"}]}], ",", 
       RowBox[{
        RowBox[{"a", "[", "2", "]"}], "\[Rule]", 
        "0.49460781466718093947121064715211553172`18.47021092247989"}], ",", 
       RowBox[{
        RowBox[{"b", "[", "2", "]"}], "\[Rule]", 
        "1.0073075737145909189461794367783485377835610271865609216632`23.\
337799419744663"}], ",", 
       RowBox[{
        RowBox[{"p", "[", "2", "]"}], "\[Rule]", 
        "0.1038001383425300528830647292480135855388386763979035014355`22.\
30059053755773"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "2", "]"}], "\[Rule]", 
        "1.6059602539427777762266266672875706712829277686908558292169`21.\
77723005136683"}], ",", 
       RowBox[{
        RowBox[{"a", "[", "3", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.35699143613703188899640287751467643257`12.01207435919774"}]}],
        ",", 
       RowBox[{
        RowBox[{"b", "[", "3", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.69924151898815198726087508301359368909`17.447170138854045"}]}]\
, ",", 
       RowBox[{
        RowBox[{"p", "[", "3", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.53951130406028201160172654154146741552`16.44338694415858"}]}],
        ",", 
       RowBox[{
        RowBox[{"v", "[", "3", "]"}], "\[Rule]", 
        RowBox[{
        "-", "1.1863322991653874555997382660093689960779278990523404724203`20.\
92543245089208"}]}], ",", 
       RowBox[{
        RowBox[{"a", "[", "4", "]"}], "\[Rule]", 
        "0.21313213293101418965126820752374450483`10.530135687552587"}], ",", 
       RowBox[{
        RowBox[{"b", "[", "4", "]"}], "\[Rule]", 
        "0.21474617209052562818790678048963786663`15.80182010842311"}], ",", 
       RowBox[{
        RowBox[{"p", "[", "4", "]"}], "\[Rule]", 
        "0.69785677994615416776177622587238151117`14.894312593804402"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "4", "]"}], "\[Rule]", 
        "0.14786465623793050621866133900156464276`16.752141708575813"}], ",", 
       RowBox[{
        RowBox[{"a", "[", "5", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.05158264259192477352496935053998247894`8.22356524266808"}]}], 
       ",", 
       RowBox[{
        RowBox[{"b", "[", "5", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.1977503142378630894120493549218195529`13.661804497984967"}]}],
        ",", 
       RowBox[{
        RowBox[{"p", "[", "5", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.04793072096617736287166210097900175119`12.85644598533552"}]}],
        ",", 
       RowBox[{
        RowBox[{"v", "[", "5", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.22178796632783458325067033195457541242`14.578459830845942"}]}]\
, ",", 
       RowBox[{
        RowBox[{"a", "[", "6", "]"}], "\[Rule]", 
        "0.48246664079498243231901390623878467179`7.008854985185754"}], ",", 
       RowBox[{
        RowBox[{"b", "[", "6", "]"}], "\[Rule]", 
        "0.08844750588266795450304136098241121783`11.666750019923215"}], ",", 
       RowBox[{
        RowBox[{"p", "[", "6", "]"}], "\[Rule]", 
        "0.3996219972999651062092404409413288045`11.560216220397589"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "6", "]"}], "\[Rule]", 
        "0.0886134304012284050954999136258984536`12.269602779718662"}], ",", 
       RowBox[{
        RowBox[{"a", "[", "7", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.19773008473683399686700874935548590175`3.9212772132730214"}]}]\
, ",", 
       RowBox[{
        RowBox[{"b", "[", "7", "]"}], "\[Rule]", 
        "0.1595723984770356641047154638347213059`9.412302948197437"}], ",", 
       RowBox[{
        RowBox[{"p", "[", "7", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.40088827648729925512910836400796389055`10.01558664189363"}]}],
        ",", 
       RowBox[{
        RowBox[{"v", "[", "7", "]"}], "\[Rule]", 
        "0.18831578279625255379547171745041764705`10.381293703394446"}]}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"P0", "\[Rule]", 
        FractionBox["1", "125"]}], ",", 
       RowBox[{
       "Q", "\[Rule]", 
        "0.0393883921724947640983677048763298547991574259551692286469`25."}], 
       ",", 
       RowBox[{
       "S", "\[Rule]", 
        "0.0051402208585941414062518713126428378909483305957899136228`24.\
69177265082449"}], ",", 
       RowBox[{
       "\[Delta]0", "\[Rule]", 
        "0.000041377504830196501837603985632349155591792474560324726`24.\
993634570919678"}], ",", 
       RowBox[{
       "V0", "\[Rule]", 
        "0.0387182017907440747792844777895633829421739338632277386811`24.\
700019061549952"}], ",", 
       RowBox[{
       "M", "\[Rule]", 
        "0.5007752637509283975923245666081252210417168509582648853701`27.\
02940629693326"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "0", "]"}], "\[Rule]", 
        "2.5994164891536413991109731133571472788667121421106082231022`24.\
5185328898052"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "1", "]"}], "\[Rule]", 
        "2.5994159917526874506964933196340702908496807032940550646206`21.\
16810239527054"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "2", "]"}], "\[Rule]", 
        "2.5994164332118842460208510309726215396086006897428537888938`20.\
86712825406772"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "3", "]"}], "\[Rule]", 
        "2.5994164954550945453050512686316608668476241200188131972078`20.\
815486045528072"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "4", "]"}], "\[Rule]", 
        "2.5994164892959728573046872707756333355674763029595841790981`20.\
83880388495565"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "5", "]"}], "\[Rule]", 
        "2.5994164891293015252282261752792043433721645674762871887434`20.\
82133525430959"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "6", "]"}], "\[Rule]", 
        "2.5994164891512051004626029976511726683462022940238709176846`20.\
841512273937074"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "7", "]"}], "\[Rule]", 
        "2.5994164891537241751455474944826491476674740416203642617005`20.\
775467604048988"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "8", "]"}], "\[Rule]", 
        "2.5994164891534486021131853186580286765687346711416591646687`20.\
790912390033775"}], ",", 
       RowBox[{
       "\[Epsilon]", "\[Rule]", 
        "0.0015505275018567951846491332162504420834337019165297707402`24.\
2192129066726"}], ",", 
       RowBox[{
        RowBox[{"a", "[", "0", "]"}], "\[Rule]", 
        "0.001551445437934246802262511080969907769669128268572943481`24.\
698970004336008"}], ",", 
       RowBox[{
        RowBox[{"b", "[", "0", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"p", "[", "0", "]"}], "\[Rule]", 
        "0.0051402208585941414062518713126428378909483305957899136228`24.\
69177265082449"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "0", "]"}], "\[Rule]", 
        "0.0393883921724947640983677048763298547991574259551692286469`25."}], 
       ",", 
       RowBox[{
        RowBox[{"a", "[", "1", "]"}], "\[Rule]", 
        "8.8532308177239779428562376738386884231840661941474591`21.\
202990944955147*^-6"}], ",", 
       RowBox[{
        RowBox[{"b", "[", "1", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.0000413766487930504497969202889814736912787837944598615693`24.\
692595590275662"}]}], ",", 
       RowBox[{
        RowBox[{"p", "[", "1", "]"}], "\[Rule]", 
        "0.0028597791414058585937481286873571621090516694042100863772`24.\
136093369728723"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "1", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.0006717924111880833936689327314035583504015627219078530409`22.\
459370991774335"}]}], ",", 
       RowBox[{
        RowBox[{"a", "[", "2", "]"}], "\[Rule]", 
        "0.4458146955744017934561907637683822951`18.70655452357902"}], ",", 
       RowBox[{
        RowBox[{"b", "[", "2", "]"}], "\[Rule]", 
        "0.9132692735940469172977680348919592246608293021156498463212`23.\
304726512026797"}], ",", 
       RowBox[{
        RowBox[{"p", "[", "2", "]"}], "\[Rule]", 
        "0.0418141028645395927246962788957318899897401760206066398202`21.\
900303819816752"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "2", "]"}], "\[Rule]", 
        "1.5290043268897224681651693703808377418017699149811075311016`22.\
01123901133571"}], ",", 
       RowBox[{
        RowBox[{"a", "[", "3", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.42567722327249493215750758090396378441`12.329436582659666"}]}]\
, ",", 
       RowBox[{
        RowBox[{"b", "[", "3", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.74689146881657852422209821305599525798`17.508722837966527"}]}]\
, ",", 
       RowBox[{
        RowBox[{"p", "[", "3", "]"}], "\[Rule]", 
        RowBox[{
        "-", "1.97253510950852379819962631683626087351`16.65737080995379"}]}],
        ",", 
       RowBox[{
        RowBox[{"v", "[", "3", "]"}], "\[Rule]", 
        RowBox[{
        "-", "1.2058307018798651167442017903151530189819177019430053781252`21.\
175205151747072"}]}], ",", 
       RowBox[{
        RowBox[{"a", "[", "4", "]"}], "\[Rule]", 
        "0.28864784432272182478119385242003880476`10.966276024748028"}], ",", 
       RowBox[{
        RowBox[{"b", "[", "4", "]"}], "\[Rule]", 
        "0.25362619899703837271980880708456480192`15.89629586239898"}], ",", 
       RowBox[{
        RowBox[{"p", "[", "4", "]"}], "\[Rule]", 
        "2.11634866709048545426147317833316879346`15.981209370059807"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "4", "]"}], "\[Rule]", 
        "0.16413121483575780365512739644912304541`16.828710665236883"}], ",", 
       RowBox[{
        RowBox[{"a", "[", "5", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.08769420660719803883024490723617633872`8.757877505992688"}]}],
        ",", 
       RowBox[{
        RowBox[{"b", "[", "5", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.19366417690915591028997538811357053934`13.865735796103026"}]}]\
, ",", 
       RowBox[{
        RowBox[{"p", "[", "5", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.02894315981590011718582539150796047189`13.206300281742742"}]}]\
, ",", 
       RowBox[{
        RowBox[{"v", "[", "5", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.22924124649229389365353961025032268917`14.00611017399076"}]}],
        ",", 
       RowBox[{
        RowBox[{"a", "[", "6", "]"}], "\[Rule]", 
        "0.44179381244900599646093088381322062603`7.535244582101321"}], ",", 
       RowBox[{
        RowBox[{"b", "[", "6", "]"}], "\[Rule]", 
        "0.13617489300930464927931152452101474325`12.037533956302465"}], ",", 
       RowBox[{
        RowBox[{"p", "[", "6", "]"}], "\[Rule]", 
        "0.18023176465616104235046852496548327781`10.814240095554958"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "6", "]"}], "\[Rule]", 
        "0.15400637822899087915732258146202617264`12.206059258152106"}], ",", 
       RowBox[{
        RowBox[{"a", "[", "7", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.35613116367457160228792688359632062488`4.71507022637859"}]}], 
       ",", 
       RowBox[{
        RowBox[{"b", "[", "7", "]"}], "\[Rule]", 
        "0.0102866964755614417690185631928392523`7.313462430114734"}], ",", 
       RowBox[{
        RowBox[{"p", "[", "7", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.61659806266234859625073232359115409649`8.943611753348438"}]}],
        ",", 
       RowBox[{
        RowBox[{"v", "[", "7", "]"}], "\[Rule]", 
        "0.07283531196428565952723600180581088358`9.882830477217235"}], ",", 
       RowBox[{
        RowBox[{"a", "[", "8", "]"}], "\[Rule]", 
        "0.3303735004075192947568939893596839894`2.4219643747908894"}], ",", 
       RowBox[{
        RowBox[{"b", "[", "8", "]"}], "\[Rule]", 
        RowBox[{
        "-", 
         "13.89247680423812081820086525255386742035`7.0970574632955525"}]}], 
       ",", 
       RowBox[{
        RowBox[{"p", "[", "8", "]"}], "\[Rule]", 
        "0.61971021219950171038142364935524418847`6.255658652214601"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "8", "]"}], "\[Rule]", 
        RowBox[{
        "-", "1.65465774726887802262691547385216108228`8.626058569104357"}]}]}\
], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"P0", "\[Rule]", 
        FractionBox["1", "100"]}], ",", 
       RowBox[{
       "Q", "\[Rule]", 
        "0.0401638389493207154131645742303973481668896749441291049108`25."}], 
       ",", 
       RowBox[{
       "S", "\[Rule]", 
        "0.006529548840813092278425642519878079852455153076234956792`24.\
691460485645855"}], ",", 
       RowBox[{
       "\[Delta]0", "\[Rule]", 
        "0.0000636089209245475194703809968266230368700378755661163673`24.\
992672594014145"}], ",", 
       RowBox[{
       "V0", "\[Rule]", 
        "0.0391032178762444386896446698999687315744517535968421509585`24.\
698374395769424"}], ",", 
       RowBox[{
       "M", "\[Rule]", 
        "0.5008054359299392146799387623336373671675161171958597128878`27.\
010510526166502"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "0", "]"}], "\[Rule]", 
        "2.5994659027846226503621694843658378650572899045153610843772`24.\
508677272005908"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "1", "]"}], "\[Rule]", 
        "2.5994651404068252358023351149545824382530548749541327133972`21.\
541199412895853"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "2", "]"}], "\[Rule]", 
        "2.5994657968884604342959083636105354828488957515480784741824`21.\
240303696123345"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "3", "]"}], "\[Rule]", 
        "2.599465919562180786722845089854643175510518476626936692522`21.\
138133725593672"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "4", "]"}], "\[Rule]", 
        "2.5994659032907383958405635617407790168053248674525125985155`21.\
162828342242964"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "5", "]"}], "\[Rule]", 
        "2.5994659027200984125282623703437563914312997414712611218937`21.\
136380329466995"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "6", "]"}], "\[Rule]", 
        "2.599465902776288576920988305580327741827799993489554565382`21.\
14280367227498"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "7", "]"}], "\[Rule]", 
        "2.5994659027859480257143633996952199874389608845987107896898`21.\
031127973202985"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "8", "]"}], "\[Rule]", 
        "2.5994659027845602834314943967703727620456243592599131404453`21.\
052591107128734"}], ",", 
       RowBox[{
       "\[Epsilon]", "\[Rule]", 
        "0.0016108718598784293598775246672747343350322343917194257755`24.\
216872491223146"}], ",", 
       RowBox[{
        RowBox[{"a", "[", "0", "]"}], "\[Rule]", 
        "0.001613133959146971749006710766019910747656843727434132395`24.\
69897000433602"}], ",", 
       RowBox[{
        RowBox[{"b", "[", "0", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"p", "[", "0", "]"}], "\[Rule]", 
        "0.006529548840813092278425642519878079852455153076234956792`24.\
691460485645855"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "0", "]"}], "\[Rule]", 
        "0.0401638389493207154131645742303973481668896749441291049108`25."}], 
       ",", 
       RowBox[{
        RowBox[{"a", "[", "1", "]"}], "\[Rule]", 
        "0.0000151011444442810119968926851798831327883523662497387739`21.\
418981352066947"}], ",", 
       RowBox[{
        RowBox[{"b", "[", "1", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.0000636068979200308656116247685222380532215816840244009966`24.\
6916287859217"}]}], ",", 
       RowBox[{
        RowBox[{"p", "[", "1", "]"}], "\[Rule]", 
        "0.0034704511591869077215743574801219201475448469237650432081`24.\
115933252058777"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "1", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.0010631083074640757296693405043746488019443392361040074954`22.\
651920241618136"}]}], ",", 
       RowBox[{
        RowBox[{"a", "[", "2", "]"}], "\[Rule]", 
        "0.38137832067986809815301299562045366725`18.866493154583594"}], ",", 
       RowBox[{
        RowBox[{"b", "[", "2", "]"}], "\[Rule]", 
        "0.8022894668542613549957083135218524413080977167745580852496`23.\
25915284309415"}], ",", 
       RowBox[{
        RowBox[{"p", "[", "2", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.0343431172022915594390403731754221855045214142914929473874`21.\
800298620575635"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "2", "]"}], "\[Rule]", 
        "1.4366964425485828900557781029701041020061904058084816238076`22.\
186822767973037"}], ",", 
       RowBox[{
        RowBox[{"a", "[", "3", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.53221232767483983023914012512152487509`12.592941013697077"}]}]\
, ",", 
       RowBox[{
        RowBox[{"b", "[", "3", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.81427890617868531312768555438994834652`17.59236498150498"}]}],
        ",", 
       RowBox[{
        RowBox[{"p", "[", "3", "]"}], "\[Rule]", 
        "3.28614380537757618280691343773708414653`16.83289563339814"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "3", "]"}], "\[Rule]", 
        RowBox[{
        "-", "1.229243888734210729224068309327874641403012351852704605036`21.\
36997474071041"}]}], ",", 
       RowBox[{
        RowBox[{"a", "[", "4", "]"}], "\[Rule]", 
        "0.38640383293136783204290460915354751916`11.317655294793159"}], ",", 
       RowBox[{
        RowBox[{"b", "[", "4", "]"}], "\[Rule]", 
        "0.30643252164156539531642781649686469316`15.960714359034421"}], ",", 
       RowBox[{
        RowBox[{"p", "[", "4", "]"}], "\[Rule]", 
        RowBox[{
        "-", "3.17656625439447771567194944815980614801`16.191245659819092"}]}]\
, ",", 
       RowBox[{
        RowBox[{"v", "[", "4", "]"}], "\[Rule]", 
        "0.18156401711626207724426843700706449189`16.9099903225697"}], ",", 
       RowBox[{
        RowBox[{"a", "[", "5", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.11714797737799249976514762541924029183`6.805694078336106"}]}],
        ",", 
       RowBox[{
        RowBox[{"b", "[", "5", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.19208285849457381338663548231839325014`14.10365215419413"}]}],
        ",", 
       RowBox[{
        RowBox[{"p", "[", "5", "]"}], "\[Rule]", 
        "0.02503300375555257528597092808402270008`13.114255302552607"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "5", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.25020318217871338069905941441941067375`14.696879997204006"}]}]\
, ",", 
       RowBox[{
        RowBox[{"a", "[", "6", "]"}], "\[Rule]", 
        "0.31645745100572037151948028573790712175`5.516651047328308"}], ",", 
       RowBox[{
        RowBox[{"b", "[", "6", "]"}], "\[Rule]", 
        "0.14820354182428970855327988741960242414`12.192319197779293"}], ",", 
       RowBox[{
        RowBox[{"p", "[", "6", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.01178976262406376861530233731611667362`9.693556760383306"}]}],
        ",", 
       RowBox[{
        RowBox[{"v", "[", "6", "]"}], "\[Rule]", 
        "0.20540229788298218138693780323119282406`12.886352087707902"}], ",", 
       RowBox[{
        RowBox[{"a", "[", "7", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.48796207800873441739408023710362760465`4.070197482149321"}]}],
        ",", 
       RowBox[{
        RowBox[{"b", "[", "7", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.27927739641057812197438427341151600601`9.964451877155135"}]}],
        ",", 
       RowBox[{
        RowBox[{"p", "[", "7", "]"}], "\[Rule]", 
        "10.62024343746203431073184449807970810098`8.43160876982986"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "7", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.12697880995144153523490755926503183067`10.58180818264112"}]}],
        ",", 
       RowBox[{
        RowBox[{"a", "[", "8", "]"}], "\[Rule]", 
        "0.4293273489901903748977220061208535996`2.6075551983580696"}], ",", 
       RowBox[{
        RowBox[{"b", "[", "8", "]"}], "\[Rule]", 
        "0.94556864010149612142313420565698886995`8.289875811981108"}], ",", 
       RowBox[{
        RowBox[{"p", "[", "8", "]"}], "\[Rule]", 
        RowBox[{
        "-", "10.58547157352344319298224666390841880432`7.044679203963143"}]}]\
, ",", 
       RowBox[{
        RowBox[{"v", "[", "8", "]"}], "\[Rule]", 
        "1.22398747646207034339240030618196411423`9.19741885423085"}]}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"P0", "\[Rule]", 
        FractionBox["3", "250"]}], ",", 
       RowBox[{
       "Q", "\[Rule]", 
        "0.0411123824752191523312975639863215683251925265432185046523`25."}], 
       ",", 
       RowBox[{
       "S", "\[Rule]", 
        "0.0079861261052787481684524667371647457998030773512919395825`24.\
687566551989587"}], ",", 
       RowBox[{
       "\[Delta]0", "\[Rule]", 
        "0.0000898862460210336267189613754318131036411712569317289677`24.\
986803801594466"}], ",", 
       RowBox[{
       "V0", "\[Rule]", 
        "0.0395622853321952416373498681977824974952327790149126718733`24.\
69925975417277"}], ",", 
       RowBox[{
       "M", "\[Rule]", 
        "0.5008427428979811681081381689973205105046342087843321147451`26.\
987482449240243"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "0", "]"}], "\[Rule]", 
        "2.5995261000764853693677286368579249226717102159173824439663`24.\
512283874279998"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "1", "]"}], "\[Rule]", 
        "2.5995250740462462080411116258077386924549966117368286528349`21.\
839996891099116"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "2", "]"}], "\[Rule]", 
        "2.5995259146709007231314915014082869676180732238026679976638`21.\
539240321335324"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "3", "]"}], "\[Rule]", 
        "2.5995261441748372988527543686531553980775291225534321912797`21.\
36391554653208"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "4", "]"}], "\[Rule]", 
        "2.5995261014079015173498254562780094185857338375890220429708`21.\
3941547382656"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "5", "]"}], "\[Rule]", 
        "2.5995260999767367849196819310469838803811755594496852229034`21.\
365109497781397"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "6", "]"}], "\[Rule]", 
        "2.5995261000532334190031455219068837812059224371378288715944`21.\
365949203225497"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "7", "]"}], "\[Rule]", 
        "2.5995261000864156405164031352651902079679784374480020719436`21.\
08153705345841"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "8", "]"}], "\[Rule]", 
        "2.5995261000765701017644310368105969164451571541989976624691`21.\
170601192128615"}], ",", 
       RowBox[{
       "\[Epsilon]", "\[Rule]", 
        "0.0016854857959623362162763379946410210092684175686642294902`24.\
213476165210015"}], ",", 
       RowBox[{
        RowBox[{"a", "[", "0", "]"}], "\[Rule]", 
        "0.0016902279927887068745542347550271891278978572504668165605`24.\
69897000433602"}], ",", 
       RowBox[{
        RowBox[{"b", "[", "0", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"p", "[", "0", "]"}], "\[Rule]", 
        "0.0079861261052787481684524667371647457998030773512919395825`24.\
687566551989587"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "0", "]"}], "\[Rule]", 
        "0.0411123824752191523312975639863215683251925265432185046523`25."}], 
       ",", 
       RowBox[{
        RowBox[{"a", "[", "1", "]"}], "\[Rule]", 
        "0.0000237808284857282133479342913338363832058612993471324108`21.\
596719022728056"}], ",", 
       RowBox[{
        RowBox[{"b", "[", "1", "]"}], "\[Rule]", 
        RowBox[{
        "-", 
         "0.0000898822063734589083594445475745784409053825485950458135`24.\
685754287526358"}]}], ",", 
       RowBox[{
        RowBox[{"p", "[", "1", "]"}], "\[Rule]", 
        "0.0040138738947212518315475332628352542001969226487080604176`24.\
087764116651154"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "1", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.0015536530885187447329811303466234248783046156925958665014`22.\
810489184737882"}]}], ",", 
       RowBox[{
        RowBox[{"a", "[", "2", "]"}], "\[Rule]", 
        "0.30289303222752998408107786451742386513`18.95841826607781"}], ",", 
       RowBox[{
        RowBox[{"b", "[", "2", "]"}], "\[Rule]", 
        "0.6799116544841373184251845255206884398043186584786552639319`23.\
198776470158986"}], ",", 
       RowBox[{
        RowBox[{"p", "[", "2", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.1228199883079875516327680292992227636526274178458869283126`22.\
32752701524353"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "2", "]"}], "\[Rule]", 
        "1.3329289385738468972160564613549469066219638321950979332861`22.\
32409330923103"}], ",", 
       RowBox[{
        RowBox[{"a", "[", "3", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.70811505286724002073751145616682058482`12.812022613002819"}]}]\
, ",", 
       RowBox[{
        RowBox[{"b", "[", "3", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.90990605374967522899711770279555161638`17.70020159328997"}]}],
        ",", 
       RowBox[{
        RowBox[{"p", "[", "3", "]"}], "\[Rule]", 
        "1.19077805933743828281970393145218686972`16.955278235145318"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "3", "]"}], "\[Rule]", 
        RowBox[{
        "-", "1.2560669641455302595042533191387226327333738058884877515045`21.\
52925740792583"}]}], ",", 
       RowBox[{
        RowBox[{"a", "[", "4", "]"}], "\[Rule]", 
        "0.53951795552074140916779248521220052154`11.615757550501657"}], ",", 
       RowBox[{
        RowBox[{"b", "[", "4", "]"}], "\[Rule]", 
        "0.38194215214374372535972384549984314047`15.747880468329393"}], ",", 
       RowBox[{
        RowBox[{"p", "[", "4", "]"}], "\[Rule]", 
        RowBox[{
        "-", "1.11833736927515966413605183772410317674`16.112676176600672"}]}]\
, ",", 
       RowBox[{
        RowBox[{"v", "[", "4", "]"}], "\[Rule]", 
        "0.19958513634139917245524569633897248628`16.988278082395084"}], ",", 
       RowBox[{
        RowBox[{"a", "[", "5", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.11934596864803891754876089121128213045`9.466612751344286"}]}],
        ",", 
       RowBox[{
        RowBox[{"b", "[", "5", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.18210621743452363121569669783968035236`14.0593908323133"}]}], 
       ",", 
       RowBox[{
        RowBox[{"p", "[", "5", "]"}], "\[Rule]", 
        "0.07675237366160328114095248724247844829`13.795278630962049"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "5", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.27684826793458531189071900894617664729`15.045471218529709"}]}]\
, ",", 
       RowBox[{
        RowBox[{"a", "[", "6", "]"}], "\[Rule]", 
        "0.16386112564434389691382544086806284443`7.7725063770661995"}], ",", 
       RowBox[{
        RowBox[{"b", "[", "6", "]"}], "\[Rule]", 
        "0.09966658580395072135816323575005398325`11.736827615508743"}], ",", 
       RowBox[{
        RowBox[{"p", "[", "6", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.21391115077639755403561768590691940055`12.094189224162514"}]}]\
, ",", 
       RowBox[{
        RowBox[{"v", "[", "6", "]"}], "\[Rule]", 
        "0.21612217984982841110766883441486308697`13.140663553483261"}], ",", 
       RowBox[{
        RowBox[{"a", "[", "7", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.95852016187540796851526687232009899969`5.24848108441633"}]}], 
       ",", 
       RowBox[{
        RowBox[{"b", "[", "7", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.90836773233860992792984746036681310595`10.371518315199513"}]}]\
, ",", 
       RowBox[{
        RowBox[{"p", "[", "7", "]"}], "\[Rule]", 
        "0.76024001883099404470018361194214498017`9.561217727071915"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "7", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.33453604946927533261572615633362477193`11.499712873101684"}]}]\
, ",", 
       RowBox[{
        RowBox[{"a", "[", "8", "]"}], "\[Rule]", 
        "0.88243304269017826731348658287711992848`3.591866205391026"}], ",", 
       RowBox[{
        RowBox[{"b", "[", "8", "]"}], "\[Rule]", 
        "1.11703917436413464307988537136219589066`7.032927805158971"}], ",", 
       RowBox[{
        RowBox[{"p", "[", "8", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.72256676697123691854852710444384128834`8.062090639184984"}]}],
        ",", 
       RowBox[{
        RowBox[{"v", "[", "8", "]"}], "\[Rule]", 
        "0.61916685892871100163097752475571364449`9.41546908411001"}]}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"P0", "\[Rule]", 
        FractionBox["7", "500"]}], ",", 
       RowBox[{
       "Q", "\[Rule]", 
        "0.0422342451646208507993584889454687415182240984219250140052`25."}], 
       ",", 
       RowBox[{
       "S", "\[Rule]", 
        "0.0095213088910331455428698483036391274543925793806406285444`24.\
69066981302589"}], ",", 
       RowBox[{
       "\[Delta]0", "\[Rule]", 
        "0.000119808892728285632571876215792595798303293556335114152`24.\
989342313534394"}], ",", 
       RowBox[{
       "V0", "\[Rule]", 
        "0.0400892764695854490553483538237266556429944288901599745604`24.\
694263627254276"}], ",", 
       RowBox[{
       "M", "\[Rule]", 
        "0.5008874188347309730329488492326418775176597606595716964039`26.\
96116545781771"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "0", "]"}], "\[Rule]", 
        "2.599596942221740705846803360145401094108502927610995467031`24.\
520726201592034"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "1", "]"}], "\[Rule]", 
        "2.5995957350666390868330929999650972090761337958183592677864`22.\
045906298882517"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "2", "]"}], "\[Rule]", 
        "2.5995966369806433401193625711163623116047665062210685017238`21.\
74532776975463"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "3", "]"}], "\[Rule]", 
        "2.5995970746057326666054120690128169533363931720080894654614`21.\
451009359515123"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "4", "]"}], "\[Rule]", 
        "2.5995969450084866399749292942502870314473404953463243789032`21.\
514468543733667"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "5", "]"}], "\[Rule]", 
        "2.5995969421855566449832302727345056044972723914733040120592`21.\
49248026413575"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "6", "]"}], "\[Rule]", 
        "2.5995969421653918746407945250801932038285500692072460450539`21.\
485502770877666"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "7", "]"}], "\[Rule]", 
        "2.5995969421802301311720536559620499464449202479721011004429`21.\
373691314259474"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "8", "]"}], "\[Rule]", 
        "2.5995969422220659982417731963862508099152771340690696094113`20.\
67040722840022"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "9", "]"}], "\[Rule]", 
        "2.5995969422215035072916127440766630320846182817788976141796`20.\
674555926449564"}], ",", 
       RowBox[{
       "\[Epsilon]", "\[Rule]", 
        "0.0017748376694619460658976984652837550353195213191433928079`24.\
209553976511305"}], ",", 
       RowBox[{
        RowBox[{"a", "[", "0", "]"}], "\[Rule]", 
        "0.001783731464625299716637129047810085387056026678815144208`24.\
69897000433602"}], ",", 
       RowBox[{
        RowBox[{"b", "[", "0", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"p", "[", "0", "]"}], "\[Rule]", 
        "0.0095213088910331455428698483036391274543925793806406285444`24.\
69066981302589"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "0", "]"}], "\[Rule]", 
        "0.0422342451646208507993584889454687415182240984219250140052`25."}], 
       ",", 
       RowBox[{
        RowBox[{"a", "[", "1", "]"}], "\[Rule]", 
        "0.0000352978533808534439752059106229871660302953387443778872`21.\
74584394943098"}], ",", 
       RowBox[{
        RowBox[{"b", "[", "1", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.0001198017159295148765579227244265230544772541417177665122`24.\
68828630195966"}]}], ",", 
       RowBox[{
        RowBox[{"p", "[", "1", "]"}], "\[Rule]", 
        "0.0044786911089668544571301516963608725456074206193593714557`24.\
062094273164917"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "1", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.002149771459146830805014934139250880796047493977672295066`22.\
940463975201794"}]}], ",", 
       RowBox[{
        RowBox[{"a", "[", "2", "]"}], "\[Rule]", 
        "0.2129642173481152343067427671217379522249168611216025827282`18.\
970758543660413"}], ",", 
       RowBox[{
        RowBox[{"b", "[", "2", "]"}], "\[Rule]", 
        "0.5513592884887850543802146324197254621602048539679658957955`23.\
12134424995305"}], ",", 
       RowBox[{
        RowBox[{"p", "[", "2", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.2220712469903726684445027970922734444851355059106444419385`22.\
556206378239047"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "2", "]"}], "\[Rule]", 
        "1.2215339289235829810925646504130738382720880485365190630089`22.\
42929423102701"}], ",", 
       RowBox[{
        RowBox[{"a", "[", "3", "]"}], "\[Rule]", 
        RowBox[{
        "-", "1.04929502297523086411977254371555819884`12.7332204244227"}]}], 
       ",", 
       RowBox[{
        RowBox[{"b", "[", "3", "]"}], "\[Rule]", 
        RowBox[{
        "-", "1.05119091398944674637747397219234623709`17.58930304686327"}]}],
        ",", 
       RowBox[{
        RowBox[{"p", "[", "3", "]"}], "\[Rule]", 
        "0.82399490684075458424753603367198469592`16.79223294980246"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "3", "]"}], "\[Rule]", 
        RowBox[{
        "-", "1.2862770645559751214702295769688799411936513028094785400444`21.\
658730858774828"}]}], ",", 
       RowBox[{
        RowBox[{"a", "[", "4", "]"}], "\[Rule]", 
        "0.84951479945365018691991652433407837896`11.699494873917597"}], ",", 
       RowBox[{
        RowBox[{"b", "[", "4", "]"}], "\[Rule]", 
        "0.49904770931558683186941691501388948462`15.681309006426808"}], ",", 
       RowBox[{
        RowBox[{"p", "[", "4", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.77952886562582849027424247573029143946`15.844796295354975"}]}]\
, ",", 
       RowBox[{
        RowBox[{"v", "[", "4", "]"}], "\[Rule]", 
        "0.21866103889895746488775055094416090832`16.802165024314686"}], ",", 
       RowBox[{
        RowBox[{"a", "[", "5", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.09082669680742323757404342391959853998`9.539702300097238"}]}],
        ",", 
       RowBox[{
        RowBox[{"b", "[", "5", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.15718331482996609366678724628268616344`13.934898175917873"}]}]\
, ",", 
       RowBox[{
        RowBox[{"p", "[", "5", "]"}], "\[Rule]", 
        "0.10144085400602980088906803633305320129`13.506225967221122"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "5", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.2998682477158902645493560520880367187`15.031987167195709"}]}],
        ",", 
       RowBox[{
        RowBox[{"a", "[", "6", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.02081607878361859637631079106940639026`6.837825081920499"}]}],
        ",", 
       RowBox[{
        RowBox[{"b", "[", "6", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.00643046985424667798654793671311039888`10.685488146151151"}]}]\
, ",", 
       RowBox[{
        RowBox[{"p", "[", "6", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.43693367611119126783174116396274228593`12.2630593612653"}]}], 
       ",", 
       RowBox[{
        RowBox[{"v", "[", "6", "]"}], "\[Rule]", 
        "0.18556677415721251167671046789524997975`12.842550513596285"}], ",", 
       RowBox[{
        RowBox[{"a", "[", "7", "]"}], "\[Rule]", 
        "8.2947625383923318839294304447055097121`5.510169357534154"}], ",", 
       RowBox[{
        RowBox[{"b", "[", "7", "]"}], "\[Rule]", 
        "20.72740482890097074559344573077760564099`10.302523476315718"}], ",", 
       RowBox[{
        RowBox[{"p", "[", "7", "]"}], "\[Rule]", 
        "0.5530388771569609947744264306804781523`10.447821862621064"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "7", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.5839971775481905638338084961616382933`11.542892141674393"}]}],
        ",", 
       RowBox[{
        RowBox[{"a", "[", "8", "]"}], "\[Rule]", 
        RowBox[{
        "-", "8.38049268756412985192297044344563453755`4.017373112615043"}]}],
        ",", 
       RowBox[{
        RowBox[{"b", "[", "8", "]"}], "\[Rule]", 
        RowBox[{
        "-", "20.70639874677629943339961864339513988992`9.5668602696187"}]}], 
       ",", 
       RowBox[{
        RowBox[{"p", "[", "8", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.45613549216152934336479682831518910418`8.620031653483728"}]}],
        ",", 
       RowBox[{
        RowBox[{"v", "[", "8", "]"}], "\[Rule]", 
        "0.59459156070686571654797517812688576259`9.187526557989912"}], ",", 
       RowBox[{
        RowBox[{"a", "[", "9", "]"}], "\[Rule]", 
        "0.01070037440582378859099866026965332373`0.24638668201697156"}], ",", 
       RowBox[{
        RowBox[{"b", "[", "9", "]"}], "\[Rule]", 
        "0.00822598339731340166801490965698813525`5.320286226900996"}], ",", 
       RowBox[{
        RowBox[{"p", "[", "9", "]"}], "\[Rule]", 
        "0.13439526125305754758660338546680355313`6.1208769060000074"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "9", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.36125636697240196014812689797533018362`7.4697584045042325"}]}]\
}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"P0", "\[Rule]", 
        FractionBox["2", "125"]}], ",", 
       RowBox[{
       "Q", "\[Rule]", 
        "0.0435295368308494818789084995199671721748600519133829202147`25."}], 
       ",", 
       RowBox[{
       "S", "\[Rule]", 
        "0.0111455064071781812087596489122034216258046605975929482194`24.\
694170284409108"}], ",", 
       RowBox[{
       "\[Delta]0", "\[Rule]", 
        "0.0001529932983169002425580009779869216055075459333939316274`24.\
993217249569547"}], ",", 
       RowBox[{
       "V0", "\[Rule]", 
        "0.0406775773335868739431420864919923604444919377536719588648`24.\
688128393837538"}], ",", 
       RowBox[{
       "M", "\[Rule]", 
        "0.5009397222629109280008152868552733632819120876560383758929`26.\
931563706262576"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "0", "]"}], "\[Rule]", 
        "2.5996782552230293232423076662713256348740938567267154153645`24.\
522044102691325"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "1", "]"}], "\[Rule]", 
        "2.599677068873998230457904814769103718829498109252228224919`22.\
171250721473008"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "2", "]"}], "\[Rule]", 
        "2.5996777775063059765267229509357751819095685684974902514735`21.\
87084252927852"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "3", "]"}], "\[Rule]", 
        "2.5996777775063059765267229509357751819095685684974902514735`21.\
87084252927852"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "4", "]"}], "\[Rule]", 
        "2.5996782600648077424652179951370252856476983061825180125489`21.\
493773599730527"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "5", "]"}], "\[Rule]", 
        "2.5996782554970900861519711654699524615512345336698829951842`21.\
48483844345784"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "6", "]"}], "\[Rule]", 
        "2.599678255096916646941392927616434352364766638485089151`21.\
398841985719343"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "7", "]"}], "\[Rule]", 
        "2.5996782551940754269292595262509825964126112412508727074323`21.\
39709213113734"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "8", "]"}], "\[Rule]", 
        "2.5996782552239859216711532902951860674122405746565361317389`21.\
20007347248374"}], ",", 
       RowBox[{
       "\[Epsilon]", "\[Rule]", 
        "0.0018794445258218560016305737105467265638241753120767517858`24.\
204777751437046"}], ",", 
       RowBox[{
        RowBox[{"a", "[", "0", "]"}], "\[Rule]", 
        "0.0018948205767082815543694518795714905977946366549313070957`24.\
698970004336005"}], ",", 
       RowBox[{
        RowBox[{"b", "[", "0", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"p", "[", "0", "]"}], "\[Rule]", 
        "0.0111455064071781812087596489122034216258046605975929482194`24.\
694170284409108"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "0", "]"}], "\[Rule]", 
        "0.0435295368308494818789084995199671721748600519133829202147`25."}], 
       ",", 
       RowBox[{
        RowBox[{"a", "[", "1", "]"}], "\[Rule]", 
        "0.0000499751239675067798487300804841464482508858524265963547`21.\
871512702092414"}], ",", 
       RowBox[{
        RowBox[{"b", "[", "1", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.0001529815954390635362739239319540172493874956388551052604`24.\
692154032256518"}]}], ",", 
       RowBox[{
        RowBox[{"p", "[", "1", "]"}], "\[Rule]", 
        "0.0048544935928218187912403510877965783741953394024070517806`24.\
032184415101085"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "1", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.0028581824179416959437644395100402266291223620861960349032`23.\
051479440932873"}]}], ",", 
       RowBox[{
        RowBox[{"a", "[", "2", "]"}], "\[Rule]", 
        "0.1145526177922795128146123580890086796943144123416916025576`18.\
84537278141497"}], ",", 
       RowBox[{
        RowBox[{"b", "[", "2", "]"}], "\[Rule]", 
        "0.4211590400186744159491626913776431565139862295139003688697`23.\
018685328694765"}], ",", 
       RowBox[{
        RowBox[{"p", "[", "2", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.3311221422734137379207917236175806386670949556047596748752`22.\
6954022938833"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "2", "]"}], "\[Rule]", 
        "1.1060173603410780418243609999749613023331859930493933600554`22.\
511276059274316"}], ",", 
       RowBox[{
        RowBox[{"a", "[", "3", "]"}], "\[Rule]", 
        RowBox[{
        "-", "2.00810200015755591901987194450788165812`12.5379934447585"}]}], 
       ",", 
       RowBox[{
        RowBox[{"b", "[", "3", "]"}], "\[Rule]", 
        RowBox[{
        "-", "1.27697779347584325560980638382674616247`17.494342973572937"}]}]\
, ",", 
       RowBox[{
        RowBox[{"p", "[", "3", "]"}], "\[Rule]", 
        "0.67918480755964361105821025197131035682`16.524744885153265"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "3", "]"}], "\[Rule]", 
        RowBox[{
        "-", "1.3204931893289995239204719191259956512660259232881934343148`21.\
76707662931215"}]}], ",", 
       RowBox[{
        RowBox[{"a", "[", "4", "]"}], "\[Rule]", 
        "1.77579125013414224333132060410946256746`11.701113778994756"}], ",", 
       RowBox[{
        RowBox[{"b", "[", "4", "]"}], "\[Rule]", 
        "0.69882659867612240006715948456305138685`15.88605130156623"}], ",", 
       RowBox[{
        RowBox[{"p", "[", "4", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.64461331100881024725174513274893616684`15.494146113364645"}]}]\
, ",", 
       RowBox[{
        RowBox[{"v", "[", "4", "]"}], "\[Rule]", 
        "0.24026325059357058512349875471319201066`16.52780642961749"}], ",", 
       RowBox[{
        RowBox[{"a", "[", "5", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.04514649628971679626279426206691962476`9.127426231258559"}]}],
        ",", 
       RowBox[{
        RowBox[{"b", "[", "5", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.11889875922053269813286541290556111817`13.874852063804697"}]}]\
, ",", 
       RowBox[{
        RowBox[{"p", "[", "5", "]"}], "\[Rule]", 
        "0.09324032878738335339757676568301871083`13.507847962171267"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "5", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.3115538530720641421794288317841218895`14.844053715052953"}]}],
        ",", 
       RowBox[{
        RowBox[{"a", "[", "6", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.24019652194847973231705470263353668922`7.255551044149809"}]}],
        ",", 
       RowBox[{
        RowBox[{"b", "[", "6", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.15757945605937128979765855304023364963`12.03113253475109"}]}],
        ",", 
       RowBox[{
        RowBox[{"p", "[", "6", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.74464518428334756341445183404023398645`12.432623113786903"}]}]\
, ",", 
       RowBox[{
        RowBox[{"v", "[", "6", "]"}], "\[Rule]", 
        "0.12238670734350543768869557607185014776`12.624764466967555"}], ",", 
       RowBox[{
        RowBox[{"a", "[", "7", "]"}], "\[Rule]", 
        "0.88408418495897561252792720354275501592`5.037941838880286"}], ",", 
       RowBox[{
        RowBox[{"b", "[", "7", "]"}], "\[Rule]", 
        "1.0986851656969843513354860149971372751`10.19053704767666"}], ",", 
       RowBox[{
        RowBox[{"p", "[", "7", "]"}], "\[Rule]", 
        "0.63004719640239765119599605367960363514`10.924747596566467"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "7", "]"}], "\[Rule]", 
        RowBox[{
        "-", "1.061795674224168917102264359266162847`11.555225273318957"}]}], 
       ",", 
       RowBox[{
        RowBox[{"a", "[", "8", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.93221414905232453776493742648138362139`2.408074754762645"}]}],
        ",", 
       RowBox[{
        RowBox[{"b", "[", "8", "]"}], "\[Rule]", 
        RowBox[{
        "-", "1.16176537213588493395237409974628369295`8.8703572707091"}]}], 
       ",", 
       RowBox[{
        RowBox[{"p", "[", "8", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.3169901716402608644199028017857466196`8.432171829625554"}]}], 
       ",", 
       RowBox[{
        RowBox[{"v", "[", "8", "]"}], "\[Rule]", 
        "0.905355150089382718663113038241022178`10.059368756881423"}]}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"P0", "\[Rule]", 
        FractionBox["9", "500"]}], ",", 
       RowBox[{
       "Q", "\[Rule]", 
        "0.0449982332369620711900717430784171656157634286420610009149`25."}], 
       ",", 
       RowBox[{
       "S", "\[Rule]", 
        "0.0128681540320758464766148795275806686909928408608908948044`24.\
69320145556267"}], ",", 
       RowBox[{
       "\[Delta]0", "\[Rule]", 
        "0.0001890903765065141334647885456215263434264625544344150809`24.\
990255980101992"}], ",", 
       RowBox[{
       "V0", "\[Rule]", 
        "0.041320317407897924411448956333581417725022529235841181489`24.\
68553512714079"}], ",", 
       RowBox[{
       "M", "\[Rule]", 
        "0.5009999300082515644308390014174060383370856296660613589288`26.\
898361949826427"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "0", "]"}], "\[Rule]", 
        "2.599769832056241421449905236657732510739905508643452054237`24.\
511843908282465"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "1", "]"}], "\[Rule]", 
        "2.5997690238237383728284366580661998625665457189109683483369`22.\
276146536290067"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "2", "]"}], "\[Rule]", 
        "2.5997691147983902168859744632593606741189816494790213889125`21.\
97593579021252"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "3", "]"}], "\[Rule]", 
        "2.5997691147983902168859744632593606741189816494790213889125`21.\
97593579021252"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "4", "]"}], "\[Rule]", 
        "2.5997698391345354248161808506410435587341911069649728917033`20.\
747481232192975"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "5", "]"}], "\[Rule]", 
        "2.5997698330076854583393498010158616624342650168437034391706`20.\
750231019925447"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "6", "]"}], "\[Rule]", 
        "2.5997698317667631063448593224540991958779230431158724226329`20.\
546930803961466"}], ",", 
       RowBox[{
       "\[Epsilon]", "\[Rule]", 
        "0.0019998600165031288616780028348120766741712593321227178575`24.\
19849388653795"}], ",", 
       RowBox[{
        RowBox[{"a", "[", "0", "]"}], "\[Rule]", 
        "0.0020248409944480380392978943462061345721659839192190773384`24.\
69897000433602"}], ",", 
       RowBox[{
        RowBox[{"b", "[", "0", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"p", "[", "0", "]"}], "\[Rule]", 
        "0.0128681540320758464766148795275806686909928408608908948044`24.\
69320145556267"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "0", "]"}], "\[Rule]", 
        "0.0449982332369620711900717430784171656157634286420610009149`25."}], 
       ",", 
       RowBox[{
        RowBox[{"a", "[", "1", "]"}], "\[Rule]", 
        "0.0000680119444744880259302792982871045260281074442471331794`21.\
97676229449736"}], ",", 
       RowBox[{
        RowBox[{"b", "[", "1", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.0001890725000480436214195187445611975371051067891263520586`24.\
689184924631476"}]}], ",", 
       RowBox[{
        RowBox[{"p", "[", "1", "]"}], "\[Rule]", 
        "0.0051318459679241535233851204724193313090071591391091051956`23.\
992928821696925"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "1", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.0036857283647792367366225498256030707983536614543813047838`23.\
150791694243154"}]}], ",", 
       RowBox[{
        RowBox[{"a", "[", "2", "]"}], "\[Rule]", 
        "0.0104438441668542898872112689725148023383074486706306630062`17.\
9311503205001"}], ",", 
       RowBox[{
        RowBox[{"b", "[", "2", "]"}], "\[Rule]", 
        "0.2929459264747034392168238725217040415556144754819510766746`22.\
874750787670905"}], ",", 
       RowBox[{
        RowBox[{"p", "[", "2", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.4498228491238047609795677931293050310672600198632521209781`22.\
785176991838142"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "2", "]"}], "\[Rule]", 
        "0.9893896347335474615796922386989151900321475311935231946966`22.\
57639056065442"}], ",", 
       RowBox[{
        RowBox[{"a", "[", "3", "]"}], "\[Rule]", 
        RowBox[{
        "-", "22.51145009447387628778214380738601340604`11.668549480841568"}]}\
], ",", 
       RowBox[{
        RowBox[{"b", "[", "3", "]"}], "\[Rule]", 
        RowBox[{
        "-", "1.69030096858477341145900734625340902035`17.380617519049558"}]}]\
, ",", 
       RowBox[{
        RowBox[{"p", "[", "3", "]"}], "\[Rule]", 
        "0.61279460462863259975237700739538189017`15.59451936628868"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "3", "]"}], "\[Rule]", 
        RowBox[{
        "-", "1.3601144479162204268012548941595565296420245794997856592563`21.\
860584080568593"}]}], ",", 
       RowBox[{
        RowBox[{"a", "[", "4", "]"}], "\[Rule]", 
        "22.25213813675156113628584445702608746594`11.10373899079282"}], ",", 
       RowBox[{
        RowBox[{"b", "[", "4", "]"}], "\[Rule]", 
        "1.08680084879812930590774530844244999445`15.340215932586222"}], ",", 
       RowBox[{
        RowBox[{"p", "[", "4", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.56394207374400683556895046313381443446`14.477739959323555"}]}]\
, ",", 
       RowBox[{
        RowBox[{"v", "[", "4", "]"}], "\[Rule]", 
        "0.26675974733309583695387554612551415653`15.584136591373126"}], ",", 
       RowBox[{
        RowBox[{"a", "[", "5", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.00323563546469474695065544602609722586`6.424801267765566"}]}],
        ",", 
       RowBox[{
        RowBox[{"b", "[", "5", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.07536501196485087863516362506553053753`12.874376600442936"}]}]\
, ",", 
       RowBox[{
        RowBox[{"p", "[", "5", "]"}], "\[Rule]", 
        "0.05744436396241151329252911195231192621`12.340756048735553"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "5", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.30751664105528763727335624754604751075`13.932369266939189"}]}]\
, ",", 
       RowBox[{
        RowBox[{"a", "[", "6", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.50882534157727285566202995357257588711`3.9255578417008348"}]}]\
, ",", 
       RowBox[{
        RowBox[{"b", "[", "6", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.34377520649185042061751424081713318359`11.342231562363075"}]}]\
, ",", 
       RowBox[{
        RowBox[{"p", "[", "6", "]"}], "\[Rule]", 
        RowBox[{
        "-", "1.45891945871018613678049487955042632893`11.510001694874793"}]}]\
, ",", 
       RowBox[{
        RowBox[{"v", "[", "6", "]"}], "\[Rule]", 
        "0.03544830467160748147158756748474998549`11.39051691277239"}]}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"P0", "\[Rule]", 
        FractionBox["1", "50"]}], ",", 
       RowBox[{
       "Q", "\[Rule]", 
        "0.0466401713241634167038380076733075386885086017749324215569`25."}], 
       ",", 
       RowBox[{
       "S", "\[Rule]", 
        "0.0146977205445792082939957226756275840714219801766409426516`24.\
695238201538245"}], ",", 
       RowBox[{
       "\[Delta]0", "\[Rule]", 
        "0.0002277955118580479115944125460556076782255019341827350658`24.\
993649620644195"}], ",", 
       RowBox[{
       "V0", "\[Rule]", 
        "0.0420105815227663362766331820720531142151622058010840121563`24.\
679041054704268"}], ",", 
       RowBox[{
       "M", "\[Rule]", 
        "0.501068331750727501338635435946780375895932210288110500444`26.\
862727903418282"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "0", "]"}], "\[Rule]", 
        "2.5998714376438608403589447791291866625044903399260314569877`24.\
517002911706893"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "1", "]"}], "\[Rule]", 
        "2.5998715490397192480225920866186144820134051732233974423443`22.\
363912331672992"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "2", "]"}], "\[Rule]", 
        "2.5998703955371750431768472147624627761731987452699685178955`22.\
035896116257145"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "3", "]"}], "\[Rule]", 
        "2.5998709263529252270776348856278083033020403111318694747469`22.\
048124401338214"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "4", "]"}], "\[Rule]", 
        "2.5998714461836012049484250409051702481226943883670280283673`21.\
569199944556182"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "5", "]"}], "\[Rule]", 
        "2.5998714396558885110897580413442297164900540399901912926034`21.\
57208279180894"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "6", "]"}], "\[Rule]", 
        "2.5998714368300756479648314377164639292293774658077006033725`21.\
24159430407353"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "7", "]"}], "\[Rule]", 
        "2.5998714375811059923380732858266266171816260123810033314589`21.\
350784365773308"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "8", "]"}], "\[Rule]", 
        "2.5998714376416645932706346616439929264819850974230323561133`21.\
254288031204204"}], ",", 
       RowBox[{
       "\[Epsilon]", "\[Rule]", 
        "0.0021366635014550026772708718935607517918644205762210008881`24.\
19153708363332"}], ",", 
       RowBox[{
        RowBox[{"a", "[", "0", "]"}], "\[Rule]", 
        "0.0021753055811473154791044427974708737314574224086766416137`24.\
698970004336008"}], ",", 
       RowBox[{
        RowBox[{"b", "[", "0", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"p", "[", "0", "]"}], "\[Rule]", 
        "0.0146977205445792082939957226756275840714219801766409426516`24.\
695238201538245"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "0", "]"}], "\[Rule]", 
        "0.0466401713241634167038380076733075386885086017749324215569`25."}], 
       ",", 
       RowBox[{
        RowBox[{"a", "[", "1", "]"}], "\[Rule]", 
        "0.0000894521944688250684733163933857239147097070327068494421`22.\
064897725784522"}], ",", 
       RowBox[{
        RowBox[{"b", "[", "1", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.0002277695684304060974843316107647169942318420592199883779`24.\
692570160752304"}]}], ",", 
       RowBox[{
        RowBox[{"p", "[", "1", "]"}], "\[Rule]", 
        "0.0053022794554207917060042773243724159285780198233590573484`23.\
951420833610662"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "1", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.0046391585334200313082297582976873404331712456716032006259`23.\
236375735351988"}]}], ",", 
       RowBox[{
        RowBox[{"a", "[", "2", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.0970743304006714142128360555145167914503069020308010438448`19.\
00900884957427"}]}], ",", 
       RowBox[{
        RowBox[{"b", "[", "2", "]"}], "\[Rule]", 
        "0.1694239070233970751264200193041825601781623134340872383693`22.\
65135052829923"}], ",", 
       RowBox[{
        RowBox[{"p", "[", "2", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.5791359393875563408869081443338880338588097772060824983498`22.\
845023491085264"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "2", "]"}], "\[Rule]", 
        "0.8740882959217746093689626078775444478402246754297284848322`22.\
623113079865163"}], ",", 
       RowBox[{
        RowBox[{"a", "[", "3", "]"}], "\[Rule]", 
        "2.47351229717606177377275247243226140871`12.523426995931647"}], ",", 
       RowBox[{
        RowBox[{"b", "[", "3", "]"}], "\[Rule]", 
        RowBox[{
        "-", "2.67566288777822368888848907565981523812`17.339407484627667"}]}]\
, ",", 
       RowBox[{
        RowBox[{"p", "[", "3", "]"}], "\[Rule]", 
        "0.58941602662517859643766847680085458147`16.388393097136554"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "3", "]"}], "\[Rule]", 
        RowBox[{
        "-", "1.4074918005341306509302515124636819845510955488478039264032`21.\
937781252296933"}]}], ",", 
       RowBox[{
        RowBox[{"a", "[", "4", "]"}], "\[Rule]", 
        RowBox[{
        "-", "2.74843593473491613436004188099717079671`11.62110012109381"}]}],
        ",", 
       RowBox[{
        RowBox[{"b", "[", "4", "]"}], "\[Rule]", 
        "2.04981062343768059796074827515230596211`16.217894644393485"}], ",", 
       RowBox[{
        RowBox[{"p", "[", "4", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.49869774870015498543923147012564904067`15.180989380354333"}]}]\
, ",", 
       RowBox[{
        RowBox[{"v", "[", "4", "]"}], "\[Rule]", 
        "0.30138573126864674916553581961222426103`16.457301281741742"}], ",", 
       RowBox[{
        RowBox[{"a", "[", "5", "]"}], "\[Rule]", 
        "0.01926664496716172212396723184068933144`8.643940853436979"}], ",", 
       RowBox[{
        RowBox[{"b", "[", "5", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.03622264846049771327273665584892417112`12.745207109863902"}]}]\
, ",", 
       RowBox[{
        RowBox[{"p", "[", "5", "]"}], "\[Rule]", 
        "0.00336956235464671460120566053139993636`11.81658238578299"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "5", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.28734669634280770829659833041483617935`14.756782534257503"}]}]\
, ",", 
       RowBox[{
        RowBox[{"a", "[", "6", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.91746119654655029413868486303530259207`7.249429275357733"}]}],
        ",", 
       RowBox[{
        RowBox[{"b", "[", "6", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.56863014075708398868737502353308346992`11.353630975612946"}]}]\
, ",", 
       RowBox[{
        RowBox[{"p", "[", "6", "]"}], "\[Rule]", 
        RowBox[{
        "-", "25.41793499364492584802158937069715439206`11.673917564308518"}]}\
], ",", 
       RowBox[{
        RowBox[{"v", "[", "6", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.06714639261569840469082772385804348816`12.510685078169859"}]}]\
, ",", 
       RowBox[{
        RowBox[{"a", "[", "7", "]"}], "\[Rule]", 
        "0.75753396855551548119277736533345887473`4.841202193216296"}], ",", 
       RowBox[{
        RowBox[{"b", "[", "7", "]"}], "\[Rule]", 
        "0.56615662959634982809899372655583364478`9.541319144216722"}], ",", 
       RowBox[{
        RowBox[{"p", "[", "7", "]"}], "\[Rule]", 
        "24.95505440510740320878008759259826065323`10.979456795241394"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "7", "]"}], "\[Rule]", 
        "2.084524964567186835498427910753881477`11.248493576038285"}], ",", 
       RowBox[{
        RowBox[{"a", "[", "8", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.30474882858528883131982494842673782079`2.424718688999701"}]}],
        ",", 
       RowBox[{
        RowBox[{"b", "[", "8", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.51700988281531653947252368034850616325`7.044955167472886"}]}],
        ",", 
       RowBox[{
        RowBox[{"p", "[", "8", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.00878060979772622404444226797263134214`6.6949311050463525"}]}]\
, ",", 
       RowBox[{
        RowBox[{"v", "[", "8", "]"}], "\[Rule]", 
        RowBox[{
        "-", "2.46835489334647758888431862326229183953`10.36939486771462"}]}]}\
], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"P0", "\[Rule]", 
        FractionBox["11", "500"]}], ",", 
       RowBox[{
       "Q", "\[Rule]", 
        "0.0484550582338112434570202366419087790004752660752556702393`25."}], 
       ",", 
       RowBox[{
       "S", "\[Rule]", 
        "0.0166417423325277767694566195386067813635526584145552186216`24.\
693971317426424"}], ",", 
       RowBox[{
       "\[Delta]0", "\[Rule]", 
        "0.0002688522152378679225403599490048327217932187245769944293`24.\
990430895701465"}], ",", 
       RowBox[{
       "V0", "\[Rule]", 
        "0.0427415931329122894623191403812937554822943416870396016392`24.\
675543924182065"}], ",", 
       RowBox[{
       "M", "\[Rule]", 
        "0.5011452253085058016910792937947853048579456179787378057126`26.\
82403696640483"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "0", "]"}], "\[Rule]", 
        "2.5999828159930348345733513056366530486684877830310911716682`24.\
52234171607714"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "1", "]"}], "\[Rule]", 
        "2.5999845906685015076943278626665025436925458401359199621177`22.\
435737496575136"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "2", "]"}], "\[Rule]", 
        "2.5999813383970378749174884827707215755070361042015562580306`22.\
076200707753607"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "3", "]"}], "\[Rule]", 
        "2.5999823136551855951313387840453120850233148243063656793741`22.\
09303803539284"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "4", "]"}], "\[Rule]", 
        "2.5999828237159255473131025730164336735870332405217452839868`21.\
77105859182769"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "5", "]"}], "\[Rule]", 
        "2.5999828193342188149583634499751876229174322512693118775894`21.\
77261796130145"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "6", "]"}], "\[Rule]", 
        "2.5999828193342188149583634499751876229174322512693118775894`21.\
77261796130145"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "7", "]"}], "\[Rule]", 
        "2.5999828158945507336518589590458890095113969515643602728585`21.\
354828456277538"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "8", "]"}], "\[Rule]", 
        "2.5999828159855636918591977335638113343522323151902118377683`21.\
3254326347428"}], ",", 
       RowBox[{
       "\[Epsilon]", "\[Rule]", 
        "0.0022904506170116033821585875895706097158912359574756114251`24.\
18296430645278"}], ",", 
       RowBox[{
        RowBox[{"a", "[", "0", "]"}], "\[Rule]", 
        "0.0023478926684420387801917697142328186540195938121370305867`24.\
69897000433601"}], ",", 
       RowBox[{
        RowBox[{"b", "[", "0", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"p", "[", "0", "]"}], "\[Rule]", 
        "0.0166417423325277767694566195386067813635526584145552186216`24.\
693971317426424"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "0", "]"}], "\[Rule]", 
        "0.0484550582338112434570202366419087790004752660752556702393`25."}], 
       ",", 
       RowBox[{
        RowBox[{"a", "[", "1", "]"}], "\[Rule]", 
        "0.0001141612493753431200367463616564036988386294409284600105`22.\
137086626321505"}], ",", 
       RowBox[{
        RowBox[{"b", "[", "1", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.000268816077719671931165210397408415203108071645400594926`24.\
6893425208287"}]}], ",", 
       RowBox[{
        RowBox[{"p", "[", "1", "]"}], "\[Rule]", 
        "0.0053582576674722232305433804613932186364473415854447813784`23.\
900766122399094"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "1", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.0057249547283204335408104860138526705867595273440958174583`23.\
31478029446995"}]}], ",", 
       RowBox[{
        RowBox[{"a", "[", "2", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.2063573682951335639567073712427334168098377217128664908692`19.\
432172416619267"}]}], ",", 
       RowBox[{
        RowBox[{"b", "[", "2", "]"}], "\[Rule]", 
        "0.0524356613642479710825318069516990924287242052847866247492`22.\
155329372756924"}], ",", 
       RowBox[{
        RowBox[{"p", "[", "2", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.7215433597768857445037761415581405997448706722995021758666`22.\
878903849444818"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "2", "]"}], "\[Rule]", 
        "0.7619745103019850665732337128962476992709758506016284734369`22.\
656483885975174"}], ",", 
       RowBox[{
        RowBox[{"a", "[", "3", "]"}], "\[Rule]", 
        "1.19594702411746651901634878696756435468`12.867043600108975"}], ",", 
       RowBox[{
        RowBox[{"b", "[", "3", "]"}], "\[Rule]", 
        RowBox[{
        "-", "7.88806136222364431697529307650070556802`17.274222697840617"}]}]\
, ",", 
       RowBox[{
        RowBox[{"p", "[", "3", "]"}], "\[Rule]", 
        "0.59838115653864393515659629988184299293`16.712500281106603"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "3", "]"}], "\[Rule]", 
        RowBox[{
        "-", "1.4662229005891997162003760219537657798180972489838976406167`22.\
00399667347981"}]}], ",", 
       RowBox[{
        RowBox[{"a", "[", "4", "]"}], "\[Rule]", 
        RowBox[{
        "-", "1.47077353231539287442838649877988520432`11.646776836691165"}]}]\
, ",", 
       RowBox[{
        RowBox[{"b", "[", "4", "]"}], "\[Rule]", 
        "7.2447838104364633711142983301314678995`16.54702483125876"}], ",", 
       RowBox[{
        RowBox[{"p", "[", "4", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.4367665643620881542605217458290232214`15.380483730878192"}]}],
        ",", 
       RowBox[{
        RowBox[{"v", "[", "4", "]"}], "\[Rule]", 
        "0.34842074322894633059886555551216474186`16.834160713856754"}], ",", 
       RowBox[{
        RowBox[{"a", "[", "5", "]"}], "\[Rule]", 
        "0.01706046558094874678996088348001142741`8.849081087496785"}], ",", 
       RowBox[{
        RowBox[{"b", "[", "5", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.00832139313286688145110647862073804024`12.29135465923633"}]}],
        ",", 
       RowBox[{
        RowBox[{"p", "[", "5", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.05874088541859296109276320670298034675`13.231580595536332"}]}]\
, ",", 
       RowBox[{
        RowBox[{"v", "[", "5", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.25418736590949433795302555808298659974`15.02957384864055"}]}],
        ",", 
       RowBox[{
        RowBox[{"a", "[", "6", "]"}], "\[Rule]", 
        RowBox[{
        "-", "2.09913211505872958285351617577117156436`7.979018568982012"}]}],
        ",", 
       RowBox[{
        RowBox[{"b", "[", "6", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.87134758250790091553704824259171841516`10.568908728325566"}]}]\
, ",", 
       RowBox[{
        RowBox[{"p", "[", "6", "]"}], "\[Rule]", 
        "1.29392754728033319769771788422238984428`12.339881983131887"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "6", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.1773521016803743022238710241674342405`13.207297969491236"}]}],
        ",", 
       RowBox[{
        RowBox[{"a", "[", "7", "]"}], "\[Rule]", 
        "1.73353219194528798097223213955946991359`5.365494564039322"}], ",", 
       RowBox[{
        RowBox[{"b", "[", "7", "]"}], "\[Rule]", 
        "0.64880974879607538221645450979305889123`8.17762837664564"}], ",", 
       RowBox[{
        RowBox[{"p", "[", "7", "]"}], "\[Rule]", 
        RowBox[{
        "-", "1.95686554710649740664408306707614680989`11.13772788503911"}]}],
        ",", 
       RowBox[{
        RowBox[{"v", "[", "7", "]"}], "\[Rule]", 
        "0.75859031937589509483139193934936779004`11.93447407280253"}], ",", 
       RowBox[{
        RowBox[{"a", "[", "8", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.11966218197931102398165365591676345587`3.114002759925924"}]}],
        ",", 
       RowBox[{
        RowBox[{"b", "[", "8", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.35198689720345731822108349395444711181`4.772658325958202"}]}],
        ",", 
       RowBox[{
        RowBox[{"p", "[", "8", "]"}], "\[Rule]", 
        "0.15290584584776059170286213177190181428`8.878581773657872"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "8", "]"}], "\[Rule]", 
        RowBox[{
        "-", "1.23283619421389450735549794347557169623`10.570932701107496"}]}]\
}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"P0", "\[Rule]", 
        FractionBox["3", "125"]}], ",", 
       RowBox[{
       "Q", "\[Rule]", 
        "0.050442489890029128832239736579842645647440694004986681185`25."}], 
       ",", 
       RowBox[{
       "S", "\[Rule]", 
        "0.0187068772942819639530091166838503700483223291068148369399`24.\
693568954566032"}], ",", 
       RowBox[{
       "\[Delta]0", "\[Rule]", 
        "0.0003120510994778174811167788137900217261309301560684166661`24.\
988738259261112"}], ",", 
       RowBox[{
       "V0", "\[Rule]", 
        "0.0435068623504750943689500592596706308517195286394378393738`24.\
670747036129654"}], ",", 
       RowBox[{
       "M", "\[Rule]", 
        "0.5012309126890317072384828618058109417497741645023641007723`26.\
783249184219287"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "0", "]"}], "\[Rule]", 
        "2.6001036985695883055897179618021597107841955105414476712988`24.\
51140795395586"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "1", "]"}], "\[Rule]", 
        "2.6001080872084107525918973225398499830811905472637934585857`22.\
493774343850973"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "2", "]"}], "\[Rule]", 
        "2.6001016371275666608291266524249390792185364579828010443602`22.\
1023190540243"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "3", "]"}], "\[Rule]", 
        "2.6001031365416921888847226670382639435860937250377480051248`22.\
121929369451138"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "4", "]"}], "\[Rule]", 
        "2.6001037013798524264173433857724424760537877601165171037677`21.\
86503946469463"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "5", "]"}], "\[Rule]", 
        "2.6001037032665870566172202481796106220617259432318365866953`21.\
862576867799056"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "6", "]"}], "\[Rule]", 
        "2.6001037019849677866195791174305674424095751337001912394082`21.\
75836349155695"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "7", "]"}], "\[Rule]", 
        "2.6001036984105256599839832564496549062193129959171757974609`21.\
046448219615456"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "8", "]"}], "\[Rule]", 
        "2.6001036985549481370642947388009337561115151475287013436024`21.\
059374532865263"}], ",", 
       RowBox[{
       "\[Epsilon]", "\[Rule]", 
        "0.0024618253780634144769657236116218834995483290047282015445`24.\
173438585283055"}], ",", 
       RowBox[{
        RowBox[{"a", "[", "0", "]"}], "\[Rule]", 
        "0.0025444447863056908737515216854588193124409338790929628622`24.\
698970004336026"}], ",", 
       RowBox[{
        RowBox[{"b", "[", "0", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"p", "[", "0", "]"}], "\[Rule]", 
        "0.0187068772942819639530091166838503700483223291068148369399`24.\
693568954566032"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "0", "]"}], "\[Rule]", 
        "0.050442489890029128832239736579842645647440694004986681185`25."}], 
       ",", 
       RowBox[{
        RowBox[{"a", "[", "1", "]"}], "\[Rule]", 
        "0.0001418103551345018801322601128461619258741075753979738319`22.\
19546506845627"}], ",", 
       RowBox[{
        RowBox[{"b", "[", "1", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.0003120024165974552835618014985768258872746740590000323976`24.\
687640504323916"}]}], ",", 
       RowBox[{
        RowBox[{"p", "[", "1", "]"}], "\[Rule]", 
        "0.0052931227057180360469908833161496299516776708931851630602`23.\
844249623324046"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "1", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.0069492017857459555362631050972019005614850166991172409709`23.\
384708402152743"}]}], ",", 
       RowBox[{
        RowBox[{"a", "[", "2", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.3164348206556829616393080956519841853002423157944270757349`19.\
700956928681"}]}], ",", 
       RowBox[{
        RowBox[{"b", "[", "2", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.0569065868947965950947723206064903064367689811477033273804`22.\
20104223701082"}]}], ",", 
       RowBox[{
        RowBox[{"p", "[", "2", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.8817364938488417694318549604437320227783906765179305675133`22.\
891561547331634"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "2", "]"}], "\[Rule]", 
        "0.6543796814619239058441181296500366259180870124105448179905`22.\
674873199338347"}], ",", 
       RowBox[{
        RowBox[{"a", "[", "3", "]"}], "\[Rule]", 
        "0.8123412244564862993215603401644650051`13.05913048424141"}], ",", 
       RowBox[{
        RowBox[{"b", "[", "3", "]"}], "\[Rule]", 
        "6.62480227594515991763335002993967413727`17.155352351051114"}], ",", 
       RowBox[{
        RowBox[{"p", "[", "3", "]"}], "\[Rule]", 
        "0.63842652856744856958618153777019312887`16.905018970596164"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "3", "]"}], "\[Rule]", 
        RowBox[{
        "-", "1.5417192111968137706376086601768753536919411487004199297114`22.\
058073229659303"}]}], ",", 
       RowBox[{
        RowBox[{"a", "[", "4", "]"}], "\[Rule]", 
        RowBox[{
        "-", "1.0689950788146147166319042317488921177`12.02532536684649"}]}], 
       ",", 
       RowBox[{
        RowBox[{"b", "[", "4", "]"}], "\[Rule]", 
        RowBox[{
        "-", "7.27918534788464599358013026454669145526`16.547154687502772"}]}]\
, ",", 
       RowBox[{
        RowBox[{"p", "[", "4", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.37566926483463953132798953301589412984`15.406938694397128"}]}]\
, ",", 
       RowBox[{
        RowBox[{"v", "[", "4", "]"}], "\[Rule]", 
        "0.41371676228719702710552968040116357761`17.080891153307608"}], ",", 
       RowBox[{
        RowBox[{"a", "[", "5", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.00725121199229519639673915398001108694`8.845045446659311"}]}],
        ",", 
       RowBox[{
        RowBox[{"b", "[", "5", "]"}], "\[Rule]", 
        "0.00560510970617251089758966226452880783`12.400729836400357"}], ",", 
       RowBox[{
        RowBox[{"p", "[", "5", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.11911282301261307278427613319072317991`13.539557398078955"}]}]\
, ",", 
       RowBox[{
        RowBox[{"v", "[", "5", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.21332913292170410032472417692189749611`15.088774396890583"}]}]\
, ",", 
       RowBox[{
        RowBox[{"a", "[", "6", "]"}], "\[Rule]", 
        "6.32973743477312014477287919102636419078`8.41435900106859"}], ",", 
       RowBox[{
        RowBox[{"b", "[", "6", "]"}], "\[Rule]", 
        RowBox[{
        "-", "1.41572242448983695984009514243436864544`10.79783393929168"}]}],
        ",", 
       RowBox[{
        RowBox[{"p", "[", "6", "]"}], "\[Rule]", 
        "0.47865607933877544573143059306636088406`12.234147211114882"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "6", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.28728999876848787325331427636817681927`13.493137024134755"}]}]\
, ",", 
       RowBox[{
        RowBox[{"a", "[", "7", "]"}], "\[Rule]", 
        RowBox[{
        "-", "6.88192359550176499893244001242149252077`7.221700687007569"}]}],
        ",", 
       RowBox[{
        RowBox[{"b", "[", "7", "]"}], "\[Rule]", 
        "1.01755541710233553806407776182971501342`8.636803973307185"}], ",", 
       RowBox[{
        RowBox[{"p", "[", "7", "]"}], "\[Rule]", 
        RowBox[{
        "-", "1.44846793131796126038301531695026717626`10.173401180888623"}]}]\
, ",", 
       RowBox[{
        RowBox[{"v", "[", "7", "]"}], "\[Rule]", 
        "0.43513157095863492744022343209774364626`12.005765661432717"}], ",", 
       RowBox[{
        RowBox[{"a", "[", "8", "]"}], "\[Rule]", 
        "0.03332162231694284443340372644333046534`3.8473040239806937"}], ",", 
       RowBox[{
        RowBox[{"b", "[", "8", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.19939138206434110513222873762478532518`5.3609287035397255"}]}]\
, ",", 
       RowBox[{
        RowBox[{"p", "[", "8", "]"}], "\[Rule]", 
        "0.38556666176735223939795886522021172236`8.587830752907765"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "8", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.99315559961335201845030485402993159201`10.085415274913492"}]}]\
}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"P0", "\[Rule]", 
        FractionBox["13", "500"]}], ",", 
       RowBox[{
       "Q", "\[Rule]", 
        "0.0526019748047022642733618382459507026152269812149506910691`25."}], 
       ",", 
       RowBox[{
       "S", "\[Rule]", 
        "0.0208989714933896644192755118772598376332974724609988771843`24.\
694585271339147"}], ",", 
       RowBox[{
       "\[Delta]0", "\[Rule]", 
        "0.0003572258693298916198213108038101424981731984200487421954`24.\
990476495291368"}], ",", 
       RowBox[{
       "V0", "\[Rule]", 
        "0.0443002965362387617770826041471060386472237072538823189654`24.\
664070532364107"}], ",", 
       RowBox[{
       "M", "\[Rule]", 
        "0.5013256968766155488062865386225739098856069335354622279532`26.\
740906907021635"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "0", "]"}], "\[Rule]", 
        "2.6002338129073272765195726211462409898682554860646850863734`24.\
515737526578583"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "1", "]"}], "\[Rule]", 
        "2.6002419644991947121021024296294460828899806072286377928628`22.\
539528297903328"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "2", "]"}], "\[Rule]", 
        "2.6002309612194005369655736111199212935163134765602874658732`22.\
115745938310102"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "3", "]"}], "\[Rule]", 
        "2.6002331521717755764735761851643915824897415143874158679337`22.\
137895382349246"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "4", "]"}], "\[Rule]", 
        "2.6002338050555670068419958491657933036832849985920039364338`21.\
920492788239972"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "5", "]"}], "\[Rule]", 
        "2.6002338186314893387954411028493022158006528612554000598716`21.\
9048571872371"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "6", "]"}], "\[Rule]", 
        "2.6002338152449879715158853720560573683537260841881219434784`21.\
885185128560213"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "7", "]"}], "\[Rule]", 
        "2.6002338126238056241581430612904266259948122284225798763203`21.\
48122744525121"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "8", "]"}], "\[Rule]", 
        "2.6002338128848813261913689023571367581248469261916021403287`21.\
509425948551566"}], ",", 
       RowBox[{
       "\[Epsilon]", "\[Rule]", 
        "0.0026513937532310976125730772451478197712138670709244559063`24.\
163231173908684"}], ",", 
       RowBox[{
        RowBox[{"a", "[", "0", "]"}], "\[Rule]", 
        "0.00276696775335453181364275074268688525865913640286771095`24.\
698970004336008"}], ",", 
       RowBox[{
        RowBox[{"b", "[", "0", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"p", "[", "0", "]"}], "\[Rule]", 
        "0.0208989714933896644192755118772598376332974724609988771843`24.\
694585271339147"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "0", "]"}], "\[Rule]", 
        "0.0526019748047022642733618382459507026152269812149506910691`25."}], 
       ",", 
       RowBox[{
        RowBox[{"a", "[", "1", "]"}], "\[Rule]", 
        "0.0001718668530494654275156146649037555377776479364527740297`22.\
24152282387263"}], ",", 
       RowBox[{
        RowBox[{"b", "[", "1", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.0003571620717659719220281769649651346522097317618434379432`24.\
689368931324655"}]}], ",", 
       RowBox[{
        RowBox[{"p", "[", "1", "]"}], "\[Rule]", 
        "0.0051010285066103355807244881227401623667025275390011228157`23.\
78108811263856"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "1", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.0083175006541542324422702935569926563228507346164533335436`23.\
446949304545615"}]}], ",", 
       RowBox[{
        RowBox[{"a", "[", "2", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.4269867315899704924540636826919345230326889062201663803982`19.\
902674401473924"}]}], ",", 
       RowBox[{
        RowBox[{"b", "[", "2", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.1580682712212870066719381351994632764603703551026828722871`22.\
652298332423854"}]}], ",", 
       RowBox[{
        RowBox[{"p", "[", "2", "]"}], "\[Rule]", 
        RowBox[{
        "-", "1.0679231235508793190449837723561147195405066065437425140162`22.\
881758230136192"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "2", "]"}], "\[Rule]", 
        "0.5521799007731376613150859977787420402510281278523165820314`22.\
677859453902776"}], ",", 
       RowBox[{
        RowBox[{"a", "[", "3", "]"}], "\[Rule]", 
        "0.6393406426254705558793233869769627362`13.19134380495473"}], ",", 
       RowBox[{
        RowBox[{"b", "[", "3", "]"}], "\[Rule]", 
        "2.17637689487082632211084314121947143883`16.97598302445457"}], ",", 
       RowBox[{
        RowBox[{"p", "[", "3", "]"}], "\[Rule]", 
        "0.71447128547633541453901628273169516943`17.04797207960999"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "3", "]"}], "\[Rule]", 
        RowBox[{
        "-", "1.6423330602536423231384922422296533806722892871384221470189`22.\
10030744871445"}]}], ",", 
       RowBox[{
        RowBox[{"a", "[", "4", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.85953994790438926378888513629986249544`12.157193436154753"}]}]\
, ",", 
       RowBox[{
        RowBox[{"b", "[", "4", "]"}], "\[Rule]", 
        RowBox[{
        "-", "2.83473103271103935449386330490442416357`16.35252407553946"}]}],
        ",", 
       RowBox[{
        RowBox[{"p", "[", "4", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.31652987000320769699584994438742643206`15.315869657150861"}]}]\
, ",", 
       RowBox[{
        RowBox[{"v", "[", "4", "]"}], "\[Rule]", 
        "0.50584071446334716947390880214395434285`17.288465749116334"}], ",", 
       RowBox[{
        RowBox[{"a", "[", "5", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.04705733338753035145584009233143374087`9.753709891811463"}]}],
        ",", 
       RowBox[{
        RowBox[{"b", "[", "5", "]"}], "\[Rule]", 
        "0.00600043942577562286623964625189955784`12.745240095401655"}], ",", 
       RowBox[{
        RowBox[{"p", "[", "5", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.16965186333742266162400449820524370466`13.586001261080552"}]}]\
, ",", 
       RowBox[{
        RowBox[{"v", "[", "5", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.17038714762985857081819320639634050822`14.931749456383418"}]}]\
, ",", 
       RowBox[{
        RowBox[{"a", "[", "6", "]"}], "\[Rule]", 
        "0.97626354474738710297303354515394429637`8.718808418569216"}], ",", 
       RowBox[{
        RowBox[{"b", "[", "6", "]"}], "\[Rule]", 
        RowBox[{
        "-", "3.40218262607339798847016412815371046455`11.618907631588744"}]}]\
, ",", 
       RowBox[{
        RowBox[{"p", "[", "6", "]"}], "\[Rule]", 
        "0.18521198471399965854927830191610526246`11.849264924500305"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "6", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.39013301355538402174657666380012111055`13.511478815335495"}]}]\
, ",", 
       RowBox[{
        RowBox[{"a", "[", "7", "]"}], "\[Rule]", 
        RowBox[{
        "-", "1.74306402218403550081488079388892682083`7.105733925045054"}]}],
        ",", 
       RowBox[{
        RowBox[{"b", "[", "7", "]"}], "\[Rule]", 
        "2.85155385964000958022397383671333219796`10.438113756090422"}], ",", 
       RowBox[{
        RowBox[{"p", "[", "7", "]"}], "\[Rule]", 
        RowBox[{
        "-", "1.89368827834025062838047586335350597974`10.374139690151795"}]}]\
, ",", 
       RowBox[{
        RowBox[{"v", "[", "7", "]"}], "\[Rule]", 
        "0.28877693713528449064203891953535137833`11.842510128896784"}], ",", 
       RowBox[{
        RowBox[{"a", "[", "8", "]"}], "\[Rule]", 
        "0.18697448450795891444752552462005147637`2.646991327398239"}], ",", 
       RowBox[{
        RowBox[{"b", "[", "8", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.07067482257108930828919139385980446634`7.428507833126066"}]}],
        ",", 
       RowBox[{
        RowBox[{"p", "[", "8", "]"}], "\[Rule]", 
        "1.02195062462560851525259668804645869274`8.813929624645134"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "8", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.92944853138620658800647451638310112337`10.318878265995249"}]}]\
}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"P0", "\[Rule]", 
        FractionBox["7", "250"]}], ",", 
       RowBox[{
       "Q", "\[Rule]", 
        "0.0549329594089148364365980986346102615024648191659267543097`25."}], 
       ",", 
       RowBox[{
       "S", "\[Rule]", 
        "0.0232231326035450541211784627602484239704458926510727857634`24.\
694985586943698"}], ",", 
       RowBox[{
       "\[Delta]0", "\[Rule]", 
        "0.0004042477608618604500553045513453174920206381605440226396`24.\
99086788130556"}], ",", 
       RowBox[{
       "V0", "\[Rule]", 
        "0.0451162748366334521263181559629223268553423096744440708941`24.\
657666020130034"}], ",", 
       RowBox[{
       "M", "\[Rule]", 
        "0.5014298792853246383756357807152513831107955482668358387425`26.\
696897316353205"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "0", "]"}], "\[Rule]", 
        "2.6003728905899453115440406033825804866696102734484969438674`24.\
52122441869259"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "1", "]"}], "\[Rule]", 
        "2.6003861308229565387140084497210718262274210475045072968014`22.\
573679135334483"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "2", "]"}], "\[Rule]", 
        "2.600368952091658287879306686047932208545509830098660088746`22.\
11696047100604"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "3", "]"}], "\[Rule]", 
        "2.6003720989888040486365331579560893764124949919595372312384`22.\
142049122226194"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "4", "]"}], "\[Rule]", 
        "2.6003728653843172374957180113448298203219223741825923942027`21.\
954400935322155"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "5", "]"}], "\[Rule]", 
        "2.6003728965670970319089863276859272268868866261893076003828`21.\
923370975494553"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "6", "]"}], "\[Rule]", 
        "2.600372892860504071092951427463329895924900486722930497302`21.\
921489163325006"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "7", "]"}], "\[Rule]", 
        "2.600372892860504071092951427463329895924900486722930497302`21.\
921489163325006"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "8", "]"}], "\[Rule]", 
        "2.6003728905602837241211831121994938028654337398779533320749`21.\
552187467961208"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "9", "]"}], "\[Rule]", 
        "2.6003728905862781940744148845561042697415357167870442956936`21.\
505196753797026"}], ",", 
       RowBox[{
       "\[Epsilon]", "\[Rule]", 
        "0.002859758570649276751271561430502766221591096533671677485`24.\
15198648172635"}], ",", 
       RowBox[{
        RowBox[{"a", "[", "0", "]"}], "\[Rule]", 
        "0.0030176300294214850561380423615157789449732143641204381222`24.\
698970004336008"}], ",", 
       RowBox[{
        RowBox[{"b", "[", "0", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"p", "[", "0", "]"}], "\[Rule]", 
        "0.0232231326035450541211784627602484239704458926510727857634`24.\
694985586943698"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "0", "]"}], "\[Rule]", 
        "0.0549329594089148364365980986346102615024648191659267543097`25."}], 
       ",", 
       RowBox[{
        RowBox[{"a", "[", "1", "]"}], "\[Rule]", 
        "0.0002035886961134803488493782183482929705720623875229151473`22.\
27592261020926"}], ",", 
       RowBox[{
        RowBox[{"b", "[", "1", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.000404166063744775927218782665363662745229821817126194357`24.\
68975010731276"}]}], ",", 
       RowBox[{
        RowBox[{"p", "[", "1", "]"}], "\[Rule]", 
        "0.0047768673964549458788215372397515760295541073489272142366`23.\
70717797492935"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "1", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.0098349190394929339362240467711955158782926274717372714836`23.\
503805682647023"}]}], ",", 
       RowBox[{
        RowBox[{"a", "[", "2", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.5383114276248928824058109740105980844120868082014718247841`20.\
064002109300173"}]}], ",", 
       RowBox[{
        RowBox[{"b", "[", "2", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.2509440574998846099019147395872469875082329904358366581302`22.\
859957697482752"}]}], ",", 
       RowBox[{
        RowBox[{"p", "[", "2", "]"}], "\[Rule]", 
        RowBox[{
        "-", "1.2945160357215793472950880136152500438125894727867730335353`22.\
83834230788069"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "2", "]"}], "\[Rule]", 
        "0.455880602024426785486994093426402984527823657495089901869`22.\
66549425161793"}], ",", 
       RowBox[{
        RowBox[{"a", "[", "3", "]"}], "\[Rule]", 
        "0.55173008575005493683265671091374379135`13.290065812575296"}], ",", 
       RowBox[{
        RowBox[{"b", "[", "3", "]"}], "\[Rule]", 
        "1.25488978680037113374690065033056905014`16.77404893531053"}], ",", 
       RowBox[{
        RowBox[{"p", "[", "3", "]"}], "\[Rule]", 
        "0.83872485953402500422576841271426928312`17.162342018378133"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "3", "]"}], "\[Rule]", 
        RowBox[{
        "-", "1.7816880834352777045640939639158748468579708515617997919389`22.\
13171646018052"}]}], ",", 
       RowBox[{
        RowBox[{"a", "[", "4", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.71891976870879544649276136514421970356`12.145046833557691"}]}]\
, ",", 
       RowBox[{
        RowBox[{"b", "[", "4", "]"}], "\[Rule]", 
        RowBox[{
        "-", "1.90982959679070932296914776480203106252`16.13280911488752"}]}],
        ",", 
       RowBox[{
        RowBox[{"p", "[", "4", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.26112452507791652721257202326769577489`14.974456074823427"}]}]\
, ",", 
       RowBox[{
        RowBox[{"v", "[", "4", "]"}], "\[Rule]", 
        "0.63844859538290615399749278627562844325`17.482210992071664"}], ",", 
       RowBox[{
        RowBox[{"a", "[", "5", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.09427036030189541694803905964361170178`9.97977844282927"}]}], 
       ",", 
       RowBox[{
        RowBox[{"b", "[", "5", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.00501521394279203429364753081787782904`12.64137015816159"}]}],
        ",", 
       RowBox[{
        RowBox[{"p", "[", "5", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.20502668761131307903431052798920935575`13.337297324996545"}]}]\
, ",", 
       RowBox[{
        RowBox[{"v", "[", "5", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.12984383601722410959428867244561756903`14.158976618859535"}]}]\
, ",", 
       RowBox[{
        RowBox[{"a", "[", "6", "]"}], "\[Rule]", 
        "0.38867921227330742435148514093934660145`8.59963258465374"}], ",", 
       RowBox[{
        RowBox[{"b", "[", "6", "]"}], "\[Rule]", 
        "5.59502272808145046223839186656439697671`12.049351182115604"}], ",", 
       RowBox[{
        RowBox[{"p", "[", "6", "]"}], "\[Rule]", 
        "0.01265951082624864654570747925287894813`10.397821458056592"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "6", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.48095856473162792999157439946840596813`12.890447001456028"}]}]\
, ",", 
       RowBox[{
        RowBox[{"a", "[", "7", "]"}], "\[Rule]", 
        RowBox[{
        "-", "1.49719504238909714547426038438751986986`7.0903641446147905"}]}]\
, ",", 
       RowBox[{
        RowBox[{"b", "[", "7", "]"}], "\[Rule]", 
        RowBox[{
        "-", "6.29166872208201129379873971186950254297`11.129145916952675"}]}]\
, ",", 
       RowBox[{
        RowBox[{"p", "[", "7", "]"}], "\[Rule]", 
        RowBox[{
        "-", "17.57141608268820746079275062949084094213`9.959585262807051"}]}]\
, ",", 
       RowBox[{
        RowBox[{"v", "[", "7", "]"}], "\[Rule]", 
        "0.20434298455011597935165916003965468082`11.04860059882763"}], ",", 
       RowBox[{
        RowBox[{"a", "[", "8", "]"}], "\[Rule]", 
        "0.44661823388859116760858314584184316945`4.7546030553263305"}], ",", 
       RowBox[{
        RowBox[{"b", "[", "8", "]"}], "\[Rule]", 
        "0.03601357272642214112387961042509200777`7.935552625137006"}], ",", 
       RowBox[{
        RowBox[{"p", "[", "8", "]"}], "\[Rule]", 
        "16.75025346458668435170152385041972241651`8.894369716059254"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "8", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.93393212934267807537414694283687158368`9.78447118383644"}]}], 
       ",", 
       RowBox[{
        RowBox[{"a", "[", "9", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.15471138856421090159378159539688593486`2.3079268120497978"}]}]\
, ",", 
       RowBox[{
        RowBox[{"b", "[", "9", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.34157827252512381406434881000668192005`5.645333860730923"}]}],
        ",", 
       RowBox[{
        RowBox[{"p", "[", "9", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.00653676209772458038824604346008797985`4.7235177647048046"}]}]\
, ",", 
       RowBox[{
        RowBox[{"v", "[", "9", "]"}], "\[Rule]", 
        "0.1801134871151581024842954457827591386`7.180693480125723"}]}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"P0", "\[Rule]", 
        FractionBox["3", "100"]}], ",", 
       RowBox[{
       "Q", "\[Rule]", 
        "0.0574348521962475624891829420908248154087627281825917214265`25."}], 
       ",", 
       RowBox[{
       "S", "\[Rule]", 
        "0.0256838053184802792436285956233167613973257962956201953432`24.\
694832998872027"}], ",", 
       RowBox[{
       "\[Delta]0", "\[Rule]", 
        "0.0004530194887823711719474825644338597924250931750218201489`24.\
98974631023293"}], ",", 
       RowBox[{
       "V0", "\[Rule]", 
        "0.0459496906233051591300249476333469163907387163282682322187`24.\
651505528124254"}], ",", 
       RowBox[{
       "M", "\[Rule]", 
        "0.5015437577919193809982464002390255439853573882487996923435`26.\
65149479481633"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "0", "]"}], "\[Rule]", 
        "2.6005206739804670598439481358766024647180524635197137206607`24.\
514417107662936"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "1", "]"}], "\[Rule]", 
        "2.6005404724172475095361376907326571875802631920206025655831`22.\
597025273542947"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "2", "]"}], "\[Rule]", 
        "2.60051521172352691631516651508550402745105333758881720058`22.\
106362775318093"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "3", "]"}], "\[Rule]", 
        "2.6005197196184761303114262722010381588463990279877526933544`22.\
13511525098434"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "4", "]"}], "\[Rule]", 
        "2.6005206248394502224558043690303110199815012810015774219692`21.\
97272527151198"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "5", "]"}], "\[Rule]", 
        "2.6005206789477864485141465845688065211520152244630974160959`21.\
92651422378191"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "6", "]"}], "\[Rule]", 
        "2.6005206763802725583236654027177552193762906430687500763149`21.\
930216747067206"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "7", "]"}], "\[Rule]", 
        "2.6005206763802725583236654027177552193762906430687500763149`21.\
930216747067206"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "8", "]"}], "\[Rule]", 
        "2.6005206739445129107188094560382899420241253373866240674033`21.\
448187986826554"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "9", "]"}], "\[Rule]", 
        "2.6005206739741224671567472064820748606454133847971228378717`21.\
432771855263038"}], ",", 
       RowBox[{
       "\[Epsilon]", "\[Rule]", 
        "0.0030875155838387619964928004780510879707147764975993846869`24.\
13976512791435"}], ",", 
       RowBox[{
        RowBox[{"a", "[", "0", "]"}], "\[Rule]", 
        "0.0032987622468048034523670535427679514157822696113414715024`24.\
698970004336022"}], ",", 
       RowBox[{
        RowBox[{"b", "[", "0", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"p", "[", "0", "]"}], "\[Rule]", 
        "0.0256838053184802792436285956233167613973257962956201953432`24.\
694832998872027"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "0", "]"}], "\[Rule]", 
        "0.0574348521962475624891829420908248154087627281825917214265`25."}], 
       ",", 
       RowBox[{
        RowBox[{"a", "[", "1", "]"}], "\[Rule]", 
        "0.0002360219604721735492750506098083092151173956918937448476`22.\
29945095033951"}], ",", 
       RowBox[{
        RowBox[{"b", "[", "1", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.0004529168909472873174092343507154220279525077272993536143`24.\
688617946350565"}]}], ",", 
       RowBox[{
        RowBox[{"p", "[", "1", "]"}], "\[Rule]", 
        "0.0043161946815197207563714043766832386026742037043798046569`23.\
61924465913498"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "1", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.0115059729639595004525184554560547495529711915893820764614`23.\
555984347355906"}]}], ",", 
       RowBox[{
        RowBox[{"a", "[", "2", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.6513188826714121567619760338739680333080201201385082637128`20.\
19695780914599"}]}], ",", 
       RowBox[{
        RowBox[{"b", "[", "2", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.3357283236221023101912260967032570100641007774643063430353`22.\
992584520546828"}]}], ",", 
       RowBox[{
        RowBox[{"p", "[", "2", "]"}], "\[Rule]", 
        RowBox[{
        "-", "1.5881999321434012745374145524578152156823842745350714943154`22.\
715320932074505"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "2", "]"}], "\[Rule]", 
        "0.3656994389054975287031065372998419457023487620748338451307`22.\
635379852083695"}], ",", 
       RowBox[{
        RowBox[{"a", "[", "3", "]"}], "\[Rule]", 
        "0.50982557896067718615224774514299725749`13.364378469301094"}], ",", 
       RowBox[{
        RowBox[{"b", "[", "3", "]"}], "\[Rule]", 
        "0.86273294771467691415074993603846694633`16.53519099606661"}], ",", 
       RowBox[{
        RowBox[{"p", "[", "3", "]"}], "\[Rule]", 
        "1.03612254582274909655783938655528695342`17.278786596881098"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "3", "]"}], "\[Rule]", 
        RowBox[{
        "-", "1.9838628028581258533207158995186469386958155991878889961515`22.\
151287131188024"}]}], ",", 
       RowBox[{
        RowBox[{"a", "[", "4", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.61032156856508393228478968231719074821`11.981873716236514"}]}]\
, ",", 
       RowBox[{
        RowBox[{"b", "[", "4", "]"}], "\[Rule]", 
        RowBox[{
        "-", "1.50713445501343960179359631673049529903`15.875717351132753"}]}]\
, ",", 
       RowBox[{
        RowBox[{"p", "[", "4", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.2104754588861311351787497141188965151`14.239132269810193"}]}],
        ",", 
       RowBox[{
        RowBox[{"v", "[", "4", "]"}], "\[Rule]", 
        "0.83552093240182261734791054538112888136`17.67254119149834"}], ",", 
       RowBox[{
        RowBox[{"a", "[", "5", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.14083351199415862075379731132385819723`9.490182649393446"}]}],
        ",", 
       RowBox[{
        RowBox[{"b", "[", "5", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.02474944551047764404223679799672400511`13.16372821537435"}]}],
        ",", 
       RowBox[{
        RowBox[{"p", "[", "5", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.22320547812046106138944398733712884641`12.64616042762511"}]}],
        ",", 
       RowBox[{
        RowBox[{"v", "[", "5", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.09441393779303775943690559403638291314`14.90595880521226"}]}],
        ",", 
       RowBox[{
        RowBox[{"a", "[", "6", "]"}], "\[Rule]", 
        "0.14093901041605217212902984954162366797`7.7575374165488125"}], ",", 
       RowBox[{
        RowBox[{"b", "[", "6", "]"}], "\[Rule]", 
        "1.23286440709471197589866243613414062887`12.129646978138254"}], ",", 
       RowBox[{
        RowBox[{"p", "[", "6", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.11495278755734973856596262488783060975`10.59982449547841"}]}],
        ",", 
       RowBox[{
        RowBox[{"v", "[", "6", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.55701191784214744383383338392062277185`13.506235873831097"}]}]\
, ",", 
       RowBox[{
        RowBox[{"a", "[", "7", "]"}], "\[Rule]", 
        RowBox[{
        "-", "2.19596637572359596848328556396095078258`6.78047483574418"}]}], 
       ",", 
       RowBox[{
        RowBox[{"b", "[", "7", "]"}], "\[Rule]", 
        RowBox[{
        "-", "2.0893464055999864967069774673178471716`10.813931683092822"}]}],
        ",", 
       RowBox[{
        RowBox[{"p", "[", "7", "]"}], "\[Rule]", 
        "1.35900104055693613854158023131782566706`9.449606842278603"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "7", "]"}], "\[Rule]", 
        "0.14776194591488258734799571500731500908`11.514571409010962"}], ",", 
       RowBox[{
        RowBox[{"a", "[", "8", "]"}], "\[Rule]", 
        "1.29832315200807310439051469782443115783`5.2504189413323"}], ",", 
       RowBox[{
        RowBox[{"b", "[", "8", "]"}], "\[Rule]", 
        "0.14177674018183003638446421604831707941`8.576819083841063"}], ",", 
       RowBox[{
        RowBox[{"p", "[", "8", "]"}], "\[Rule]", 
        RowBox[{
        "-", "2.19061023593542876839508387338331188177`7.998003655069996"}]}],
        ",", 
       RowBox[{
        RowBox[{"v", "[", "8", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.98497021119368901980742197297139002034`10.14044704332289"}]}],
        ",", 
       RowBox[{
        RowBox[{"a", "[", "9", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.06137871809181955154562449631586756973`1.663864183779465"}]}],
        ",", 
       RowBox[{
        RowBox[{"b", "[", "9", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.28697442900688641840196231218597508516`6.539313723015113"}]}],
        ",", 
       RowBox[{
        RowBox[{"p", "[", "9", "]"}], "\[Rule]", 
        "0.05809153477908363389753412033382169214`5.1775294518773896"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "9", "]"}], "\[Rule]", 
        "0.21448617959015725992435834604722170136`7.749029326255091"}]}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"P0", "\[Rule]", 
        FractionBox["4", "125"]}], ",", 
       RowBox[{
       "Q", "\[Rule]", 
        "0.0601070449919358160043524644307213330733214149514504114844`25."}], 
       ",", 
       RowBox[{
       "S", "\[Rule]", 
        "0.0282848453752358877110623667567934988536293591254652329476`24.\
694471339556337"}], ",", 
       RowBox[{
       "\[Delta]0", "\[Rule]", 
        "0.0005034693921334865115373477369460223609077429935835358411`24.\
987833354718827"}], ",", 
       RowBox[{
       "V0", "\[Rule]", 
        "0.0467959671231074924445235783535205921713537825474525315685`24.\
645251259548676"}], ",", 
       RowBox[{
       "M", "\[Rule]", 
        "0.5016676252502025016524657816442563478438574941504250086917`26.\
605050929775977"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "0", "]"}], "\[Rule]", 
        "2.6006769213599318433020758427064903655516026391956416428804`24.\
513382571532677"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "1", "]"}], "\[Rule]", 
        "2.6007048495517712222299684866309656105347698989928858585222`22.\
61022612107085"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "2", "]"}], "\[Rule]", 
        "2.6006692782656007257712548192556699234884104051779236167105`22.\
083977321807534"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "3", "]"}], "\[Rule]", 
        "2.6006757685992562302592426042954343103474501972655842730435`22.\
11770863900032"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "4", "]"}], "\[Rule]", 
        "2.6006768428269404409252334250638877421002205920582666697741`21.\
977604548493574"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "5", "]"}], "\[Rule]", 
        "2.6006769236054240299904618208320205680303044055648764965102`21.\
91853452714003"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "6", "]"}], "\[Rule]", 
        "2.6006769239289262106975594481066489219640384821906175848171`21.\
914718825183254"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "7", "]"}], "\[Rule]", 
        "2.6006769236517928949100179452095256929149336612869712375603`21.\
792137668432662"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "8", "]"}], "\[Rule]", 
        "2.6006769213191047980393012599912795420845536537229540940623`20.\
676995155850847"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "9", "]"}], "\[Rule]", 
        "2.6006769213517183861585181344135600677635749066457010741005`20.\
68236799301612"}], ",", 
       RowBox[{
       "\[Epsilon]", "\[Rule]", 
        "0.0033352505004050033049315632885126956877149883008500173835`24.\
126733317053777"}], ",", 
       RowBox[{
        RowBox[{"a", "[", "0", "]"}], "\[Rule]", 
        "0.0036128568576625964594356986143121909509695969572646010121`24.\
698970004336008"}], ",", 
       RowBox[{
        RowBox[{"b", "[", "0", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"p", "[", "0", "]"}], "\[Rule]", 
        "0.0282848453752358877110623667567934988536293591254652329476`24.\
694471339556337"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "0", "]"}], "\[Rule]", 
        "0.0601070449919358160043524644307213330733214149514504114844`25."}], 
       ",", 
       RowBox[{
        RowBox[{"a", "[", "1", "]"}], "\[Rule]", 
        "0.0002680003122233555253896570492691457965309642615438840253`22.\
312759697863704"}], ",", 
       RowBox[{
        RowBox[{"b", "[", "1", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.0005033426726864254288975864265790615465006342968053501382`24.\
686694036652337"}]}], ",", 
       RowBox[{
        RowBox[{"p", "[", "1", "]"}], "\[Rule]", 
        "0.0037151546247641122889376332432065011463706408745347670524`23.\
51186442877951"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "1", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.0133346322759910145798222888009957834822149921915108364682`23.\
603861563697023"}]}], ",", 
       RowBox[{
        RowBox[{"a", "[", "2", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.7675790874367348831951804260890316651668206246126748540234`20.\
30801754275845"}]}], ",", 
       RowBox[{
        RowBox[{"b", "[", "2", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.4128102388863934946641890916664069815990767147168872227745`23.\
08793163645418"}]}], ",", 
       RowBox[{
        RowBox[{"p", "[", "2", "]"}], "\[Rule]", 
        RowBox[{
        "-", "2.003473386850267935289605378175018034884409034078117568074`20.\
87711936752528"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "2", "]"}], "\[Rule]", 
        "0.2816404376091555366439086813408237551693595562337296416932`22.\
582673204716652"}], ",", 
       RowBox[{
        RowBox[{"a", "[", "3", "]"}], "\[Rule]", 
        "0.49785945770120821061774380075002872747`13.414047979929736"}], ",", 
       RowBox[{
        RowBox[{"b", "[", "3", "]"}], "\[Rule]", 
        "0.64927925717360047644147954196724254767`16.215545910888743"}], ",", 
       RowBox[{
        RowBox[{"p", "[", "3", "]"}], "\[Rule]", 
        "1.35958387299656640279723279394578125401`17.400695883559656"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "3", "]"}], "\[Rule]", 
        RowBox[{
        "-", "2.2963391253993141288802299207814120065192367305973116019684`22.\
156198873942664"}]}], ",", 
       RowBox[{
        RowBox[{"a", "[", "4", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.52080585448748115480659946229395158465`11.50258545036307"}]}],
        ",", 
       RowBox[{
        RowBox[{"b", "[", "4", "]"}], "\[Rule]", 
        RowBox[{
        "-", "1.27671181855524807607565611752213162882`15.517590841689856"}]}]\
, ",", 
       RowBox[{
        RowBox[{"p", "[", "4", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.16444871210211245899820445110119944611`14.493509551573384"}]}]\
, ",", 
       RowBox[{
        RowBox[{"v", "[", "4", "]"}], "\[Rule]", 
        "1.14435942357365338791199090101197915539`17.865088265679084"}], ",", 
       RowBox[{
        RowBox[{"a", "[", "5", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.17991488861644094004275941899374641147`9.391993623445371"}]}],
        ",", 
       RowBox[{
        RowBox[{"b", "[", "5", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.0505110588115539978414896160061593127`13.108496986279096"}]}],
        ",", 
       RowBox[{
        RowBox[{"p", "[", "5", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.22522509518093757433267776907682337376`12.520358906335153"}]}]\
, ",", 
       RowBox[{
        RowBox[{"v", "[", "5", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.065156010139130281096965392972684516`14.791968123686427"}]}], 
       ",", 
       RowBox[{
        RowBox[{"a", "[", "6", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.01112320533393235497873815731817136954`6.523830019532829"}]}],
        ",", 
       RowBox[{
        RowBox[{"b", "[", "6", "]"}], "\[Rule]", 
        "0.56070640509981985324302041632547278232`11.800015176498988"}], ",", 
       RowBox[{
        RowBox[{"p", "[", "6", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.22059703462502771586277479971686791207`10.725601020097686"}]}]\
, ",", 
       RowBox[{
        RowBox[{"v", "[", "6", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.61737947320433620092948270056445925647`13.002055028616288"}]}]\
, ",", 
       RowBox[{
        RowBox[{"a", "[", "7", "]"}], "\[Rule]", 
        "17.84837246607719317313154894498966263573`6.259003327333973"}], ",", 
       RowBox[{
        RowBox[{"b", "[", "7", "]"}], "\[Rule]", 
        RowBox[{
        "-", "1.62609478670414654598623025652864992132`10.475362548192047"}]}]\
, ",", 
       RowBox[{
        RowBox[{"p", "[", "7", "]"}], "\[Rule]", 
        "0.51830646072253338002136209943626529791`9.072012722364043"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "7", "]"}], "\[Rule]", 
        "0.10521209324737893839756729720822914913`10.864398970428391"}], ",", 
       RowBox[{
        RowBox[{"a", "[", "8", "]"}], "\[Rule]", 
        RowBox[{
        "-", "18.6968640162761475843642453118415142096`5.554105303665971"}]}],
        ",", 
       RowBox[{
        RowBox[{"b", "[", "8", "]"}], "\[Rule]", 
        "0.28751126777390510154333285804137145141`8.683467826725124"}], ",", 
       RowBox[{
        RowBox[{"p", "[", "8", "]"}], "\[Rule]", 
        RowBox[{
        "-", "1.40069359001671335377603850211201479424`7.466710315246074"}]}],
        ",", 
       RowBox[{
        RowBox[{"v", "[", "8", "]"}], "\[Rule]", 
        RowBox[{
        "-", "1.09406670430998191200788805673217891077`9.573381639515796"}]}],
        ",", 
       RowBox[{
        RowBox[{"a", "[", "9", "]"}], "\[Rule]", 
        "0.00451446985555747092223355701265970472`1.102339067699782"}], ",", 
       RowBox[{
        RowBox[{"b", "[", "9", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.20575313791429798207752964693584863423`6.676457088569435"}]}],
        ",", 
       RowBox[{
        RowBox[{"p", "[", "9", "]"}], "\[Rule]", 
        "0.11345748412221731813670719442661128104`3.8729796382172967"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "9", "]"}], "\[Rule]", 
        "0.29101161641280980418173698062590067215`7.519469297723105"}]}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"P0", "\[Rule]", 
        FractionBox["17", "500"]}], ",", 
       RowBox[{
       "Q", "\[Rule]", 
        "0.0629489305149382394473554605156992615109472678445792786843`25."}], 
       ",", 
       RowBox[{
       "S", "\[Rule]", 
        "0.0310295895986736639464374688597722117675241974381819738879`24.\
695386836248733"}], ",", 
       RowBox[{
       "\[Delta]0", "\[Rule]", 
        "0.0005555461653947061045475982791957927096813841602548687467`24.\
99021529689241"}], ",", 
       RowBox[{
       "V0", "\[Rule]", 
        "0.0476510521035802822556642478171623887227341558631386108211`24.\
63730860348623"}], ",", 
       RowBox[{
       "M", "\[Rule]", 
        "0.5018017684092010464236883075364503216364480838621736555068`26.\
558331787578137"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "0", "]"}], "\[Rule]", 
        "2.6008414104023496987216499118073384301656650418704409675321`24.\
521714796592917"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "1", "]"}], "\[Rule]", 
        "2.6008790932365333854045178703621663440811935655511151857908`22.\
614110151040634"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "2", "]"}], "\[Rule]", 
        "2.6008305775570165893382388049423112096083792105746849853225`22.\
04967772079474"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "3", "]"}], "\[Rule]", 
        "2.6008400158098379989698065609186682093071037388415206769765`22.\
09032882573606"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "4", "]"}], "\[Rule]", 
        "2.6008412987964318353410560584219003573352824804334514742972`21.\
969985548942013"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "5", "]"}], "\[Rule]", 
        "2.6008414079097492482085810189572853854107373669126732692388`21.\
901840287915448"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "6", "]"}], "\[Rule]", 
        "2.6008414131125962135312158697955283158081503159845443515728`21.\
858802528574035"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "7", "]"}], "\[Rule]", 
        "2.6008414116526805170057096986374732677104240797089690898163`21.\
859103061005825"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "8", "]"}], "\[Rule]", 
        "2.6008414103569430031845466976101182782719187821521833722633`21.\
40167619904069"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "9", "]"}], "\[Rule]", 
        "2.6008414103926899426821518956866150105844517130351983809827`21.\
409831057783524"}], ",", 
       RowBox[{
       "\[Epsilon]", "\[Rule]", 
        "0.0036035368184020928473766150729006432728961677243473110137`24.\
11349856816076"}], ",", 
       RowBox[{
        RowBox[{"a", "[", "0", "]"}], "\[Rule]", 
        "0.0039625678529745226437510255833830207179119547997880354139`24.\
698970004336008"}], ",", 
       RowBox[{
        RowBox[{"b", "[", "0", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"p", "[", "0", "]"}], "\[Rule]", 
        "0.0310295895986736639464374688597722117675241974381819738879`24.\
695386836248733"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "0", "]"}], "\[Rule]", 
        "0.0629489305149382394473554605156992615109472678445792786843`25."}], 
       ",", 
       RowBox[{
        RowBox[{"a", "[", "1", "]"}], "\[Rule]", 
        "0.0002981457383805812144406074612710506741117348692004392707`22.\
31667678300067"}], ",", 
       RowBox[{
        RowBox[{"b", "[", "1", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.0005553918781963068738744339530065640924123258238281311005`24.\
689064671496265"}]}], ",", 
       RowBox[{
        RowBox[{"p", "[", "1", "]"}], "\[Rule]", 
        "0.002970410401326336053562531140227788232475802561818026112`23.\
37539726596343"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "1", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.0153243434186837947242522377564394263005189102485001425491`23.\
646919110665543"}]}], ",", 
       RowBox[{
        RowBox[{"a", "[", "2", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.8894611930448585957285446194182978992442187929017421995077`20.\
40097863485469"}]}], ",", 
       RowBox[{
        RowBox[{"b", "[", "2", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.4826935376018912575985529506132694291225741993705066545836`23.\
161589949202305"}]}], ",", 
       RowBox[{
        RowBox[{"p", "[", "2", "]"}], "\[Rule]", 
        RowBox[{
        "-", "2.6706934448373228786812372074634335408474803694746115341271`22.\
78648543451234"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "2", "]"}], "\[Rule]", 
        "0.2035563511320717393074011388745802518263994479518416688188`22.\
49717651083977"}], ",", 
       RowBox[{
        RowBox[{"a", "[", "3", "]"}], "\[Rule]", 
        "0.50932942349874670815684604191703470468`13.428581117952007"}], ",", 
       RowBox[{
        RowBox[{"b", "[", "3", "]"}], "\[Rule]", 
        "0.51742998624076871193973346424721779721`15.563165922855065"}], ",", 
       RowBox[{
        RowBox[{"p", "[", "3", "]"}], "\[Rule]", 
        "1.93790581977071905243700943353906040503`17.533256623251948"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "3", "]"}], "\[Rule]", 
        RowBox[{
        "-", "2.8285574998820566997423290915005571560427117367459933087347`22.\
139371100437288"}]}], ",", 
       RowBox[{
        RowBox[{"a", "[", "4", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.44544591868429549259246826788071734341`11.998838442938935"}]}]\
, ",", 
       RowBox[{
        RowBox[{"b", "[", "4", "]"}], "\[Rule]", 
        RowBox[{
        "-", "1.12248335734908889989465696202827930212`14.89339669261552"}]}],
        ",", 
       RowBox[{
        RowBox[{"p", "[", "4", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.12189615281014264651773080861754805435`14.857346786025085"}]}]\
, ",", 
       RowBox[{
        RowBox[{"v", "[", "4", "]"}], "\[Rule]", 
        "1.6741809787628951305354576641390080715`18.064202183635434"}], ",", 
       RowBox[{
        RowBox[{"a", "[", "5", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.20687855388729415707365325067554189172`10.184352245650938"}]}]\
, ",", 
       RowBox[{
        RowBox[{"b", "[", "5", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.07983999337028230348039513141334687654`12.822332609670225"}]}]\
, ",", 
       RowBox[{
        RowBox[{"p", "[", "5", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.21431515505909585724963703019008556728`12.732681773255495"}]}]\
, ",", 
       RowBox[{
        RowBox[{"v", "[", "5", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.04196167253370779275079925782231078758`15.000495816910645"}]}]\
, ",", 
       RowBox[{
        RowBox[{"a", "[", "6", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.12576110775920640256850527860038295574`8.29370162547333"}]}], 
       ",", 
       RowBox[{
        RowBox[{"b", "[", "6", "]"}], "\[Rule]", 
        "0.28005264618164606344468122246644239012`11.273382264761866"}], ",", 
       RowBox[{
        RowBox[{"p", "[", "6", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.31172137564292404063988008089836578699`10.99518760416649"}]}],
        ",", 
       RowBox[{
        RowBox[{"v", "[", "6", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.66239080257854670111054549225899264844`12.959622415933087"}]}]\
, ",", 
       RowBox[{
        RowBox[{"a", "[", "7", "]"}], "\[Rule]", 
        "1.11621333294194754845038843565203449687`6.76945408710811"}], ",", 
       RowBox[{
        RowBox[{"b", "[", "7", "]"}], "\[Rule]", 
        RowBox[{
        "-", "1.69174444298462035514176076209496303572`10.366320651784523"}]}]\
, ",", 
       RowBox[{
        RowBox[{"p", "[", "7", "]"}], "\[Rule]", 
        "0.26817005093520060214244323873752311645`8.693369689660468"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "7", "]"}], "\[Rule]", 
        "0.06997859837767673426436330411754356242`10.621626068363039"}], ",", 
       RowBox[{
        RowBox[{"a", "[", "8", "]"}], "\[Rule]", 
        RowBox[{
        "-", "1.95966947176306049899436263022614754749`5.375312578415947"}]}],
        ",", 
       RowBox[{
        RowBox[{"b", "[", "8", "]"}], "\[Rule]", 
        "0.56587557901768614161474559047833297331`8.768967824206799"}], ",", 
       RowBox[{
        RowBox[{"p", "[", "8", "]"}], "\[Rule]", 
        RowBox[{
        "-", "1.24599166091330782884928760275383222203`6.747107000911554"}]}],
        ",", 
       RowBox[{
        RowBox[{"v", "[", "8", "]"}], "\[Rule]", 
        RowBox[{
        "-", "1.32079164811832910316183529133547402657`9.282606758268901"}]}],
        ",", 
       RowBox[{
        RowBox[{"a", "[", "9", "]"}], "\[Rule]", 
        "0.04506464354071452392001137587536956561`2.3422848517351365"}], ",", 
       RowBox[{
        RowBox[{"b", "[", "9", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.12581402935359100015307146011600053836`6.607114574385386"}]}],
        ",", 
       RowBox[{
        RowBox[{"p", "[", "9", "]"}], "\[Rule]", 
        "0.18311768460233081305828344072641046769`3.7880876436919637"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "9", "]"}], "\[Rule]", 
        "0.47250665015056253481974613180032536508`7.28124239462568"}]}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"P0", "\[Rule]", 
        FractionBox["9", "250"]}], ",", 
       RowBox[{
       "Q", "\[Rule]", 
        "0.0659599160517994286990774628083612716361157422688931516809`25."}], 
       ",", 
       RowBox[{
       "S", "\[Rule]", 
        "0.0339209207315038310038710140446068870027671069093594634562`24.\
696239769007306"}], ",", 
       RowBox[{
       "\[Delta]0", "\[Rule]", 
        "0.0006092143429887953342242563473027406334855614437991211029`24.\
992857561238207"}], ",", 
       RowBox[{
       "V0", "\[Rule]", 
        "0.0485113971611055610032051030496572779377031372479596549149`24.\
62913386246606"}], ",", 
       RowBox[{
       "M", "\[Rule]", 
        "0.5019464671487308968339625327896345050023426386268297474455`26.\
511160406923395"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "0", "]"}], "\[Rule]", 
        "2.6010139400980611488905447171802654727976592073827283092208`24.\
51511343703338"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "1", "]"}], "\[Rule]", 
        "2.6010630025341338949299907414101134333579701033708244920485`22.\
608398487850323"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "2", "]"}], "\[Rule]", 
        "2.6010630025341338949299907414101134333579701033708244920485`22.\
608398487850323"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "3", "]"}], "\[Rule]", 
        "2.6010122475628580046081004169684433363113881012694950856281`22.\
052172104217032"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "4", "]"}], "\[Rule]", 
        "2.6010137936972442785942300133590024234662078208758750519599`21.\
949237615649466"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "5", "]"}], "\[Rule]", 
        "2.6010139307937239731519528276275623416051574105773167465693`21.\
876440467874424"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "6", "]"}], "\[Rule]", 
        "2.6010139428833762556972296734183915331663016781699736944741`21.\
800007156795676"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "7", "]"}], "\[Rule]", 
        "2.6010139411241482926093185881343037911195883066342277546811`21.\
822894356227895"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "8", "]"}], "\[Rule]", 
        "2.6010139400474852164242457756578081488025096144610551041443`21.\
427128594978115"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "9", "]"}], "\[Rule]", 
        "2.6010139400876152355865593081519659115787278386761475718462`21.\
439053716770363"}], ",", 
       RowBox[{
       "\[Epsilon]", "\[Rule]", 
        "0.003892934297461793667925065579269010004685277253659494891`24.\
099750083402853"}], ",", 
       RowBox[{
        RowBox[{"a", "[", "0", "]"}], "\[Rule]", 
        "0.0043507105255604279343614582622160770405808278354502595407`24.\
69897000433601"}], ",", 
       RowBox[{
        RowBox[{"b", "[", "0", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"p", "[", "0", "]"}], "\[Rule]", 
        "0.0339209207315038310038710140446068870027671069093594634562`24.\
696239769007306"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "0", "]"}], "\[Rule]", 
        "0.0659599160517994286990774628083612716361157422688931516809`25."}], 
       ",", 
       RowBox[{
        RowBox[{"a", "[", "1", "]"}], "\[Rule]", 
        "0.0003248700059547008420342536782464735253798561741894362518`22.\
310918938488587"}], ",", 
       RowBox[{
        RowBox[{"b", "[", "1", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.0006090288096093883247023423502729926434120171543759648659`24.\
691695283076537"}]}], ",", 
       RowBox[{
        RowBox[{"p", "[", "1", "]"}], "\[Rule]", 
        "0.0020790792684961689961289859553931129972328930906405365438`23.\
182613189215346"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "1", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.0174780637291593840758583946923010291174885441375053163891`23.\
686506024984265"}]}], ",", 
       RowBox[{
        RowBox[{"a", "[", "2", "]"}], "\[Rule]", 
        RowBox[{
        "-", "1.0204208653314175188475789491312114682463957076940373835381`20.\
477932542367302"}]}], ",", 
       RowBox[{
        RowBox[{"b", "[", "2", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.5459381290732077892005890665698392585260349249533423383405`23.\
22041001750306"}]}], ",", 
       RowBox[{
        RowBox[{"p", "[", "2", "]"}], "\[Rule]", 
        RowBox[{
        "-", "3.9977116854353551641633118198642518650902801717203610728544`22.\
84257992717294"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "2", "]"}], "\[Rule]", 
        "0.1311986549820387325801623583749280247383170064314159865748`22.\
357848269236282"}], ",", 
       RowBox[{
        RowBox[{"a", "[", "3", "]"}], "\[Rule]", 
        "0.54249219276339759376850301645146843361`13.37409944315832"}], ",", 
       RowBox[{
        RowBox[{"b", "[", "3", "]"}], "\[Rule]", 
        "0.4295019090945461310048211466915818857`15.741221182064479"}], ",", 
       RowBox[{
        RowBox[{"p", "[", "3", "]"}], "\[Rule]", 
        "3.17729037387473105729875705317018449486`17.67719164779234"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "3", "]"}], "\[Rule]", 
        RowBox[{
        "-", "3.9038961942576924574409498714641074770645092369478881705051`22.\
084788333046856"}]}], ",", 
       RowBox[{
        RowBox[{"a", "[", "4", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.38188604763793369781937399917940089258`11.99765996193924"}]}],
        ",", 
       RowBox[{
        RowBox[{"b", "[", "4", "]"}], "\[Rule]", 
        RowBox[{
        "-", "1.00799160377567693403649466639051043467`15.029023725897677"}]}]\
, ",", 
       RowBox[{
        RowBox[{"p", "[", "4", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.08096011194184197328273301064203463453`14.758000681015698"}]}]\
, ",", 
       RowBox[{
        RowBox[{"v", "[", "4", "]"}], "\[Rule]", 
        "2.74812543031406502040860711173980570668`18.274893478239008"}], ",", 
       RowBox[{
        RowBox[{"a", "[", "5", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.21978409467980709097085538983628322888`10.223172707834584"}]}]\
, ",", 
       RowBox[{
        RowBox[{"b", "[", "5", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.11058317589888479017225708299285956162`13.118854743301215"}]}]\
, ",", 
       RowBox[{
        RowBox[{"p", "[", "5", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.19471986504180141616526254478162769193`12.192898221319359"}]}]\
, ",", 
       RowBox[{
        RowBox[{"v", "[", "5", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.02408495148876423705434144500200433782`14.859130760703527"}]}]\
, ",", 
       RowBox[{
        RowBox[{"a", "[", "6", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.22317158180424255442856680797848876246`8.529222541044948"}]}],
        ",", 
       RowBox[{
        RowBox[{"b", "[", "6", "]"}], "\[Rule]", 
        "0.12229738732470561794602094313560517327`11.23567551201763"}], ",", 
       RowBox[{
        RowBox[{"p", "[", "6", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.39002718459912547552587247778771308834`10.436506700554514"}]}]\
, ",", 
       RowBox[{
        RowBox[{"v", "[", "6", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.69305529174618799038166410944084402897`12.681960024466926"}]}]\
, ",", 
       RowBox[{
        RowBox[{"a", "[", "7", "]"}], "\[Rule]", 
        "0.46919320052407960344690054679130740604`6.5644624304185415"}], ",", 
       RowBox[{
        RowBox[{"b", "[", "7", "]"}], "\[Rule]", 
        RowBox[{
        "-", "2.38129157812842032652559449171060223593`10.492270983439706"}]}]\
, ",", 
       RowBox[{
        RowBox[{"p", "[", "7", "]"}], "\[Rule]", 
        "0.14951050604033407795943354217162247804`7.725119827428438"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "7", "]"}], "\[Rule]", 
        "0.03842594757335103329686114666802421418`9.94575212064519"}], ",", 
       RowBox[{
        RowBox[{"a", "[", "8", "]"}], "\[Rule]", 
        RowBox[{
        "-", "1.33209689146166816767502095347254333582`5.040719110132581"}]}],
        ",", 
       RowBox[{
        RowBox[{"b", "[", "8", "]"}], "\[Rule]", 
        "1.34214924291603734262514593888289927865`8.825812218037568"}], ",", 
       RowBox[{
        RowBox[{"p", "[", "8", "]"}], "\[Rule]", 
        RowBox[{
        "-", "1.30161778565453098894833903784754742416`5.643626610188754"}]}],
        ",", 
       RowBox[{
        RowBox[{"v", "[", "8", "]"}], "\[Rule]", 
        RowBox[{
        "-", "1.92762605831781250063003109077946809787`8.607078920588362"}]}],
        ",", 
       RowBox[{
        RowBox[{"a", "[", "9", "]"}], "\[Rule]", 
        "0.07200599813203379395734607248335078179`2.24331047114949"}], ",", 
       RowBox[{
        RowBox[{"b", "[", "9", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.06054932848077957265586523392894652898`6.358970720222291"}]}],
        ",", 
       RowBox[{
        RowBox[{"p", "[", "9", "]"}], "\[Rule]", 
        "0.31059305916462585023788996648609765942`2.893851292745703"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "9", "]"}], "\[Rule]", 
        "1.01845346565749300733083663528947581856`6.749048760986259"}]}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"P0", "\[Rule]", 
        FractionBox["19", "500"]}], ",", 
       RowBox[{
       "Q", "\[Rule]", 
        "0.0691394334640118557744924025258676215169380927655906810087`25."}], 
       ",", 
       RowBox[{
       "S", "\[Rule]", 
        "0.0369613261489547169403268513006736782665274023831438301118`24.\
695686975738766"}], ",", 
       RowBox[{
       "\[Delta]0", "\[Rule]", 
        "0.0006644505661038078973627914308171569353790507984385218093`24.\
990233983982584"}], ",", 
       RowBox[{
       "V0", "\[Rule]", 
        "0.0493739265969190792664996371791355074552724714220391844289`24.\
62226825965809"}], ",", 
       RowBox[{
       "M", "\[Rule]", 
        "0.5021019939737822313462944941380741925656780225124852997075`26.\
463201819811268"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "0", "]"}], "\[Rule]", 
        "2.6011943313776060543038848744461880166497559674231814977012`24.\
51977615543138"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "1", "]"}], "\[Rule]", 
        "2.6012563424326982490971353259602571468597546342378555478796`22.\
59234671098484"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "2", "]"}], "\[Rule]", 
        "2.6012563424326982490971353259602571468597546342378555478796`22.\
59234671098484"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "3", "]"}], "\[Rule]", 
        "2.6011922660122906857557770688504121748990879062563858040732`22.\
001742921550896"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "4", "]"}], "\[Rule]", 
        "2.6011941502216221309374418196635698630890753792129597411825`21.\
91410209756726"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "5", "]"}], "\[Rule]", 
        "2.6011943134227504472585345246020089318931108899402035453456`21.\
840919759404095"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "6", "]"}], "\[Rule]", 
        "2.6011943341483451359102006084654534493960068954027663061707`21.\
734122656066855"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "7", "]"}], "\[Rule]", 
        "2.6011943323166574990639451199785083771006083479508680201539`21.\
754307033629278"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "8", "]"}], "\[Rule]", 
        "2.6011943313191286116401193526621151791585900877748375290672`21.\
380230403270108"}], ",", 
       RowBox[{
       "\[Epsilon]", "\[Rule]", 
        "0.0042039879475644626925889882761483851313560450249705994151`24.\
085041340353296"}], ",", 
       RowBox[{
        RowBox[{"a", "[", "0", "]"}], "\[Rule]", 
        "0.0047802612597245224423593634461808487281869219191439588006`24.\
69897000433601"}], ",", 
       RowBox[{
        RowBox[{"b", "[", "0", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"p", "[", "0", "]"}], "\[Rule]", 
        "0.0369613261489547169403268513006736782665274023831438301118`24.\
695686975738766"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "0", "]"}], "\[Rule]", 
        "0.0691394334640118557744924025258676215169380927655906810087`25."}], 
       ",", 
       RowBox[{
        RowBox[{"a", "[", "1", "]"}], "\[Rule]", 
        "0.0003463765496752913273231164864805310597950050603272752522`22.\
29473891119355"}], ",", 
       RowBox[{
        RowBox[{"b", "[", "1", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.0006642298677101740586664128194497319372958448128118816215`24.\
68905971270053"}]}], ",", 
       RowBox[{
        RowBox[{"p", "[", "1", "]"}], "\[Rule]", 
        "0.0010386738510452830596731486993263217334725976168561698882`22.\
843388633288914"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "1", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.0197983025038245799124673464287422301577378565532519765035`23.\
723947896087235"}]}], ",", 
       RowBox[{
        RowBox[{"a", "[", "2", "]"}], "\[Rule]", 
        RowBox[{
        "-", "1.1655459514652799708039218707022856908453021269984074917808`20.\
539635638289305"}]}], ",", 
       RowBox[{
        RowBox[{"b", "[", "2", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.6031195558624595885044913474586019396740213819035083085325`23.\
267758798473995"}]}], ",", 
       RowBox[{
        RowBox[{"p", "[", "2", "]"}], "\[Rule]", 
        RowBox[{
        "-", "8.2489096651451010189797617099725593255222821186582402878038`22.\
680925916183103"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "2", "]"}], "\[Rule]", 
        "0.0642561114038943214883348481356652375778843130280375619611`22.\
096259860992358"}], ",", 
       RowBox[{
        RowBox[{"a", "[", "3", "]"}], "\[Rule]", 
        "0.59903167118934237454051324350645273747`13.096571670677118"}], ",", 
       RowBox[{
        RowBox[{"b", "[", "3", "]"}], "\[Rule]", 
        "0.36779287102406684765231590634573455274`16.079870365373328"}], ",", 
       RowBox[{
        RowBox[{"p", "[", "3", "]"}], "\[Rule]", 
        "7.34026907288672178044017625171911371391`17.837708984720045"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "3", "]"}], "\[Rule]", 
        RowBox[{
        "-", "7.0883399168229729240038156239528317878171012465027056235254`21.\
93322888088545"}]}], ",", 
       RowBox[{
        RowBox[{"a", "[", "4", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.32832458348690002305593061736171421218`11.725341733755114"}]}]\
, ",", 
       RowBox[{
        RowBox[{"b", "[", "4", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.91683930447829705799406187466297616893`15.29583766747242"}]}],
        ",", 
       RowBox[{
        RowBox[{"p", "[", "4", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.0393127776867944747231692737497224773`14.326940191950174"}]}],
        ",", 
       RowBox[{
        RowBox[{"v", "[", "4", "]"}], "\[Rule]", 
        "5.93194312770418210456373597083946659015`18.504875563079498"}], ",", 
       RowBox[{
        RowBox[{"a", "[", "5", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.21925384254393189408838115634689573749`9.97106904823902"}]}], 
       ",", 
       RowBox[{
        RowBox[{"b", "[", "5", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.14092232167702550222527636972432153454`13.501383484626034"}]}]\
, ",", 
       RowBox[{
        RowBox[{"p", "[", "5", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.17060726994627181606171400466827836546`9.201818037504703"}]}],
        ",", 
       RowBox[{
        RowBox[{"v", "[", "5", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.01054212479981742709708764593074366074`14.440386118872693"}]}]\
, ",", 
       RowBox[{
        RowBox[{"a", "[", "6", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.31090294006311118956975043208523653074`8.37233984919661"}]}], 
       ",", 
       RowBox[{
        RowBox[{"b", "[", "6", "]"}], "\[Rule]", 
        "0.0186851158573962400482017763028557043`10.819210394960114"}], ",", 
       RowBox[{
        RowBox[{"p", "[", "6", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.4551900122150415749371084381668336514`7.326763968773598"}]}], 
       ",", 
       RowBox[{
        RowBox[{"v", "[", "6", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.71067998742483488303480799835375769219`12.288303790894465"}]}]\
, ",", 
       RowBox[{
        RowBox[{"a", "[", "7", "]"}], "\[Rule]", 
        "0.25789700780550398195265363869747544911`6.220654439999945"}], ",", 
       RowBox[{
        RowBox[{"b", "[", "7", "]"}], "\[Rule]", 
        RowBox[{
        "-", "10.46110429577850464997743238333108001694`10.516372949568353"}]}\
], ",", 
       RowBox[{
        RowBox[{"p", "[", "7", "]"}], "\[Rule]", 
        "0.07849502525794516589705038863911124855`4.444809399462885"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "7", "]"}], "\[Rule]", 
        "0.00849626880525089566873270023322444664`8.509685405651206"}], ",", 
       RowBox[{
        RowBox[{"a", "[", "8", "]"}], "\[Rule]", 
        RowBox[{
        "-", "1.15953226163672751141714112391874962378`4.7085455438421535"}]}]\
, ",", 
       RowBox[{
        RowBox[{"b", "[", "8", "]"}], "\[Rule]", 
        "9.45077363734885373351814914709733042808`9.727833538925601"}], ",", 
       RowBox[{
        RowBox[{"p", "[", "8", "]"}], "\[Rule]", 
        RowBox[{
        "-", "1.612242509447851272553991653995618986`2.8270542346923326"}]}], 
       ",", 
       RowBox[{
        RowBox[{"v", "[", "8", "]"}], "\[Rule]", 
        RowBox[{
        "-", "6.84819454488992164316470272748599797579`7.362436194073916"}]}]}\
], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"P0", "\[Rule]", 
        FractionBox["1", "25"]}], ",", 
       RowBox[{
       "Q", "\[Rule]", 
        "0.0724869459776745977561770573691555159939048794056904798002`25."}], 
       ",", 
       RowBox[{
       "S", "\[Rule]", 
        "0.0401529503278449146881011161062549879854430591747526002844`24.\
69622817398467"}], ",", 
       RowBox[{
       "\[Delta]0", "\[Rule]", 
        "0.000721240577383371451535907284255902222898043620067382193`24.\
99215282541734"}], ",", 
       RowBox[{
       "V0", "\[Rule]", 
        "0.0502359999701292587434121870326790284402069277286364196751`24.\
613940439185576"}], ",", 
       RowBox[{
       "M", "\[Rule]", 
        "0.5022686137085404822275095922180440942003574943060703356995`26.\
415588100950895"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "0", "]"}], "\[Rule]", 
        "2.6013824267217186603498158676531899413231489111169005710856`24.\
514953608470897"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "1", "]"}], "\[Rule]", 
        "2.6014588421995472420918927856880417359275811980886285505271`22.\
56617086920468"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "2", "]"}], "\[Rule]", 
        "2.6014588421995472420918927856880417359275811980886285505271`22.\
56617086920468"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "3", "]"}], "\[Rule]", 
        "2.6013798871672053504494137405471122251973883564983053095117`21.\
938191495381236"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "4", "]"}], "\[Rule]", 
        "2.6013822122054996252561523549965666603152102605129522370488`21.\
86411679270202"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "5", "]"}], "\[Rule]", 
        "2.6013823987679693093683511123818142801195063006634344002893`21.\
794063278865078"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "6", "]"}], "\[Rule]", 
        "2.6013824293748910559047490539533089651865480660237483438559`21.\
65905116287044"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "7", "]"}], "\[Rule]", 
        "2.6013824276093959135281127461303109252817771813043926877246`21.\
673701283770274"}], ",", 
       RowBox[{
       "\[Epsilon]", "\[Rule]", 
        "0.0045372274170809644550191844360881884007149886121406713991`24.\
07041261265875"}], ",", 
       RowBox[{
        RowBox[{"a", "[", "0", "]"}], "\[Rule]", 
        "0.0052543573371703155467458786332622503884673474082349643067`24.\
698970004336008"}], ",", 
       RowBox[{
        RowBox[{"b", "[", "0", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"p", "[", "0", "]"}], "\[Rule]", 
        "0.0401529503278449146881011161062549879854430591747526002844`24.\
69622817398467"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "0", "]"}], "\[Rule]", 
        "0.0724869459776745977561770573691555159939048794056904798002`25."}], 
       ",", 
       RowBox[{
        RowBox[{"a", "[", "1", "]"}], "\[Rule]", 
        "0.0003606625682550559730030561033463966189983361547390744163`22.\
268363284238326"}], ",", 
       RowBox[{
        RowBox[{"b", "[", "1", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.0007209805459169781422664223561912388652586315846486290319`24.\
69096622376503"}]}], ",", 
       RowBox[{
        RowBox[{"p", "[", "1", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.0001529503278449146881011161062549879854430591747526002844`21.\
976031128995263"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "1", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.0222871651862284881033816468469029866168065987204745176093`23.\
75780011964796"}]}], ",", 
       RowBox[{
        RowBox[{"a", "[", "2", "]"}], "\[Rule]", 
        RowBox[{
        "-", "1.3325906545981922618195381297142920350726868383368945983664`20.\
585471966388138"}]}], ",", 
       RowBox[{
        RowBox[{"b", "[", "2", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.6548022364734218840046439963466751959377328242709835694321`23.\
30789570305964"}]}], ",", 
       RowBox[{
        RowBox[{"p", "[", "2", "]"}], "\[Rule]", 
        "56.8368763418925945518551774533140812661189439183372868853148`21.\
951406271388823"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "2", "]"}], "\[Rule]", 
        "0.0023835083248755680369597493738475957182828657105074749963`20.\
70997185022182"}], ",", 
       RowBox[{
        RowBox[{"a", "[", "3", "]"}], "\[Rule]", 
        "0.68424981439604922240075119348978142523`13.131659051052951"}], ",", 
       RowBox[{
        RowBox[{"b", "[", "3", "]"}], "\[Rule]", 
        "0.32288385239952849771478558901981214987`16.228148981499544"}], ",", 
       RowBox[{
        RowBox[{"p", "[", "3", "]"}], "\[Rule]", 
        RowBox[{
        "-", "57.836518713538031021279780052132433255`17.99176425020666"}]}], 
       ",", 
       RowBox[{
        RowBox[{"v", "[", "3", "]"}], "\[Rule]", 
        RowBox[{
        "-", "169.93538126549078340198824249557169983349`20.702236620835418"}]\
}], ",", 
       RowBox[{
        RowBox[{"a", "[", "4", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.28288792562816421301620376243168360441`11.682096856450542"}]}]\
, ",", 
       RowBox[{
        RowBox[{"b", "[", "4", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.84087581081676060329638611542537697414`15.359492218286011"}]}]\
, ",", 
       RowBox[{
        RowBox[{"p", "[", "4", "]"}], "\[Rule]", 
        "0.00576212418879525014030909865119357921`12.80896585601513"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "4", "]"}], "\[Rule]", 
        "168.77890780871070010329220997488380417843`18.746654639328433"}], 
       ",", 
       RowBox[{
        RowBox[{"a", "[", "5", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.20779626063406967259873232515791277884`9.882099900075557"}]}],
        ",", 
       RowBox[{
        RowBox[{"b", "[", "5", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.16939182915207910256868513557304840529`13.657952488562888"}]}]\
, ",", 
       RowBox[{
        RowBox[{"p", "[", "5", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.1453438761199249913083360282149977753`8.842014961475842"}]}], 
       ",", 
       RowBox[{
        RowBox[{"v", "[", "5", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.00035192347087359903810666859552962926`11.7536822466753"}]}], 
       ",", 
       RowBox[{
        RowBox[{"a", "[", "6", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.39113537938826668338939173313634487972`8.387251936148015"}]}],
        ",", 
       RowBox[{
        RowBox[{"b", "[", "6", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.05664924042527604853806415143890419409`11.463520411758608"}]}]\
, ",", 
       RowBox[{
        RowBox[{"p", "[", "6", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.50656963962817136477250240505951007253`6.022321399401355"}]}],
        ",", 
       RowBox[{
        RowBox[{"v", "[", "6", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.71667854012325824099715791929796068748`8.300187075216012"}]}],
        ",", 
       RowBox[{
        RowBox[{"a", "[", "7", "]"}], "\[Rule]", 
        "0.15765288546001815800763652283523736989`5.853248752625601"}], ",", 
       RowBox[{
        RowBox[{"b", "[", "7", "]"}], "\[Rule]", 
        "2.43016041071093590509828506488640578527`10.747232843496322"}], ",", 
       RowBox[{
        RowBox[{"p", "[", "7", "]"}], "\[Rule]", 
        "0.02855491714733612087558223068864689988`1.4212979005471194"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "7", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.02091588615523298767542631766874678101`3.202736196338762"}]}]}\
], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"P0", "\[Rule]", 
        FractionBox["21", "500"]}], ",", 
       RowBox[{
       "Q", "\[Rule]", 
        "0.0760019523245303448907502488807601077406061668088142622514`25."}], 
       ",", 
       RowBox[{
       "S", "\[Rule]", 
        "0.0434976411861988661609567638665019286322668937138053048307`24.\
695392268097116"}], ",", 
       RowBox[{
       "\[Delta]0", "\[Rule]", 
        "0.000779576854542131294599181358307071928290968587300212852`24.\
987826511941808"}], ",", 
       RowBox[{
       "V0", "\[Rule]", 
        "0.0510953715541044107505862800070415917586436681851317045807`24.\
606962935277945"}], ",", 
       RowBox[{
       "M", "\[Rule]", 
        "0.5024465833469486121124003058862330976954141252406154425444`26.\
367455339727655"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "0", "]"}], "\[Rule]", 
        "2.6015780890628467638975326493002140193607307953721577675164`24.\
515446310693296"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "1", "]"}], "\[Rule]", 
        "2.6016701941424586939444747529694269342569317033323448746608`22.\
527602094902527"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "2", "]"}], "\[Rule]", 
        "2.6016701941424586939444747529694269342569317033323448746608`22.\
527602094902527"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "3", "]"}], "\[Rule]", 
        "2.6015749376163209030343544678873151361203011881330795956584`21.\
8576656951278"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "4", "]"}], "\[Rule]", 
        "2.6015778434697686796791914686348609898196953548299206227588`21.\
79594732953208"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "5", "]"}], "\[Rule]", 
        "2.6015780503965833044497553565706962083091578887131654693145`21.\
731472993552995"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "6", "]"}], "\[Rule]", 
        "2.6015780914883953835883791762961079269185037415709373377199`21.\
57033157224903"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "7", "]"}], "\[Rule]", 
        "2.6015780899035740038573527442069944248041868502665923591749`21.\
580839401460914"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "8", "]"}], "\[Rule]", 
        "2.6015780889626245619857298039337748274465579810121334383767`21.\
18120142291059"}], ",", 
       RowBox[{
       "\[Epsilon]", "\[Rule]", 
        "0.0048931666938972242248006117724661953908282504812308850888`24.\
054925457687947"}], ",", 
       RowBox[{
        RowBox[{"a", "[", "0", "]"}], "\[Rule]", 
        "0.0057762967571401834951804360737564730321861480556230272116`24.\
69897000433601"}], ",", 
       RowBox[{
        RowBox[{"b", "[", "0", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"p", "[", "0", "]"}], "\[Rule]", 
        "0.0434976411861988661609567638665019286322668937138053048307`24.\
695392268097116"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "0", "]"}], "\[Rule]", 
        "0.0760019523245303448907502488807601077406061668088142622514`25."}], 
       ",", 
       RowBox[{
        RowBox[{"a", "[", "1", "]"}], "\[Rule]", 
        "0.0003655212000825022682306818157683531876283420266558602476`22.\
22952090121155"}], ",", 
       RowBox[{
        RowBox[{"b", "[", "1", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.0007792730634540242616758090430050182108012324483313489463`24.\
686627244312177"}]}], ",", 
       RowBox[{
        RowBox[{"p", "[", "1", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.0014976411861988661609567638665019286322668937138053048306`22.\
931304340963596"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "1", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.024946398017145222692896291763945219467734446982733479337`23.\
790091609653725"}]}], ",", 
       RowBox[{
        RowBox[{"a", "[", "2", "]"}], "\[Rule]", 
        RowBox[{
        "-", "1.5340203567525886017691523175470243299802164966450917783926`20.\
61216236696475"}]}], ",", 
       RowBox[{
        RowBox[{"b", "[", "2", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.7015229016357717736827663370369373183549983461578809395825`23.\
3408304053414"}]}], ",", 
       RowBox[{
        RowBox[{"p", "[", "2", "]"}], "\[Rule]", 
        "5.795834888544113392557210116688548343972710515445420933639`22.\
7241781636637"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "2", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.0547776221554128704596593979354988104736337523719617552194`22.\
09545130910694"}]}], ",", 
       RowBox[{
        RowBox[{"a", "[", "3", "]"}], "\[Rule]", 
        "0.80868649111371574624292555131532235988`13.798327353716225"}], ",", 
       RowBox[{
        RowBox[{"b", "[", "3", "]"}], "\[Rule]", 
        "0.28930327497226779915920834878938979474`16.318796115255434"}], ",", 
       RowBox[{
        RowBox[{"p", "[", "3", "]"}], "\[Rule]", 
        RowBox[{
        "-", "6.89202650304794093756269543101908754131`17.94908257859616"}]}],
        ",", 
       RowBox[{
        RowBox[{"v", "[", "3", "]"}], "\[Rule]", 
        "6.5776893911519121123712796016600986185888319718025130682545`21.\
92550783873304"}], ",", 
       RowBox[{
        RowBox[{"a", "[", "4", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.24355781795651453532060062487757939066`12.178923515191"}]}], 
       ",", 
       RowBox[{
        RowBox[{"b", "[", "4", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.77576960923599361185060000139806521496`15.348313834216167"}]}]\
, ",", 
       RowBox[{
        RowBox[{"p", "[", "4", "]"}], "\[Rule]", 
        "0.05747215929277817039020702451625323959`14.78530637471536"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "4", "]"}], "\[Rule]", 
        RowBox[{
        "-", "7.73388763806813594919765657234721163343`18.720516713696654"}]}]\
, ",", 
       RowBox[{
        RowBox[{"a", "[", "5", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.18885959281385742882484665307303752749`10.198680272307948"}]}]\
, ",", 
       RowBox[{
        RowBox[{"b", "[", "5", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.19489011827572809370261258124382714664`13.721837219739"}]}], 
       ",", 
       RowBox[{
        RowBox[{"p", "[", "5", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.12121176887404979625933776532718729426`11.867439672558865"}]}]\
, ",", 
       RowBox[{
        RowBox[{"v", "[", "5", "]"}], "\[Rule]", 
        "0.00734917677941402890235161440676560241`14.47265883454634"}], ",", 
       RowBox[{
        RowBox[{"a", "[", "6", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.46367170644297711989361197760819315114`8.765319009329872"}]}],
        ",", 
       RowBox[{
        RowBox[{"b", "[", "6", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.11562218057008032175293926699219916555`11.839052807519385"}]}]\
, ",", 
       RowBox[{
        RowBox[{"p", "[", "6", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.54396227718172814876994578379460935471`9.842496661212701"}]}],
        ",", 
       RowBox[{
        RowBox[{"v", "[", "6", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.71251516412655468404767309620197026163`12.424964522150374"}]}]\
, ",", 
       RowBox[{
        RowBox[{"a", "[", "7", "]"}], "\[Rule]", 
        "0.10033515220048318651485541712467025165`5.263560613700587"}], ",", 
       RowBox[{
        RowBox[{"b", "[", "7", "]"}], "\[Rule]", 
        "0.85838268605983771748671442646296888159`10.740719679059287"}], ",", 
       RowBox[{
        RowBox[{"p", "[", "7", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.01114407429527318533577848545757281889`5.832825637723204"}]}],
        ",", 
       RowBox[{
        RowBox[{"v", "[", "7", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.05024454740793163132298569417648887283`9.00518849240465"}]}], 
       ",", 
       RowBox[{
        RowBox[{"a", "[", "8", "]"}], "\[Rule]", 
        RowBox[{
        "-", "1.16163023927733942268897599451675642062`3.9060321359920227"}]}]\
, ",", 
       RowBox[{
        RowBox[{"b", "[", "8", "]"}], "\[Rule]", 
        RowBox[{
        "-", "1.90900068660176318469347334733503980293`9.772843759309422"}]}],
        ",", 
       RowBox[{
        RowBox[{"p", "[", "8", "]"}], "\[Rule]", 
        "5.29245803574903701982273329775402657353`4.169325581050723"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "8", "]"}], "\[Rule]", 
        "0.59393042427578450253148331449896989792`6.895880562509682"}]}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"P0", "\[Rule]", 
        FractionBox["11", "250"]}], ",", 
       RowBox[{
       "Q", "\[Rule]", 
        "0.0796839887550988714075190143712398580311497202252148820831`25."}], 
       ",", 
       RowBox[{
       "S", "\[Rule]", 
        "0.0469969906333402136682481514386837091267058120345204301328`24.\
696302706922232"}], ",", 
       RowBox[{
       "\[Delta]0", "\[Rule]", 
        "0.0008394567755771928019821742787000229545375188578951757784`24.\
992024067466982"}], ",", 
       RowBox[{
       "V0", "\[Rule]", 
        "0.0519501491310720423723616780350102302555368557262577606365`24.\
59780164861918"}], ",", 
       RowBox[{
       "M", "\[Rule]", 
        "0.5026361520234621915213391885564247132046964872788288953091`26.\
320289797962424"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "0", "]"}], "\[Rule]", 
        "2.6017812002264204173021868318588774857997737062351971150543`24.\
519592080397995"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "1", "]"}], "\[Rule]", 
        "2.6018900527019263606806525346636359842739950320691633836525`22.\
475620375208646"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "2", "]"}], "\[Rule]", 
        "2.6018900527019263606806525346636359842739950320691633836525`22.\
475620375208646"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "3", "]"}], "\[Rule]", 
        "2.6017772498299470295599308396911624846388603497886294479137`21.\
756705200435643"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "4", "]"}], "\[Rule]", 
        "2.6017809262967036169515680622471892700357409522496572757628`21.\
706734529867315"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "5", "]"}], "\[Rule]", 
        "2.6017811507773666939187840251238434766805136597098412952974`21.\
649197147030804"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "6", "]"}], "\[Rule]", 
        "2.6017812023121257354862996803517500361654261396949859739681`21.\
464206878097613"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "7", "]"}], "\[Rule]", 
        "2.601781201012720941254319479511495784043221052988492119022`21.\
471540780538035"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "8", "]"}], "\[Rule]", 
        "2.601781201012720941254319479511495784043221052988492119022`21.\
471540780538035"}], ",", 
       RowBox[{
       "\[Epsilon]", "\[Rule]", 
        "0.0052723040469243830426783771128494264093929745576577906182`24.\
04000652786519"}], ",", 
       RowBox[{
        RowBox[{"a", "[", "0", "]"}], "\[Rule]", 
        "0.0063495380639227233862748821027683452765354062784084310132`24.\
698970004336008"}], ",", 
       RowBox[{
        RowBox[{"b", "[", "0", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"p", "[", "0", "]"}], "\[Rule]", 
        "0.0469969906333402136682481514386837091267058120345204301328`24.\
696302706922232"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "0", "]"}], "\[Rule]", 
        "0.0796839887550988714075190143712398580311497202252148820831`25."}], 
       ",", 
       RowBox[{
        RowBox[{"a", "[", "1", "]"}], "\[Rule]", 
        "0.0003585437161616877771276438919605081943834950693904501347`22.\
17720664981492"}], ",", 
       RowBox[{
        RowBox[{"b", "[", "1", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.0008391045303099483523515549651714754887455882471982168118`24.\
69081179883203"}]}], ",", 
       RowBox[{
        RowBox[{"p", "[", "1", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.0029969906333402136682481514386837091267058120345204301328`23.\
199888047311333"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "1", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.0277774312295129890127959303114622210203528854531000436177`23.\
818846193112027"}]}], ",", 
       RowBox[{
        RowBox[{"a", "[", "2", "]"}], "\[Rule]", 
        RowBox[{
        "-", "1.7913708946253701154756441621671275883080169850450841045527`20.\
61066129871496"}]}], ",", 
       RowBox[{
        RowBox[{"b", "[", "2", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.7437812822355723829991259301444820522670967916870330412464`23.\
370377553099644"}]}], ",", 
       RowBox[{
        RowBox[{"p", "[", "2", "]"}], "\[Rule]", 
        "2.8436829684227586775843012028764758489502719305885522166926`22.\
8393384692364"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "2", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.1075845803234738065440046108937428448800072225194086539482`22.\
409474041927346"}]}], ",", 
       RowBox[{
        RowBox[{"a", "[", "3", "]"}], "\[Rule]", 
        "0.99223812663192372022257819937806182113`14.181561193167552"}], ",", 
       RowBox[{
        RowBox[{"b", "[", "3", "]"}], "\[Rule]", 
        "0.26365938050553619866221117339102262276`16.383713675803797"}], ",", 
       RowBox[{
        RowBox[{"p", "[", "3", "]"}], "\[Rule]", 
        RowBox[{
        "-", "4.04566458410672019922401300195521065981`17.919875296664575"}]}]\
, ",", 
       RowBox[{
        RowBox[{"v", "[", "3", "]"}], "\[Rule]", 
        "2.9808051861125034259887204465632946661342400701146513506564`22.\
088901685075975"}], ",", 
       RowBox[{
        RowBox[{"a", "[", "4", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.20825724866728656440089789798786975669`12.390126965263471"}]}]\
, ",", 
       RowBox[{
        RowBox[{"b", "[", "4", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.71908075887012035191343479754490634425`15.287114190084301"}]}]\
, ",", 
       RowBox[{
        RowBox[{"p", "[", "4", "]"}], "\[Rule]", 
        "0.11983254980579876597448432221175911706`15.384332590856728"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "4", "]"}], "\[Rule]", 
        RowBox[{
        "-", "4.13655037076183903963005178143138213665`18.662721477360794"}]}]\
, ",", 
       RowBox[{
        RowBox[{"a", "[", "5", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.16593306816825845478241585675910796036`9.913873780176685"}]}],
        ",", 
       RowBox[{
        RowBox[{"b", "[", "5", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.21667718653667816148733448177518858768`13.692106523373893"}]}]\
, ",", 
       RowBox[{
        RowBox[{"p", "[", "5", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.09947093044950657821435565469438898827`12.498217890206755"}]}]\
, ",", 
       RowBox[{
        RowBox[{"v", "[", "5", "]"}], "\[Rule]", 
        "0.01326963297933273041530651454567409765`15.026599725125331"}], ",", 
       RowBox[{
        RowBox[{"a", "[", "6", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.5275082533602697427474548820584894114`8.549313625688683"}]}], 
       ",", 
       RowBox[{
        RowBox[{"b", "[", "6", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.16440892758501894839668266259935100614`11.959435545567043"}]}]\
, ",", 
       RowBox[{
        RowBox[{"p", "[", "6", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.56782563440542478540835837533401448261`10.22619342391001"}]}],
        ",", 
       RowBox[{
        RowBox[{"v", "[", "6", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.69971383863082240016784538698143665816`13.182460690379147"}]}]\
, ",", 
       RowBox[{
        RowBox[{"a", "[", "7", "]"}], "\[Rule]", 
        "0.06306411587299167596172863876513179161`4.750628846743329"}], ",", 
       RowBox[{
        RowBox[{"b", "[", "7", "]"}], "\[Rule]", 
        "0.43669193002964385527352595346402000711`10.594914227056655"}], ",", 
       RowBox[{
        RowBox[{"p", "[", "7", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.04558378275873742690258904155158684489`7.436436810809405"}]}],
        ",", 
       RowBox[{
        RowBox[{"v", "[", "7", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.07940022035925317841526374549453218188`10.373142921540447"}]}]\
, ",", 
       RowBox[{
        RowBox[{"a", "[", "8", "]"}], "\[Rule]", 
        RowBox[{
        "-", "1.29684411024702411014921967388453977321`3.4040418454972747"}]}]\
, ",", 
       RowBox[{
        RowBox[{"b", "[", "8", "]"}], "\[Rule]", 
        RowBox[{
        "-", "1.55333049242434657837705746709079620034`9.627826717661419"}]}],
        ",", 
       RowBox[{
        RowBox[{"p", "[", "8", "]"}], "\[Rule]", 
        "0.83695491357782073018386524520986508387`5.518294481688406"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "8", "]"}], "\[Rule]", 
        "0.20511724965855543778082728814622746394`7.944151806833094"}]}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"P0", "\[Rule]", 
        FractionBox["23", "500"]}], ",", 
       RowBox[{
       "Q", "\[Rule]", 
        "0.0835326294720129023498180365744714649480544162207824431324`25."}], 
       ",", 
       RowBox[{
       "S", "\[Rule]", 
        "0.0506523698911796552772071569849274261464476426762186016077`24.\
695949872615937"}], ",", 
       RowBox[{
       "\[Delta]0", "\[Rule]", 
        "0.0009008812200512609411364574989136596919279060429449916566`24.\
989888642663093"}], ",", 
       RowBox[{
       "V0", "\[Rule]", 
        "0.0527987537782290909976804981196615133845401069239027684644`24.\
589918435929526"}], ",", 
       RowBox[{
       "M", "\[Rule]", 
        "0.5028375610702340850747558501414142026724541830124682281742`26.\
272860663551278"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "0", "]"}], "\[Rule]", 
        "2.6019916591409770040600631485075243461246874382693196179668`24.\
521593572649156"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "1", "]"}], "\[Rule]", 
        "2.6021180338056506379190123290159316629670578849014557021201`22.\
404847206098182"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "2", "]"}], "\[Rule]", 
        "2.6021180338056506379190123290159316629670578849014557021201`22.\
404847206098182"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "3", "]"}], "\[Rule]", 
        "2.6019866556086163269752168805433499049967922731326784526688`21.\
62584857214856"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "4", "]"}], "\[Rule]", 
        "2.601991359715314204856282126818828459373223065055415402758`21.\
58767014303482"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "5", "]"}], "\[Rule]", 
        "2.601991599378915919282277268724738288662344747708063412912`21.\
537499561705754"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "6", "]"}], "\[Rule]", 
        "2.6019916607753493838344803178767730570382366002514951690063`21.\
33109211561451"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "7", "]"}], "\[Rule]", 
        "2.6019916598604128423646231602698567753021320791680065045796`21.\
33570300783295"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "8", "]"}], "\[Rule]", 
        "2.6019916598604128423646231602698567753021320791680065045796`21.\
33570300783295"}], ",", 
       RowBox[{
       "\[Epsilon]", "\[Rule]", 
        "0.0056751221404681701495117002828284053449083660249364563485`24.\
024378169526408"}], ",", 
       RowBox[{
        RowBox[{"a", "[", "0", "]"}], "\[Rule]", 
        "0.0069777001865085985331973365180663688584741569294275478748`24.\
698970004336008"}], ",", 
       RowBox[{
        RowBox[{"b", "[", "0", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"p", "[", "0", "]"}], "\[Rule]", 
        "0.0506523698911796552772071569849274261464476426762186016077`24.\
695949872615937"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "0", "]"}], "\[Rule]", 
        "0.0835326294720129023498180365744714649480544162207824431324`25."}], 
       ",", 
       RowBox[{
        RowBox[{"a", "[", "1", "]"}], "\[Rule]", 
        "0.0003371216498668539369213877808621617545906466168755101833`22.\
106040105777844"}], ",", 
       RowBox[{
        RowBox[{"b", "[", "1", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.0009004755483947443172352919786859437893949357568753378052`24.\
68866303781391"}]}], ",", 
       RowBox[{
        RowBox[{"p", "[", "1", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.0046523698911796552772071569849274261464476426762186016077`23.\
357994343716644"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "1", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.0307814196805468212713342780033272084445681828347511759475`23.\
846421528199336"}]}], ",", 
       RowBox[{
        RowBox[{"a", "[", "2", "]"}], "\[Rule]", 
        RowBox[{
        "-", "2.1456169670606390945532745969519133857124116121513815347794`20.\
550487317621112"}]}], ",", 
       RowBox[{
        RowBox[{"b", "[", "2", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.7820357833921802224069970169193990590923681640842327151075`23.\
39488625701795"}]}], ",", 
       RowBox[{
        RowBox[{"p", "[", "2", "]"}], "\[Rule]", 
        "1.7658825311869749363293325945699862237426702264952319743068`22.\
862371642312738"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "2", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.156383875848183729081504198560154349704289254051318200768`22.\
59210455656098"}]}], ",", 
       RowBox[{
        RowBox[{"a", "[", "3", "]"}], "\[Rule]", 
        "1.27436931231458284886207459547264169508`14.492498535914038"}], ",", 
       RowBox[{
        RowBox[{"b", "[", "3", "]"}], "\[Rule]", 
        "0.24374257620643510138565653061604685062`16.435242447145377"}], ",", 
       RowBox[{
        RowBox[{"p", "[", "3", "]"}], "\[Rule]", 
        RowBox[{
        "-", "3.08814007844683956403436752933223528421`17.90031589565671"}]}],
        ",", 
       RowBox[{
        RowBox[{"v", "[", "3", "]"}], "\[Rule]", 
        "1.8264279957216104665883619291168535275659852647696602705442`22.\
13894678221109"}], ",", 
       RowBox[{
        RowBox[{"a", "[", "4", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.17492676171790204286840456524356059388`12.509683781377554"}]}]\
, ",", 
       RowBox[{
        RowBox[{"b", "[", "4", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.66933612194149519923556007077348880143`15.17423963244726"}]}],
        ",", 
       RowBox[{
        RowBox[{"p", "[", "4", "]"}], "\[Rule]", 
        "0.19828742537375182244312413900042719645`15.766838999884827"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "4", "]"}], "\[Rule]", 
        RowBox[{
        "-", "2.98169317474843128711554205748593895225`18.608838835577515"}]}]\
, ",", 
       RowBox[{
        RowBox[{"a", "[", "5", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.14192484773394478286401070629816898243`10.198477977737571"}]}]\
, ",", 
       RowBox[{
        RowBox[{"b", "[", "5", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.23435289244461865145445992137300916835`13.667547325374496"}]}]\
, ",", 
       RowBox[{
        RowBox[{"p", "[", "5", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.08059921528198725195036494504737629467`13.196369954040415"}]}]\
, ",", 
       RowBox[{
        RowBox[{"v", "[", "5", "]"}], "\[Rule]", 
        "0.01796635530342464095259832580241548128`15.311244535729116"}], ",", 
       RowBox[{
        RowBox[{"a", "[", "6", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.58169833399210656305149872145244503982`8.789937659507407"}]}],
        ",", 
       RowBox[{
        RowBox[{"b", "[", "6", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.20642674185695057861723711258881352168`12.039124174245627"}]}]\
, ",", 
       RowBox[{
        RowBox[{"p", "[", "6", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.57924028448054880878450027264520290295`11.304013380698247"}]}]\
, ",", 
       RowBox[{
        RowBox[{"v", "[", "6", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.67987491310738018753441240758095332959`13.735868348469213"}]}]\
, ",", 
       RowBox[{
        RowBox[{"a", "[", "7", "]"}], "\[Rule]", 
        "0.03609992044499603242303261228197032848`4.709440359810225"}], ",", 
       RowBox[{
        RowBox[{"b", "[", "7", "]"}], "\[Rule]", 
        "0.24708388191261581372970868664543025369`10.435845135768734"}], ",", 
       RowBox[{
        RowBox[{"p", "[", "7", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.07706079785087672844642285993331720472`8.576340504637312"}]}],
        ",", 
       RowBox[{
        RowBox[{"v", "[", "7", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.10788307436822424171638199073039663025`11.372485025433337"}]}]\
, ",", 
       RowBox[{
        RowBox[{"a", "[", "8", "]"}], "\[Rule]", 
        RowBox[{
        "-", "1.64044524839495196295129556859817328658`2.8503106512614695"}]}]\
, ",", 
       RowBox[{
        RowBox[{"b", "[", "8", "]"}], "\[Rule]", 
        RowBox[{
        "-", "1.47742516404811226684498297253625802803`9.488110942826369"}]}],
        ",", 
       RowBox[{
        RowBox[{"p", "[", "8", "]"}], "\[Rule]", 
        "0.269777156449666132608485269403576792`6.228331251018323"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "8", "]"}], "\[Rule]", 
        "0.02581605230188684897085911353524436996`7.303267113902508"}]}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"P0", "\[Rule]", 
        FractionBox["6", "125"]}], ",", 
       RowBox[{
       "Q", "\[Rule]", 
        "0.0875474858670622057545533389085236967201994756716738331494`25."}], 
       ",", 
       RowBox[{
       "S", "\[Rule]", 
        "0.0544649599787592992747068169306051081402440790984972230189`24.\
696100249918185"}], ",", 
       RowBox[{
       "\[Delta]0", "\[Rule]", 
        "0.0009638535123553451939701112959867627199148654728563654592`24.\
990571679534405"}], ",", 
       RowBox[{
       "V0", "\[Rule]", 
        "0.0536398817989509096002733308647433712671240432813114775468`24.\
581295993514136"}], ",", 
       RowBox[{
       "M", "\[Rule]", 
        "0.5030510441457516724451498808427234310768644452889014399483`26.\
226067472851042"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "0", "]"}], "\[Rule]", 
        "2.6022093799616980118516144125606712198785293913655253019369`24.\
512966550699414"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "1", "]"}], "\[Rule]", 
        "2.6023537144368589393645380178483981607355053840453309613318`22.\
30837729203242"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "2", "]"}], "\[Rule]", 
        "2.6023537144368589393645380178483981607355053840453309613318`22.\
30837729203242"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "3", "]"}], "\[Rule]", 
        "2.6022029766988317464291465637633128392097764340638332602694`21.\
450724654546917"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "4", "]"}], "\[Rule]", 
        "2.6022090577098700693245887170250951331959248804084930432131`21.\
425060120465073"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "5", "]"}], "\[Rule]", 
        "2.6022093107346004346552694735610550325033509463049703973009`21.\
38200582562386"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "6", "]"}], "\[Rule]", 
        "2.6022093810361352286489424690031041724692103940951823411436`21.\
15655301631631"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "7", "]"}], "\[Rule]", 
        "2.6022093805996474766213672663512234404167781615090421894137`21.\
158594051757976"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "8", "]"}], "\[Rule]", 
        "2.6022093805996474766213672663512234404167781615090421894137`21.\
158594051757976"}], ",", 
       RowBox[{
       "\[Epsilon]", "\[Rule]", 
        "0.0061020882915033448902997616854468621537288905778028798966`24.\
008903909603532"}], ",", 
       RowBox[{
        RowBox[{"a", "[", "0", "]"}], "\[Rule]", 
        "0.0076645622816434566565242128875391786391368663906837313465`24.\
69897000433602"}], ",", 
       RowBox[{
        RowBox[{"b", "[", "0", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"p", "[", "0", "]"}], "\[Rule]", 
        "0.0544649599787592992747068169306051081402440790984972230189`24.\
696100249918185"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "0", "]"}], "\[Rule]", 
        "0.0875474858670622057545533389085236967201994756716738331494`25."}], 
       ",", 
       RowBox[{
        RowBox[{"a", "[", "1", "]"}], "\[Rule]", 
        "0.0002984488917049945778372109723789281977964041223070991309`22.\
009127432267412"}], ",", 
       RowBox[{
        RowBox[{"b", "[", "1", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.0009633891547615869813848675835672294944919778304160205517`24.\
689332402550598"}]}], ",", 
       RowBox[{
        RowBox[{"p", "[", "1", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.0064649599787592992747068169306051081402440790984972230189`23.\
469518906139257"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "1", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.0339592801484990989048284499700713427923266060137391843186`23.\
871742894937448"}]}], ",", 
       RowBox[{
        RowBox[{"a", "[", "2", "]"}], "\[Rule]", 
        RowBox[{
        "-", "2.6860193569595560947218345775166872329117557549707484058863`20.\
23788005983008"}]}], ",", 
       RowBox[{
        RowBox[{"b", "[", "2", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.8167024520123832019457781104753343286588929619501788899312`23.\
41667844627686"}]}], ",", 
       RowBox[{
        RowBox[{"p", "[", "2", "]"}], "\[Rule]", 
        "1.1995795165164070649858024663656750631327238452234388617267`22.\
84821590986283"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "2", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.2015051600986945740914322247841225042439382743557565688312`22.\
720848922128976"}]}], ",", 
       RowBox[{
        RowBox[{"a", "[", "3", "]"}], "\[Rule]", 
        "1.7428374087056091574829496636823388747`14.774520436109839"}], ",", 
       RowBox[{
        RowBox[{"b", "[", "3", "]"}], "\[Rule]", 
        "0.22805621647047369066215003881067402247`16.4792154971911"}], ",", 
       RowBox[{
        RowBox[{"p", "[", "3", "]"}], "\[Rule]", 
        RowBox[{
        "-", "2.66454656534372858558117493478925133716`17.88774565984683"}]}],
        ",", 
       RowBox[{
        RowBox[{"v", "[", "3", "]"}], "\[Rule]", 
        "1.2635019162330954692075677153949688992487933595557686230572`22.\
148214490078537"}], ",", 
       RowBox[{
        RowBox[{"a", "[", "4", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.14153835465348321942575198622851232053`12.558116266683594"}]}]\
, ",", 
       RowBox[{
        RowBox[{"b", "[", "4", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.62556104964274860503821996798269839424`14.98004079982344"}]}],
        ",", 
       RowBox[{
        RowBox[{"p", "[", "4", "]"}], "\[Rule]", 
        "0.30087704028142291426819466728923017628`16.05794231572137"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "4", "]"}], "\[Rule]", 
        RowBox[{
        "-", "2.41838971243236523378958430018274716506`18.55799872297688"}]}],
        ",", 
       RowBox[{
        RowBox[{"a", "[", "5", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.11888820397357570508544535318976930015`10.03257096284473"}]}],
        ",", 
       RowBox[{
        RowBox[{"b", "[", "5", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.24781606866403860235732799785757744524`13.528669973424924"}]}]\
, ",", 
       RowBox[{
        RowBox[{"p", "[", "5", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.0645671472567847376593967027915708706`13.48749770748204"}]}], 
       ",", 
       RowBox[{
        RowBox[{"v", "[", "5", "]"}], "\[Rule]", 
        "0.02186558816438600147739063921981398959`15.487662842569236"}], ",", 
       RowBox[{
        RowBox[{"a", "[", "6", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.62574116414358526822202562144733591916`8.590572381877701"}]}],
        ",", 
       RowBox[{
        RowBox[{"b", "[", "6", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.24362041108399190229294494912224976247`11.971046555469325"}]}]\
, ",", 
       RowBox[{
        RowBox[{"p", "[", "6", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.57976932669627742062433943927727332513`11.884447005732051"}]}]\
, ",", 
       RowBox[{
        RowBox[{"v", "[", "6", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.65466284630370392649007161708716734968`14.001785285319228"}]}]\
, ",", 
       RowBox[{
        RowBox[{"a", "[", "7", "]"}], "\[Rule]", 
        "0.01465580404135533710443104148522113165`4.095578802055273"}], ",", 
       RowBox[{
        RowBox[{"b", "[", "7", "]"}], "\[Rule]", 
        "0.14147642220962338556610502359789787332`10.13377593812468"}], ",", 
       RowBox[{
        RowBox[{"p", "[", "7", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.10642922786625682784650287744828502098`9.072626552839498"}]}],
        ",", 
       RowBox[{
        RowBox[{"v", "[", "7", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.13490777196824354967163826142359070457`11.848933627272794"}]}]\
, ",", 
       RowBox[{
        RowBox[{"a", "[", "8", "]"}], "\[Rule]", 
        RowBox[{
        "-", "2.94319004629888736427258511545254187692`1.3913206428322558"}]}]\
, ",", 
       RowBox[{
        RowBox[{"b", "[", "8", "]"}], "\[Rule]", 
        RowBox[{
        "-", "1.57710454967415693604974820137762215859`9.244881521184402"}]}],
        ",", 
       RowBox[{
        RowBox[{"p", "[", "8", "]"}], "\[Rule]", 
        "0.04985397574025108526015170056110191311`6.1705992622668875"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "8", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.0793656650352782097188087662858633548`9.077612045399768"}]}]}]\
, "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"P0", "\[Rule]", 
        FractionBox["1", "20"]}], ",", 
       RowBox[{
       "Q", "\[Rule]", 
        "0.0917282049801044152622686234743838271164057158921076412259`25."}], 
       ",", 
       RowBox[{
       "S", "\[Rule]", 
        "0.0584357780480195036650777997770998531728065691335418933824`24.\
695725174046746"}], ",", 
       RowBox[{
       "\[Delta]0", "\[Rule]", 
        "0.0010283786353647512574765028552697335276290746877551914244`24.\
98804374655344"}], ",", 
       RowBox[{
       "V0", "\[Rule]", 
        "0.0544724694718672314443775135238670946879775708456543197106`24.\
57315317549562"}], ",", 
       RowBox[{
       "M", "\[Rule]", 
        "0.5032768274095875190050966176715167012230682673988464010861`26.\
17948449935272"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "0", "]"}], "\[Rule]", 
        "2.6024342902315235278139409812082322961669643498196915952624`24.\
511304404202296"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "1", "]"}], "\[Rule]", 
        "2.6025966323629025114193601483162663914275566003459613419566`22.\
169356200365023"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "2", "]"}], "\[Rule]", 
        "2.6025966323629025114193601483162663914275566003459613419566`22.\
169356200365023"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "3", "]"}], "\[Rule]", 
        "2.6025966323629025114193601483162663914275566003459613419566`22.\
169356200365023"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "4", "]"}], "\[Rule]", 
        "2.6024339474591088325680687997339864680430832449104720395861`21.\
18686015189537"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "5", "]"}], "\[Rule]", 
        "2.6024342125964605399422824133036188211544566665176018914737`21.\
15025224736534"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "6", "]"}], "\[Rule]", 
        "2.6024342906432085800008084290433268270134203062023041799612`20.\
90775101834286"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "7", "]"}], "\[Rule]", 
        "2.6024342907728908513847934890921227678672104997762264782533`20.\
906341358288003"}], ",", 
       RowBox[{
       "\[Epsilon]", "\[Rule]", 
        "0.0065536548191750380101932353430334024461365347976928021722`23.\
993131132607935"}], ",", 
       RowBox[{
        RowBox[{"a", "[", "0", "]"}], "\[Rule]", 
        "0.0084140635888720524495608444103084335712860780901546210105`24.\
698970004336005"}], ",", 
       RowBox[{
        RowBox[{"b", "[", "0", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"p", "[", "0", "]"}], "\[Rule]", 
        "0.0584357780480195036650777997770998531728065691335418933824`24.\
695725174046746"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "0", "]"}], "\[Rule]", 
        "0.0917282049801044152622686234743838271164057158921076412259`25."}], 
       ",", 
       RowBox[{
        RowBox[{"a", "[", "1", "]"}], "\[Rule]", 
        "0.0002395236869115890202016483318348944514305988311902871166`21.\
869618723299354"}], ",", 
       RowBox[{
        RowBox[{"b", "[", "1", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.0010278500352717888240538041037118693306828170752888028375`24.\
686790460443376"}]}], ",", 
       RowBox[{
        RowBox[{"p", "[", "1", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.0084357780480195036650777997770998531728065691335418933824`23.\
554141492105316"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "1", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.0373117250379051839916676320166607613613577634790181093307`23.\
89571878640685"}]}], ",", 
       RowBox[{
        RowBox[{"a", "[", "2", "]"}], "\[Rule]", 
        RowBox[{
        "-", "3.6520142257487274389813258536967250506980779480395103952009`20.\
52684305340476"}]}], ",", 
       RowBox[{
        RowBox[{"b", "[", "2", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.8481560268048474210991107354042451271907893943849778025552`23.\
435196575281356"}]}], ",", 
       RowBox[{
        RowBox[{"p", "[", "2", "]"}], "\[Rule]", 
        "0.8461987487117792718287154759667419255345759053614714873423`22.\
809925329192172"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "2", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.243257734621171682082436816593463913551795042454223181161`22.\
82040976295564"}]}], ",", 
       RowBox[{
        RowBox[{"a", "[", "3", "]"}], "\[Rule]", 
        "2.63546356742677525089487091185229615476`15.045857253925949"}], ",", 
       RowBox[{
        RowBox[{"b", "[", "3", "]"}], "\[Rule]", 
        "0.2155544695891346081000664382515643394`16.518703349949774"}], ",", 
       RowBox[{
        RowBox[{"p", "[", "3", "]"}], "\[Rule]", 
        RowBox[{
        "-", "2.48925008662553783300330818499747526584`17.880317298889956"}]}]\
, ",", 
       RowBox[{
        RowBox[{"v", "[", "3", "]"}], "\[Rule]", 
        "0.9338039847195054864507592711577110345806906137052070914453`22.\
138280409897792"}], ",", 
       RowBox[{
        RowBox[{"a", "[", "4", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.10604110700490685979312410615706360531`12.511892999470366"}]}]\
, ",", 
       RowBox[{
        RowBox[{"b", "[", "4", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.58703805622614879242372408602776762189`14.553537514158641"}]}]\
, ",", 
       RowBox[{
        RowBox[{"p", "[", "4", "]"}], "\[Rule]", 
        "0.44055130166649996770953250508123999938`16.299247779004"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "4", "]"}], "\[Rule]", 
        RowBox[{
        "-", "2.08852775110459173140474796683460878246`18.50955557790307"}]}],
        ",", 
       RowBox[{
        RowBox[{"a", "[", "5", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.09803169885612288159665002804810078226`9.73214563016697"}]}], 
       ",", 
       RowBox[{
        RowBox[{"b", "[", "5", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.25720933733589721334921929133355578822`13.171512158573288"}]}]\
, ",", 
       RowBox[{
        RowBox[{"p", "[", "5", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.05106778525048063280909573482048293773`13.679919351409742"}]}]\
, ",", 
       RowBox[{
        RowBox[{"v", "[", "5", "]"}], "\[Rule]", 
        "0.02528837879056681910246413020394301344`15.606748281067478"}], ",", 
       RowBox[{
        RowBox[{"a", "[", "6", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.65965762266572342673156936224272304575`8.208576941064036"}]}],
        ",", 
       RowBox[{
        RowBox[{"b", "[", "6", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.27709250628691906328113556961766832345`11.6640540507672"}]}], 
       ",", 
       RowBox[{
        RowBox[{"p", "[", "6", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.57129416572892440993758257958248199888`12.168800792605426"}]}]\
, ",", 
       RowBox[{
        RowBox[{"v", "[", "6", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.62575320925956304050015741616739195403`14.17566562403916"}]}],
        ",", 
       RowBox[{
        RowBox[{"a", "[", "7", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.00384158484797980813204368315289346693`3.013644401911353"}]}],
        ",", 
       RowBox[{
        RowBox[{"b", "[", "7", "]"}], "\[Rule]", 
        "0.07486819400137590681470925161857169999`9.55967513404225"}], ",", 
       RowBox[{
        RowBox[{"p", "[", "7", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.13369743813737175444319454310575701129`9.029375871563676"}]}],
        ",", 
       RowBox[{
        RowBox[{"v", "[", "7", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.15955288939266818913673911610703067821`12.169054313484786"}]}]\
}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"P0", "\[Rule]", 
        FractionBox["13", "250"]}], ",", 
       RowBox[{
       "Q", "\[Rule]", 
        "0.0960744674100363106214408774423371044637346785811796540562`25."}], 
       ",", 
       RowBox[{
       "S", "\[Rule]", 
        "0.0625657000027389575383690431272614379930740845368755631385`24.\
69662939202287"}], ",", 
       RowBox[{
       "\[Delta]0", "\[Rule]", 
        "0.0010944626493275677145237362243522113972476615688213973717`24.\
994216463876715"}], ",", 
       RowBox[{
       "V0", "\[Rule]", 
        "0.0552956609530744146368204438039907981940425596841517873442`24.\
563363839865026"}], ",", 
       RowBox[{
       "M", "\[Rule]", 
        "0.5035151297311025015505531238855322975398586475057939968543`26.\
1341009636483"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "0", "]"}], "\[Rule]", 
        "2.6026663291435304607644786087743858669439334878649681010532`24.\
51304285076371"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "1", "]"}], "\[Rule]", 
        "2.6028462859873482715561998585960848901761531729859403003418`21.\
9438584681772"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "2", "]"}], "\[Rule]", 
        "2.6028462859873482715561998585960848901761531729859403003418`21.\
9438584681772"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "3", "]"}], "\[Rule]", 
        "2.6028462859873482715561998585960848901761531729859403003418`21.\
9438584681772"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "4", "]"}], "\[Rule]", 
        "2.6026659676626797432614691108692886859907715424376669909165`20.\
78582945140584"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "5", "]"}], "\[Rule]", 
        "2.6026662442221266116005386868147278720896795860347437976231`20.\
754782365235798"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "6", "]"}], "\[Rule]", 
        "2.6026663287988367398487809707900477564808170100498770146994`20.\
496503213780365"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "7", "]"}], "\[Rule]", 
        "2.602666329573668142649432101582129515170736031555030519524`20.\
488709693850083"}], ",", 
       RowBox[{
       "\[Epsilon]", "\[Rule]", 
        "0.0070302594622050031011062477710645950797172950115879937085`23.\
97802979672529"}], ",", 
       RowBox[{
        RowBox[{"a", "[", "0", "]"}], "\[Rule]", 
        "0.0092303032881221291553325181726124700167783124852967412892`24.\
69897000433601"}], ",", 
       RowBox[{
        RowBox[{"b", "[", "0", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"p", "[", "0", "]"}], "\[Rule]", 
        "0.0625657000027389575383690431272614379930740845368755631385`24.\
69662939202287"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "0", "]"}], "\[Rule]", 
        "0.0960744674100363106214408774423371044637346785811796540562`25."}], 
       ",", 
       RowBox[{
        RowBox[{"a", "[", "1", "]"}], "\[Rule]", 
        "0.000157150556299746312583922784105132742561313175837032775`21.\
643597505196237"}], ",", 
       RowBox[{
        RowBox[{"b", "[", "1", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.0010938639435224813148842779444440987508786738785385888306`24.\
692948830343898"}]}], ",", 
       RowBox[{
        RowBox[{"p", "[", "1", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.0105657000027389575383690431272614379930740845368755631385`23.\
623161363803973"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "1", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.0408392923867117080514296405078922387994134659389754648866`23.\
91718895802337"}]}], ",", 
       RowBox[{
        RowBox[{"a", "[", "2", "]"}], "\[Rule]", 
        RowBox[{
        "-", "5.9812919497611716090623383424220490050233011584441752387236`20.\
901124201711216"}]}], ",", 
       RowBox[{
        RowBox[{"b", "[", "2", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.8767322205492065225124377982519908794350600759720920721191`23.\
453107855878596"}]}], ",", 
       RowBox[{
        RowBox[{"p", "[", "2", "]"}], "\[Rule]", 
        "0.6021622001924356086321110743424303562263212926517365250418`22.\
7520817965123"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "2", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.2819288771100419164930769842292924622285418041356158464683`22.\
900467993976"}]}], ",", 
       RowBox[{
        RowBox[{"a", "[", "3", "]"}], "\[Rule]", 
        "4.88807247249961687687472763333994961028`15.3180157332215"}], ",", 
       RowBox[{
        RowBox[{"b", "[", "3", "]"}], "\[Rule]", 
        "0.20548775381379865676435629979666111662`16.55542698440371"}], ",", 
       RowBox[{
        RowBox[{"p", "[", "3", "]"}], "\[Rule]", 
        RowBox[{
        "-", "2.48162993840585866658728905170145553942`17.876705054346825"}]}]\
, ",", 
       RowBox[{
        RowBox[{"v", "[", "3", "]"}], "\[Rule]", 
        "0.719545161976552300753306916029225126097962522641456922759`22.\
116890027934755"}], ",", 
       RowBox[{
        RowBox[{"a", "[", "4", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.06624081323846649546722569805967163617`12.280093696495493"}]}]\
, ",", 
       RowBox[{
        RowBox[{"b", "[", "4", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.5531842569925586005992699785799303208`14.383737527122365"}]}],
        ",", 
       RowBox[{
        RowBox[{"p", "[", "4", "]"}], "\[Rule]", 
        "0.64021394459522221894733342967073339085`16.509620796839435"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "4", "]"}], "\[Rule]", 
        RowBox[{
        "-", "1.87441294921618273170313017360364151235`18.4631416138442"}]}], 
       ",", 
       RowBox[{
        RowBox[{"a", "[", "5", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.07988833935033319647290778706105089177`9.167781766965309"}]}],
        ",", 
       RowBox[{
        RowBox[{"b", "[", "5", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.26285685162893518962858353531756412527`13.020182847995237"}]}]\
, ",", 
       RowBox[{
        RowBox[{"p", "[", "5", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.03967688073901095213697628656011898287`13.797709303040177"}]}]\
, ",", 
       RowBox[{
        RowBox[{"v", "[", "5", "]"}], "\[Rule]", 
        "0.02847463029922619166630341958358502307`15.691526164811652"}], ",", 
       RowBox[{
        RowBox[{"a", "[", "6", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.68390165834783844391689896948113444882`7.470309695901903"}]}],
        ",", 
       RowBox[{
        RowBox[{"b", "[", "6", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.30744622702475382750722549725430477474`11.557549692639236"}]}]\
, ",", 
       RowBox[{
        RowBox[{"p", "[", "6", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.55585116323349210296661698656045276541`12.308480576453574"}]}]\
, ",", 
       RowBox[{
        RowBox[{"v", "[", "6", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.59474842522400129997859945372948176937`14.293294423329707"}]}]\
, ",", 
       RowBox[{
        RowBox[{"a", "[", "7", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.02083824860510197853417893872511325625`2.785427459915696"}]}],
        ",", 
       RowBox[{
        RowBox[{"b", "[", "7", "]"}], "\[Rule]", 
        "0.02909368880584948466860890480022222393`9.044722085371278"}], ",", 
       RowBox[{
        RowBox[{"p", "[", "7", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.15839410736059465424488491470329473469`9.345280997839545"}]}],
        ",", 
       RowBox[{
        RowBox[{"v", "[", "7", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.18092318918859534670927810375014662818`12.39227577648042"}]}]}\
], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"P0", "\[Rule]", 
        FractionBox["27", "500"]}], ",", 
       RowBox[{
       "Q", "\[Rule]", 
        "0.100585984942460961264760579518921468460171652985920126568`25."}], 
       ",", 
       RowBox[{
       "S", "\[Rule]", 
        "0.0668554799338482629169421574926520354289810450168810856954`24.\
69595944051192"}], ",", 
       RowBox[{
       "\[Delta]0", "\[Rule]", 
        "0.0011621122693685047723874060287347585070927523943889034003`24.\
989565518960458"}], ",", 
       RowBox[{
       "V0", "\[Rule]", 
        "0.0561087794348428797243789182045692659029211520950840247306`24.\
555358017392575"}], ",", 
       RowBox[{
       "M", "\[Rule]", 
        "0.5037661629209779095068677880339855219225679090692629487348`26.\
088475407074384"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "0", "]"}], "\[Rule]", 
        "2.6029054459545213602591453623093393597340056312531515700669`24.\
51303007297887"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "1", "]"}], "\[Rule]", 
        "2.6031021342971281559882771818434920118500590696581733895003`21.\
38540654317471"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "2", "]"}], "\[Rule]", 
        "2.6031021342971281559882771818434920118500590696581733895003`21.\
38540654317471"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "3", "]"}], "\[Rule]", 
        "2.6031021342971281559882771818434920118500590696581733895003`21.\
38540654317471"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "4", "]"}], "\[Rule]", 
        "2.60290506700370450112145597394085724737`19.73249300382535"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "5", "]"}], "\[Rule]", 
        "2.6029053548249187146287329855692415015`19.706040495875584"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "6", "]"}], "\[Rule]", 
        "2.60290544477217634135350957611357037814`19.432003165089146"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "7", "]"}], "\[Rule]", 
        "2.60290544625901901375816021172680071194`19.41775760957968"}], ",", 
       RowBox[{
       "\[Epsilon]", "\[Rule]", 
        "0.0075323258419558190137355760679710438451358181385258974697`23.\
962145517016"}], ",", 
       RowBox[{
        RowBox[{"a", "[", "0", "]"}], "\[Rule]", 
        "0.010117540366844983229036318338738466534320115213194898908`24.\
69897000433601"}], ",", 
       RowBox[{
        RowBox[{"b", "[", "0", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"p", "[", "0", "]"}], "\[Rule]", 
        "0.0668554799338482629169421574926520354289810450168810856954`24.\
69595944051192"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "0", "]"}], "\[Rule]", 
        "0.100585984942460961264760579518921468460171652985920126568`25."}], 
       ",", 
       RowBox[{
        RowBox[{"a", "[", "1", "]"}], "\[Rule]", 
        "0.0000479421223322996824950275074539438961910359056167719807`21.\
084589122410826"}], ",", 
       RowBox[{
        RowBox[{"b", "[", "1", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.0011614372784022772194560482447943789232065607053256707469`24.\
68828319826171"}]}], ",", 
       RowBox[{
        RowBox[{"p", "[", "1", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.0128554799338482629169421574926520354289810450168810856955`23.\
678880728840124"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "1", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.0445423723356993591167445466510885918098249015575168466125`23.\
938370938556112"}]}], ",", 
       RowBox[{
        RowBox[{"a", "[", "2", "]"}], "\[Rule]", 
        RowBox[{
        "-", "20.741539797148334923819654912414489841559009762462466442506`20.\
83886962118654"}]}], ",", 
       RowBox[{
        RowBox[{"b", "[", "2", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.9027306582270471235810877926194278563610327843216790419322`23.\
467062192870284"}]}], ",", 
       RowBox[{
        RowBox[{"p", "[", "2", "]"}], "\[Rule]", 
        "0.4219911068542608287047498424341777138364767479461611288986`22.\
6700981000159"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "2", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.3177834175250504540866315071275004151885923649632779815319`22.\
968348624539455"}]}], ",", 
       RowBox[{
        RowBox[{"a", "[", "3", "]"}], "\[Rule]", 
        "19.56604463569893114282709100054033372504`15.601581778649088"}], ",", 
       RowBox[{
        RowBox[{"b", "[", "3", "]"}], "\[Rule]", 
        "0.1973074461990531634023398104205017751`16.59038721198978"}], ",", 
       RowBox[{
        RowBox[{"p", "[", "3", "]"}], "\[Rule]", 
        RowBox[{
        "-", "2.64169150976502824300642042746194446897`17.875931155650438"}]}]\
, ",", 
       RowBox[{
        RowBox[{"v", "[", "3", "]"}], "\[Rule]", 
        "0.5706464916498034951988444060490110846943920870663134101604`22.\
08973210012771"}], ",", 
       RowBox[{
        RowBox[{"a", "[", "4", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.01960440966256909944971315403606902653`11.365232491250602"}]}]\
, ",", 
       RowBox[{
        RowBox[{"b", "[", "4", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.52349186529803527486797526912734017106`14.807856596995508"}]}]\
, ",", 
       RowBox[{
        RowBox[{"p", "[", "4", "]"}], "\[Rule]", 
        "0.94525147520888587741297998954024103115`16.699105043329485"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "4", "]"}], "\[Rule]", 
        RowBox[{
        "-", "1.72604783608514045267134135301334152062`18.418575449304264"}]}]\
, ",", 
       RowBox[{
        RowBox[{"a", "[", "5", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.06453037171577322867967831942516526079`7.606864510958089"}]}],
        ",", 
       RowBox[{
        RowBox[{"b", "[", "5", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.26520221209537368432553163990149010732`13.365732045178003"}]}]\
, ",", 
       RowBox[{
        RowBox[{"p", "[", "5", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.02994953253943004120001503143097514865`13.845778522642169"}]}]\
, ",", 
       RowBox[{
        RowBox[{"v", "[", "5", "]"}], "\[Rule]", 
        "0.03160348775554327271397047665851443944`15.754380798802943"}], ",", 
       RowBox[{
        RowBox[{"a", "[", "6", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.69922266271207435278220982118609552608`5.39638783282549"}]}], 
       ",", 
       RowBox[{
        RowBox[{"b", "[", "6", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.33498808428868488913610591922394410746`11.955735555639816"}]}]\
, ",", 
       RowBox[{
        RowBox[{"p", "[", "6", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.53547534271505162862341482654866031416`12.329656529771244"}]}]\
, ",", 
       RowBox[{
        RowBox[{"v", "[", "6", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.56308501209461103663267988486417451709`14.374242254300249"}]}]\
, ",", 
       RowBox[{
        RowBox[{"a", "[", "7", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.0371353303225910684504777166254428869`0.39923036315452987"}]}]\
, ",", 
       RowBox[{
        RowBox[{"b", "[", "7", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.00451184576887890819491929393003076898`8.626019257871748"}]}],
        ",", 
       RowBox[{
        RowBox[{"p", "[", "7", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.17984596305039524091519320270472024791`9.760316761408149"}]}],
        ",", 
       RowBox[{
        RowBox[{"v", "[", "7", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.19829859901531704640921597804018120597`12.550161008798142"}]}]\
}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"P0", "\[Rule]", 
        FractionBox["7", "125"]}], ",", 
       RowBox[{
       "Q", "\[Rule]", 
        "0.1052624980051221513661609073962556818031632998774335269505`25."}], 
       ",", 
       RowBox[{
       "S", "\[Rule]", 
        "0.0713057667603455905089939412224043649796397375085667348104`24.\
69514827370772"}], ",", 
       RowBox[{
       "\[Delta]0", "\[Rule]", 
        "0.0012313345596994325931742500557577719339423622363352318341`24.\
983236502740695"}], ",", 
       RowBox[{
       "V0", "\[Rule]", 
        "0.0569113014962689831458530872568176390171841037634741301814`24.\
547418290150468"}], ",", 
       RowBox[{
       "M", "\[Rule]", 
        "0.5040301319758382809960907717210308481416727170310861504383`26.\
043375108868606"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "0", "]"}], "\[Rule]", 
        "2.6031515985563123410809785735463816291536595154302726784211`24.\
51907117221107"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "1", "]"}], "\[Rule]", 
        "2.6033635968779838110598580266347016291932523754307622733698`21.\
62374448782887"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "2", "]"}], "\[Rule]", 
        "2.6033355816411971862525382488878362139345320935537091659103`21.\
322752547011184"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "3", "]"}], "\[Rule]", 
        "2.6033355816411971862525382488878362139345320935537091659103`21.\
322752547011184"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "4", "]"}], "\[Rule]", 
        "2.6031512027582155297231208633745911981888541519210731766848`20.\
169624438043147"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "5", "]"}], "\[Rule]", 
        "2.603151502182990363096558579397431305930455805206610370867`20.\
153332298640837"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "6", "]"}], "\[Rule]", 
        "2.6031515964718475710791877124717068208015433721957117804361`19.\
87767722876371"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "7", "]"}], "\[Rule]", 
        "2.60315159872171433060928447772474466154`19.857474038803783"}], ",", 
       RowBox[{
       "\[Epsilon]", "\[Rule]", 
        "0.0080602639516765619921815434420616962833454340621723008766`23.\
946237876948825"}], ",", 
       RowBox[{
        RowBox[{"a", "[", "0", "]"}], "\[Rule]", 
        "0.0110801934862783448958986559995709618766233134729003320137`24.\
69897000433601"}], ",", 
       RowBox[{
        RowBox[{"b", "[", "0", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"p", "[", "0", "]"}], "\[Rule]", 
        "0.0713057667603455905089939412224043649796397375085667348104`24.\
69514827370772"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "0", "]"}], "\[Rule]", 
        "0.1052624980051221513661609073962556818031632998774335269505`25."}], 
       ",", 
       RowBox[{
        RowBox[{"a", "[", "1", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.0000916791452972958834919120830109833943286010872610790039`21.\
323079869387808"}]}], ",", 
       RowBox[{
        RowBox[{"b", "[", "1", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.0012305767783598404910649285636218630489121204717568045111`24.\
681939153610656"}]}], ",", 
       RowBox[{
        RowBox[{"p", "[", "1", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.0153057667603455905089939412224043649796397375085667348104`23.\
72584871474503"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "1", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.0484212302349007124752863419702391683246700469313435849337`23.\
958323348098784"}]}], ",", 
       RowBox[{
        RowBox[{"a", "[", "2", "]"}], "\[Rule]", 
        "11.2884361007020232459373896836175015869806320578406860559665`20.\
954840343144628"}], ",", 
       RowBox[{
        RowBox[{"b", "[", "2", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.926418088438754469895293035644351237440096606842171161961`23.\
479024653927816"}]}], ",", 
       RowBox[{
        RowBox[{"p", "[", "2", "]"}], "\[Rule]", 
        "0.2825448565904831692235200915436281145965856533914238360038`22.\
556614322056195"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "2", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.3510641437245045379878366425267148193539291182700097678178`23.\
026648200175096"}]}], ",", 
       RowBox[{
        RowBox[{"a", "[", "3", "]"}], "\[Rule]", 
        RowBox[{
        "-", "12.5548516325218111464427932063979343629`15.727623734534177"}]}]\
, ",", 
       RowBox[{
        RowBox[{"b", "[", "3", "]"}], "\[Rule]", 
        "0.19060490135457728722795979159476594229`16.624177884653907"}], ",", 
       RowBox[{
        RowBox[{"p", "[", "3", "]"}], "\[Rule]", 
        RowBox[{
        "-", "3.05166137071651706949288746018686688067`17.877257664375307"}]}]\
, ",", 
       RowBox[{
        RowBox[{"v", "[", "3", "]"}], "\[Rule]", 
        "0.4622098051779913577010771546246957474489241387631983963855`22.\
058424444277573"}], ",", 
       RowBox[{
        RowBox[{"a", "[", "4", "]"}], "\[Rule]", 
        "0.03704546672153846720201470621852192376`11.970695598407579"}], ",", 
       RowBox[{
        RowBox[{"b", "[", "4", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.49750155253671132614502111115146228473`14.96075232436612"}]}],
        ",", 
       RowBox[{
        RowBox[{"p", "[", "4", "]"}], "\[Rule]", 
        "1.46090351465861443932390871859834797782`16.87359242543338"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "4", "]"}], "\[Rule]", 
        RowBox[{
        "-", "1.61860520951865632364607240360135829356`18.375775082333146"}]}]\
, ",", 
       RowBox[{
        RowBox[{"a", "[", "5", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.05176050488340487165944759721376582865`8.327523962465499"}]}],
        ",", 
       RowBox[{
        RowBox[{"b", "[", "5", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.26475233531313967597397702385213643038`13.431489330556442"}]}]\
, ",", 
       RowBox[{
        RowBox[{"p", "[", "5", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.02147035980181819215865479850630793594`13.812643732331464"}]}]\
, ",", 
       RowBox[{
        RowBox[{"v", "[", "5", "]"}], "\[Rule]", 
        "0.03480965594635251389950364968652736821`15.80266900202564"}], ",", 
       RowBox[{
        RowBox[{"a", "[", "6", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.70654359096834539941130908427554513395`6.342306063627993"}]}],
        ",", 
       RowBox[{
        RowBox[{"b", "[", "6", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.35985521358404930452322157373650879958`12.06864121867964"}]}],
        ",", 
       RowBox[{
        RowBox[{"p", "[", "6", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.5120592443171751909929941302494681648`12.221312519499355"}]}],
        ",", 
       RowBox[{
        RowBox[{"v", "[", "6", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.53195701992729778376386854145870998`14.430413593516123"}]}], 
       ",", 
       RowBox[{
        RowBox[{"a", "[", "7", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.05312280731798375328276554675698008279`1.7547367066207669"}]}]\
, ",", 
       RowBox[{
        RowBox[{"b", "[", "7", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.03056038287432181905839974148593712213`9.561143532050737"}]}],
        ",", 
       RowBox[{
        RowBox[{"p", "[", "7", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.19740408740052581110705197752409535258`9.720702696894694"}]}],
        ",", 
       RowBox[{
        RowBox[{"v", "[", "7", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.21124211578842360006818360043832283856`12.661722638672705"}]}]\
}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"P0", "\[Rule]", 
        FractionBox["29", "500"]}], ",", 
       RowBox[{
       "Q", "\[Rule]", 
        "0.1101037731174306256999030828355489918159970086817124583994`25."}], 
       ",", 
       RowBox[{
       "S", "\[Rule]", 
        "0.0759171184651784162475353123253059508722469446039873029441`24.\
696290741830868"}], ",", 
       RowBox[{
       "\[Delta]0", "\[Rule]", 
        "0.0013021367175901005465721219104728419329936036269000417048`24.\
99291370966323"}], ",", 
       RowBox[{
       "V0", "\[Rule]", 
        "0.0577028345195491978711438152311287392106129488866181806097`24.\
537052585562662"}], ",", 
       RowBox[{
       "M", "\[Rule]", 
        "0.5043072353367567492245605729858423002806867676666765050579`26.\
00001769644644"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "0", "]"}], "\[Rule]", 
        "2.60340475222075521475921628676144277927989656507706621705`24.\
517828977696926"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "1", "]"}], "\[Rule]", 
        "2.6036300539915375854817694333439226762504262388292660776519`22.\
043432530770627"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "2", "]"}], "\[Rule]", 
        "2.6035714381231835951131834492071466525702017643598318098891`21.\
742608012853125"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "3", "]"}], "\[Rule]", 
        "2.6035714381231835951131834492071466525702017643598318098891`21.\
742608012853125"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "4", "]"}], "\[Rule]", 
        "2.6034043395660588634896444548515897057488530710209610241269`20.\
912015272057932"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "5", "]"}], "\[Rule]", 
        "2.6034046514136873484705648507572979682287217952359494074654`20.\
900417051441554"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "6", "]"}], "\[Rule]", 
        "2.6034047491899262038473843430268885151012725851304966779712`20.\
63778037027981"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "7", "]"}], "\[Rule]", 
        "2.6034047522345698619581709208248331351813255578466036682735`20.\
612065406194528"}], ",", 
       RowBox[{
       "\[Epsilon]", "\[Rule]", 
        "0.0086144706735134984491211459716846005613735353333530101159`23.\
931521098578873"}], ",", 
       RowBox[{
        RowBox[{"a", "[", "0", "]"}], "\[Rule]", 
        "0.0121228408546946389244101421613217034540496908419907767631`24.\
698970004336008"}], ",", 
       RowBox[{
        RowBox[{"b", "[", "0", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"p", "[", "0", "]"}], "\[Rule]", 
        "0.0759171184651784162475353123253059508722469446039873029441`24.\
696290741830868"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "0", "]"}], "\[Rule]", 
        "0.1101037731174306256999030828355489918159970086817124583994`25."}], 
       ",", 
       RowBox[{
        RowBox[{"a", "[", "1", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.0002654792506110466757575847781847875296321312489538348764`21.\
743363543660728"}]}], ",", 
       RowBox[{
        RowBox[{"b", "[", "1", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.0013012893054298573544068127797009043727223123502544744139`24.\
691600989285863"}]}], ",", 
       RowBox[{
        RowBox[{"p", "[", "1", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.0179171184651784162475353123253059508722469446039873029441`23.\
768189195844005"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "1", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.0524760266793347060011586633492746479582120873879033522161`23.\
975648922822778"}]}], ",", 
       RowBox[{
        RowBox[{"a", "[", "2", "]"}], "\[Rule]", 
        "3.9859779887102934531991183173212856483090331338246420928233`21.\
041903774399326"}], ",", 
       RowBox[{
        RowBox[{"b", "[", "2", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.9480316255006910423173369434049421272222729645985122176621`23.\
492739965371584"}]}], ",", 
       RowBox[{
        RowBox[{"p", "[", "2", "]"}], "\[Rule]", 
        "0.1707825362795070275027906159868894384864376584218758151746`22.\
391544105915475"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "2", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.3819927333760589067861869225368631497660588061587157623822`23.\
076402877522863"}]}], ",", 
       RowBox[{
        RowBox[{"a", "[", "3", "]"}], "\[Rule]", 
        RowBox[{
        "-", "5.35620604164781148075817889066977968857`15.752704027834438"}]}]\
, ",", 
       RowBox[{
        RowBox[{"b", "[", "3", "]"}], "\[Rule]", 
        "0.1850711768231720337433442358621041163`16.65715414110787"}], ",", 
       RowBox[{
        RowBox[{"p", "[", "3", "]"}], "\[Rule]", 
        RowBox[{
        "-", "4.01204692136718370235881983745489170916`17.880115398701868"}]}]\
, ",", 
       RowBox[{
        RowBox[{"v", "[", "3", "]"}], "\[Rule]", 
        "0.3804671696483727637916582254471247349269667802631678638774`22.\
023351874501905"}], ",", 
       RowBox[{
        RowBox[{"a", "[", "4", "]"}], "\[Rule]", 
        "0.10802710363588400589623576159444275367`12.888622072815863"}], ",", 
       RowBox[{
        RowBox[{"b", "[", "4", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.4747920422304436834135337641318413507`15.047731318652316"}]}],
        ",", 
       RowBox[{
        RowBox[{"p", "[", "4", "]"}], "\[Rule]", 
        "2.50057125422389827549262420988494675073`17.036745038298342"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "4", "]"}], "\[Rule]", 
        RowBox[{
        "-", "1.53838007395531828645460414346232001486`18.334703821175587"}]}]\
, ",", 
       RowBox[{
        RowBox[{"a", "[", "5", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.04125293687618909490852001741573550469`9.524836260900676"}]}],
        ",", 
       RowBox[{
        RowBox[{"b", "[", "5", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.26203095542864748306558142205801208274`13.407077586071246"}]}]\
, ",", 
       RowBox[{
        RowBox[{"p", "[", "5", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.01387406836358938500499780601659434881`13.658116291548172"}]}]\
, ",", 
       RowBox[{
        RowBox[{"v", "[", "5", "]"}], "\[Rule]", 
        "0.03819604449839643821823658473641436226`15.841042384947805"}], ",", 
       RowBox[{
        RowBox[{"a", "[", "6", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.70687650211461370722294060586352066886`7.906402312182536"}]}],
        ",", 
       RowBox[{
        RowBox[{"b", "[", "6", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.38209812044309164634961760906331819785`12.089412078033414"}]}]\
, ",", 
       RowBox[{
        RowBox[{"p", "[", "6", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.48724078891946839322513861925861260097`11.925616317608226"}]}]\
, ",", 
       RowBox[{
        RowBox[{"v", "[", "6", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.50227262204323735300315521230031417341`14.469563143165955"}]}]\
, ",", 
       RowBox[{
        RowBox[{"a", "[", "7", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.06890430350353407549639289570423164172`3.880229818552491"}]}],
        ",", 
       RowBox[{
        RowBox[{"b", "[", "7", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.05169945308428114069070755438314574589`9.801732539288176"}]}],
        ",", 
       RowBox[{
        RowBox[{"p", "[", "7", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.210613871535023879109919392777631779`9.338482247635783"}]}], 
       ",", 
       RowBox[{
        RowBox[{"v", "[", "7", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.21964875195134769835848969366370264859`12.739278643813293"}]}]\
}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"P0", "\[Rule]", 
        FractionBox["3", "50"]}], ",", 
       RowBox[{
       "Q", "\[Rule]", 
        "0.1151096003945727584450159787672755752960408556946993094652`25."}], 
       ",", 
       RowBox[{
       "S", "\[Rule]", 
        "0.0806900143971339649170273077563763700244524000794409475663`24.\
69523920414306"}], ",", 
       RowBox[{
       "\[Delta]0", "\[Rule]", 
        "0.0013745259227326664960393315087527495587486672828605511516`24.\
98394023646636"}], ",", 
       RowBox[{
       "V0", "\[Rule]", 
        "0.0584830969045045369432260273401948039811317604229568254184`24.\
529277357531072"}], ",", 
       RowBox[{
       "M", "\[Rule]", 
        "0.5045976651350999907691605226738588654987769813091369051433`25.\
95608824828483"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "0", "]"}], "\[Rule]", 
        "2.6036648785049942135937615340583284678645625914267339806502`24.\
51937109661338"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "1", "]"}], "\[Rule]", 
        "2.6039008466699595575337800152573341459372164790537601255899`22.\
255475466605876"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "2", "]"}], "\[Rule]", 
        "2.603822209286293404150339840520635203377620004002146233541`21.\
95489403765372"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "3", "]"}], "\[Rule]", 
        "2.603822209286293404150339840520635203377620004002146233541`21.\
95489403765372"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "4", "]"}], "\[Rule]", 
        "2.603664448354413757706608642494162812235309218754409174183`21.\
24858765962094"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "5", "]"}], "\[Rule]", 
        "2.6036647739007573889086837555748595504099892045244656871983`21.\
239525330483197"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "6", "]"}], "\[Rule]", 
        "2.6036648745064122844215441419917076728394571320890480184224`20.\
989222303530806"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "7", "]"}], "\[Rule]", 
        "2.6036648783559572406087328053896999708258710885941740865703`20.\
9581577791076"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "8", "]"}], "\[Rule]", 
        "2.6036648785869088969329547290235012138936854705509744536706`20.\
897730850643466"}], ",", 
       RowBox[{
       "\[Epsilon]", "\[Rule]", 
        "0.0091953302701999815383210453477177309975539626182738102866`23.\
915680348475014"}], ",", 
       RowBox[{
        RowBox[{"a", "[", "0", "]"}], "\[Rule]", 
        "0.0132502201029982249466924843259280975147802381047363987504`24.\
69897000433601"}], ",", 
       RowBox[{
        RowBox[{"b", "[", "0", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"p", "[", "0", "]"}], "\[Rule]", 
        "0.0806900143971339649170273077563763700244524000794409475663`24.\
69523920414306"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "0", "]"}], "\[Rule]", 
        "0.1151096003945727584450159787672755752960408556946993094652`25."}], 
       ",", 
       RowBox[{
        RowBox[{"a", "[", "1", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.0004774111345648980139355217894533698383148771102741854117`21.\
95601248555071"}]}], ",", 
       RowBox[{
        RowBox[{"b", "[", "1", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.0013735816946480771692528638845177358017642804777303422815`24.\
682611800479048"}]}], ",", 
       RowBox[{
        RowBox[{"p", "[", "1", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.0206900143971339649170273077563763700244524000794409475663`23.\
803150208392825"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "1", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.0567068348014225785597661256422513284329498436146809447359`23.\
993456030233016"}]}], ",", 
       RowBox[{
        RowBox[{"a", "[", "2", "]"}], "\[Rule]", 
        "2.2217661221224833307450773873632173826431799464759234635685`21.\
038227581963728"}], ",", 
       RowBox[{
        RowBox[{"b", "[", "2", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.9677818734188611046538287242925484589666771257620212083561`23.\
501541024566265"}]}], ",", 
       RowBox[{
        RowBox[{"p", "[", "2", "]"}], "\[Rule]", 
        "0.0787788865016251720879501211440058482650676130193140616937`22.\
100674761553723"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "2", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.4107709977644587426410048746823136601405644262295814206137`23.\
121496395794207"}]}], ",", 
       RowBox[{
        RowBox[{"a", "[", "3", "]"}], "\[Rule]", 
        RowBox[{
        "-", "3.71500372372294256551396551449892433199`15.779231056323184"}]}]\
, ",", 
       RowBox[{
        RowBox[{"b", "[", "3", "]"}], "\[Rule]", 
        "0.18046970936495897340720045543720262758`16.689527748911424"}], ",", 
       RowBox[{
        RowBox[{"p", "[", "3", "]"}], "\[Rule]", 
        RowBox[{
        "-", "7.05720466468598082266584746419580533168`17.884052087652616"}]}]\
, ",", 
       RowBox[{
        RowBox[{"v", "[", "3", "]"}], "\[Rule]", 
        "0.3171938833507771417249368686236642858972109984640342003486`21.\
98742098902343"}], ",", 
       RowBox[{
        RowBox[{"a", "[", "4", "]"}], "\[Rule]", 
        "0.19966443847834793102653882641239253058`13.379349116099293"}], ",", 
       RowBox[{
        RowBox[{"b", "[", "4", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.45497693334812458568954259266636846894`15.10723647708978"}]}],
        ",", 
       RowBox[{
        RowBox[{"p", "[", "4", "]"}], "\[Rule]", 
        "5.60637693602134936921029312681674784114`17.19088257331426"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "4", "]"}], "\[Rule]", 
        RowBox[{
        "-", "1.47720490182697402374741595381556563332`18.295339992340562"}]}]\
, ",", 
       RowBox[{
        RowBox[{"a", "[", "5", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.03264401504804060272573762824578432266`10.096586819902747"}]}]\
, ",", 
       RowBox[{
        RowBox[{"b", "[", "5", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.25754336492496424956766787588033823865`13.307244844417637"}]}]\
, ",", 
       RowBox[{
        RowBox[{"p", "[", "5", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.00684917674756523883873489407667295999`13.24205481047052"}]}],
        ",", 
       RowBox[{
        RowBox[{"v", "[", "5", "]"}], "\[Rule]", 
        "0.04184339451634751866554249272315438426`15.872567117567987"}], ",", 
       RowBox[{
        RowBox[{"a", "[", "6", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.7012717127301903206216063576905150822`8.63100508033993"}]}], 
       ",", 
       RowBox[{
        RowBox[{"b", "[", "6", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.40173468431377456314877952195246758601`12.035974497527745"}]}]\
, ",", 
       RowBox[{
        RowBox[{"p", "[", "6", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.46233316970640444038228748927002346723`11.234027715618005"}]}]\
, ",", 
       RowBox[{
        RowBox[{"v", "[", "6", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.47464858764086581628183657460363583328`14.496972442914645"}]}]\
, ",", 
       RowBox[{
        RowBox[{"a", "[", "7", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.08437524627330394215720872859601595044`4.932114297816822"}]}],
        ",", 
       RowBox[{
        RowBox[{"b", "[", "7", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.06953045646921111847618409378862693443`9.871006136200347"}]}],
        ",", 
       RowBox[{
        RowBox[{"p", "[", "7", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.21931471538467057293902288852855591371`8.396703243936614"}]}],
        ",", 
       RowBox[{
        RowBox[{"v", "[", "7", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.22373337812298319101538764582609247837`12.7914124936803"}]}], 
       ",", 
       RowBox[{
        RowBox[{"a", "[", "8", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.16337578753299251605246289513242471344`2.204824586749755"}]}],
        ",", 
       RowBox[{
        RowBox[{"b", "[", "8", "]"}], "\[Rule]", 
        "0.23437735047561514992605193229132409447`8.225807569772602"}], ",", 
       RowBox[{
        RowBox[{"p", "[", "8", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.31189974674646755062244981535677969618`5.547681091646934"}]}],
        ",", 
       RowBox[{
        RowBox[{"v", "[", "8", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.34933784147847280260422962561945957424`11.207997780142424"}]}]\
}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"P0", "\[Rule]", 
        FractionBox["31", "500"]}], ",", 
       RowBox[{
       "Q", "\[Rule]", 
        "0.1202797911481605691538623252261685687672531963573388331996`25."}], 
       ",", 
       RowBox[{
       "S", "\[Rule]", 
        "0.0856248656647581659018846217044056005582710850637848682773`24.\
695899574076197"}], ",", 
       RowBox[{
       "\[Delta]0", "\[Rule]", 
        "0.0014485092343102547241874303255583620225681037251238374876`24.\
99060916132993"}], ",", 
       RowBox[{
       "V0", "\[Rule]", 
        "0.0592519008688636075986348210106748474337365863904049291581`24.\
519358334230628"}], ",", 
       RowBox[{
       "M", "\[Rule]", 
        "0.504901607458183422043892887877937848067021990944171598535`25.\
913836344133394"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "0", "]"}], "\[Rule]", 
        "2.6039319543044011881976947065556477354387933245852441909568`24.\
515872203404815"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "1", "]"}], "\[Rule]", 
        "2.6041752768669065423013615660357178423521296036315757884128`22.\
399571362335294"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "2", "]"}], "\[Rule]", 
        "2.6040842625314317398685377707065808510818205092877656635963`22.\
099251174405563"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "3", "]"}], "\[Rule]", 
        "2.6040842625314317398685377707065808510818205092877656635963`22.\
099251174405563"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "4", "]"}], "\[Rule]", 
        "2.6039315054030547569152518131418245357640325855937283029417`21.\
45249795675967"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "5", "]"}], "\[Rule]", 
        "2.6039318463622636416461468832288246249815198974601104385092`21.\
445587239021513"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "6", "]"}], "\[Rule]", 
        "2.6039319493410045420715716223374306940278239309713258835816`21.\
20588434206249"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "7", "]"}], "\[Rule]", 
        "2.6039319539832053817936594070512854488628584819479513754141`21.\
16966539144247"}], ",", 
       RowBox[{
       "\[Epsilon]", "\[Rule]", 
        "0.00980321491636684408778577575587569613404398188834319707`23.\
90096811890764"}], ",", 
       RowBox[{
        RowBox[{"a", "[", "0", "]"}], "\[Rule]", 
        "0.0144672281586451256064867688939515866942066770048323453416`24.\
698970004335997"}], ",", 
       RowBox[{
        RowBox[{"b", "[", "0", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"p", "[", "0", "]"}], "\[Rule]", 
        "0.0856248656647581659018846217044056005582710850637848682773`24.\
695899574076197"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "0", "]"}], "\[Rule]", 
        "0.1202797911481605691538623252261685687672531963573388331996`25."}], 
       ",", 
       RowBox[{
        RowBox[{"a", "[", "1", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.0007316131280519214306964764906475065177733044026155878018`22.\
100735766082522"}]}], ",", 
       RowBox[{
        RowBox[{"b", "[", "1", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.0014474606511645452584308546219348768350539574382597068616`24.\
68926466385004"}]}], ",", 
       RowBox[{
        RowBox[{"p", "[", "1", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.0236248656647581659018846217044056005582710850637848682772`23.\
835639022979308"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "1", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.0611136550743113439576534192620520063831111738853835249244`24.\
00898622363359"}]}], ",", 
       RowBox[{
        RowBox[{"a", "[", "2", "]"}], "\[Rule]", 
        "1.4197071676007740949451601681039198121266886099516538959838`21.\
014460008500347"}], ",", 
       RowBox[{
        RowBox[{"b", "[", "2", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.9858558481744187168543625074082854355546161093632901673802`23.\
51242067111077"}]}], ",", 
       RowBox[{
        RowBox[{"p", "[", "2", "]"}], "\[Rule]", 
        "0.0014286579512717000776268720003074196318346326976285248238`20.\
40031919180014"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "2", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.4375822856850463052359878488792939924741910237711074242717`23.\
160789177581847"}]}], ",", 
       RowBox[{
        RowBox[{"a", "[", "3", "]"}], "\[Rule]", 
        RowBox[{
        "-", "3.06513072068691475977147708431274852457`15.807495688828293"}]}]\
, ",", 
       RowBox[{
        RowBox[{"b", "[", "3", "]"}], "\[Rule]", 
        "0.17661734437539250556318285489432097563`16.721423371817973"}], ",", 
       RowBox[{
        RowBox[{"p", "[", "3", "]"}], "\[Rule]", 
        RowBox[{
        "-", "320.9753641527928906997407970494358962414`17.887424578589098"}]}\
], ",", 
       RowBox[{
        RowBox[{"v", "[", "3", "]"}], "\[Rule]", 
        "0.267179606110235177988528277970843836803135772742385457659`21.\
949291776290234"}], ",", 
       RowBox[{
        RowBox[{"a", "[", "4", "]"}], "\[Rule]", 
        "0.32191845591784840898474476315606363902`13.725172778552887"}], ",", 
       RowBox[{
        RowBox[{"b", "[", "4", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.43770410251553718584857081774227150067`15.152809751006899"}]}]\
, ",", 
       RowBox[{
        RowBox[{"p", "[", "4", "]"}], "\[Rule]", 
        "319.57148805524215883858450964859470158767`17.33562204059582"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "4", "]"}], "\[Rule]", 
        RowBox[{
        "-", "1.42992282078779113918586576888280148852`18.257653618258008"}]}]\
, ",", 
       RowBox[{
        RowBox[{"a", "[", "5", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.02558344559595325982497382495613414062`10.448995025452112"}]}]\
, ",", 
       RowBox[{
        RowBox[{"b", "[", "5", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.25175231279871652526662398809496921008`13.078510229556793"}]}]\
, ",", 
       RowBox[{
        RowBox[{"p", "[", "5", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.00013325483643672041672204491332363368`9.990891150306798"}]}],
        ",", 
       RowBox[{
        RowBox[{"v", "[", "5", "]"}], "\[Rule]", 
        "0.04581755258315338130287048375176264381`15.899318122168014"}], ",", 
       RowBox[{
        RowBox[{"a", "[", "6", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.69078669926376384772542473862182775774`9.059526399444156"}]}],
        ",", 
       RowBox[{
        RowBox[{"b", "[", "6", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.41878435076748199844875241334176795615`11.859084973497634"}]}]\
, ",", 
       RowBox[{
        RowBox[{"p", "[", "6", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.43830170576647753284879058611546780343`6.288270944591679"}]}],
        ",", 
       RowBox[{
        RowBox[{"v", "[", "6", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.4494366088456305890957896733752157113`14.516332044650117"}]}],
        ",", 
       RowBox[{
        RowBox[{"a", "[", "7", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.09928383142563989111550861211423315186`5.590908970151078"}]}],
        ",", 
       RowBox[{
        RowBox[{"b", "[", "7", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.08505590345528725927033148894741369307`9.780889926386019"}]}],
        ",", 
       RowBox[{
        RowBox[{"p", "[", "7", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.22366467292003179711383818057203815125`1.7633446610594317"}]}]\
, ",", 
       RowBox[{
        RowBox[{"v", "[", "7", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.22396991603219866623417811440536105038`12.824368783704253"}]}]\
}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"P0", "\[Rule]", 
        FractionBox["8", "125"]}], ",", 
       RowBox[{
       "Q", "\[Rule]", 
        "0.1256141756330367042547246042094449677185333342179639362142`25."}], 
       ",", 
       RowBox[{
       "S", "\[Rule]", 
        "0.0907220241817823336599762119633841660334127858393624296738`24.\
6957999058977"}], ",", 
       RowBox[{
       "\[Delta]0", "\[Rule]", 
        "0.0015240935237474832995477617840517267786882076215423715856`24.\
9903932507836"}], ",", 
       RowBox[{
       "V0", "\[Rule]", 
        "0.0600091375269235305692273252262600877006927067805101677612`24.\
51031600825623"}], ",", 
       RowBox[{
       "M", "\[Rule]", 
        "0.505219242590352607634544657471625968584041651921503318186`25.\
871839132977684"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "0", "]"}], "\[Rule]", 
        "2.6042059610425509386011947987835795946542409724469494953037`24.\
519099841656544"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "1", "]"}], "\[Rule]", 
        "2.6044526076010412951299306507579084172854346371866055909571`22.\
50777766128487"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "2", "]"}], "\[Rule]", 
        "2.6043558597031818890603001047305640251104658872715154304722`22.\
207884181326488"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "3", "]"}], "\[Rule]", 
        "2.6043558597031818890603001047305640251104658872715154304722`22.\
207884181326488"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "4", "]"}], "\[Rule]", 
        "2.6042054915406209076962709485792986411337989267172702756125`21.\
58575936793521"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "5", "]"}], "\[Rule]", 
        "2.604205850048922984859947036833931375393886936095815604345`21.\
58067297984231"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "6", "]"}], "\[Rule]", 
        "2.6042059551406507293525310208668838260085151540941312983869`21.\
35000752352947"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "7", "]"}], "\[Rule]", 
        "2.6042059605420974843050357704164954028355563890168800373231`21.\
308893784355465"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "8", "]"}], "\[Rule]", 
        "2.6042059610904777236628467118686816761966510627300193032531`21.\
212264924129475"}], ",", 
       RowBox[{
       "\[Epsilon]", "\[Rule]", 
        "0.0104384851807052152690893149432519371680833038430066363719`23.\
885966732871744"}], ",", 
       RowBox[{
        RowBox[{"a", "[", "0", "]"}], "\[Rule]", 
        "0.0157789211199673921000879109536255774735181540330894922371`24.\
69897000433601"}], ",", 
       RowBox[{
        RowBox[{"b", "[", "0", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"p", "[", "0", "]"}], "\[Rule]", 
        "0.0907220241817823336599762119633841660334127858393624296738`24.\
6957999058977"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "0", "]"}], "\[Rule]", 
        "0.1256141756330367042547246042094449677185333342179639362142`25."}], 
       ",", 
       RowBox[{
        RowBox[{"a", "[", "1", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.0010324075634258303813158857298251106594319498430871040227`22.\
20975400177524"}]}], ",", 
       RowBox[{
        RowBox[{"b", "[", "1", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.0015229326830310858243228190112664020716158573558353967981`24.\
68903234444956"}]}], ",", 
       RowBox[{
        RowBox[{"p", "[", "1", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.0267220241817823336599762119633841660334127858393624296739`23.\
86392653130556"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "1", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.0656964279829334327561498307014047464942704725113433158023`24.\
024119435519793"}]}], ",", 
       RowBox[{
        RowBox[{"a", "[", "2", "]"}], "\[Rule]", 
        "0.9571736354359066759296794435493662556629576516080003714695`20.\
976401361378144"}], ",", 
       RowBox[{
        RowBox[{"b", "[", "2", "]"}], "\[Rule]", 
        RowBox[{
        "-", "1.0024196571559221069791253592821394864145480728895628144259`23.\
52099041313534"}]}], ",", 
       RowBox[{
        RowBox[{"p", "[", "2", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.0647131532478350848932949875217742973503332220627723482611`22.\
078093833902113"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "2", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.4625929467901232850479100283878369329161298045356695105706`23.\
196512469866196"}]}], ",", 
       RowBox[{
        RowBox[{"a", "[", "3", "]"}], "\[Rule]", 
        RowBox[{
        "-", "2.80097813048881888996070908926118702395`15.837336075319813"}]}]\
, ",", 
       RowBox[{
        RowBox[{"b", "[", "3", "]"}], "\[Rule]", 
        "0.1733708992686819784159910163549994918`16.752912397575965"}], ",", 
       RowBox[{
        RowBox[{"p", "[", "3", "]"}], "\[Rule]", 
        "5.92203475688867745691650246673416402968`17.853882112052275"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "3", "]"}], "\[Rule]", 
        "0.2269678619161924656895614089590342319925933423390952306116`21.\
91055317607861"}], ",", 
       RowBox[{
        RowBox[{"a", "[", "4", "]"}], "\[Rule]", 
        "0.49176335767341769415725791066069980257`14.000914289055395"}], ",", 
       RowBox[{
        RowBox[{"b", "[", "4", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.42265549016672266941391814533081769674`15.190555504082157"}]}]\
, ",", 
       RowBox[{
        RowBox[{"p", "[", "4", "]"}], "\[Rule]", 
        RowBox[{
        "-", "7.28938298892713726149961807199831589774`17.31365863991608"}]}],
        ",", 
       RowBox[{
        RowBox[{"v", "[", "4", "]"}], "\[Rule]", 
        RowBox[{
        "-", "1.39312898878796478697226149953048131029`18.22160542851327"}]}],
        ",", 
       RowBox[{
        RowBox[{"a", "[", "5", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.01975886436663433448081046185346188358`10.67829483507327"}]}],
        ",", 
       RowBox[{
        RowBox[{"b", "[", "5", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.24506382557623817095060487558200687759`11.966504833013884"}]}]\
, ",", 
       RowBox[{
        RowBox[{"p", "[", "5", "]"}], "\[Rule]", 
        "0.00649540797217837175584977065849920415`13.340363367795598"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "5", "]"}], "\[Rule]", 
        "0.05017497702827586179364897589298911243`15.922731255882201"}], ",", 
       RowBox[{
        RowBox[{"a", "[", "6", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.67646254550125519096796298108973420063`9.319696735928392"}]}],
        ",", 
       RowBox[{
        RowBox[{"b", "[", "6", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.43328815157341464058255077169651350218`10.811833320718186"}]}]\
, ",", 
       RowBox[{
        RowBox[{"p", "[", "6", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.41578222611146927706570266922902066577`11.27746462746723"}]}],
        ",", 
       RowBox[{
        RowBox[{"v", "[", "6", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.4267696870322352271759319972795929846`14.530256834382351"}]}],
        ",", 
       RowBox[{
        RowBox[{"a", "[", "7", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.11328828682726244587094274576951081384`6.009945768356121"}]}],
        ",", 
       RowBox[{
        RowBox[{"b", "[", "7", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.09891546567330557380353134024099137757`8.808736912100358"}]}],
        ",", 
       RowBox[{
        RowBox[{"p", "[", "7", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.22410043987797897380537712436062405571`8.483237080806001"}]}],
        ",", 
       RowBox[{
        RowBox[{"v", "[", "7", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.22100288393671652621403969044968540439`12.842837076991318"}]}]\
, ",", 
       RowBox[{
        RowBox[{"a", "[", "8", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.26270298888870490686668261591490659203`3.7033499319772654"}]}]\
, ",", 
       RowBox[{
        RowBox[{"b", "[", "8", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.02817540431023657324650114310345084331`6.259507960967063"}]}],
        ",", 
       RowBox[{
        RowBox[{"p", "[", "8", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.3648228661936334729590983623715568816`5.876927251360373"}]}], 
       ",", 
       RowBox[{
        RowBox[{"v", "[", "8", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.39766075246411628209564253335464332669`11.345233623412215"}]}]\
}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"P0", "\[Rule]", 
        FractionBox["33", "500"]}], ",", 
       RowBox[{
       "Q", "\[Rule]", 
        "0.1311126009659341929116256761740368813501463148606440893565`25."}], 
       ",", 
       RowBox[{
       "S", "\[Rule]", 
        "0.0959817903610284637784388911736167019146692903981304070921`24.\
695683747131095"}], ",", 
       RowBox[{
       "\[Delta]0", "\[Rule]", 
        "0.0016012854330851043269216204667234980976012102372053127504`24.\
99008606846708"}], ",", 
       RowBox[{
       "V0", "\[Rule]", 
        "0.0607547640672688858445063202530853523662154285491045895021`24.\
501255829126258"}], ",", 
       RowBox[{
       "M", "\[Rule]", 
        "0.5055507452620144338616407519804131067681093799940875713193`25.\
83053276657751"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "0", "]"}], "\[Rule]", 
        "2.6044868839797314735267674372061119073020149957260987951465`24.\
51667551473703"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "1", "]"}], "\[Rule]", 
        "2.6047320631328183086647533453537092065796614090294578023468`22.\
594318761511094"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "2", "]"}], "\[Rule]", 
        "2.6046360581520602448560050954464623000608778570163158161019`22.\
29487693838097"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "3", "]"}], "\[Rule]", 
        "2.6046360581520602448560050954464623000608778570163158161019`22.\
29487693838097"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "4", "]"}], "\[Rule]", 
        "2.6044863914572877720112574990918838493079626829332561659458`21.\
67135734646799"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "5", "]"}], "\[Rule]", 
        "2.6044867700583925904355131665024776409947844066305141931727`21.\
667827690660083"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "6", "]"}], "\[Rule]", 
        "2.6044868771869177343527950357421485281812309501594249119474`21.\
443201027231243"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "7", "]"}], "\[Rule]", 
        "2.6044868832961282258832512115039662639514896668613491936856`21.\
398805126023586"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "8", "]"}], "\[Rule]", 
        "2.6044868840126337393994273863672650168171949701961242642606`21.\
28904246327312"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "9", "]"}], "\[Rule]", 
        "2.6044868839972719578208619953284692874417601643040567143571`21.\
29662334940326"}], ",", 
       RowBox[{
       "\[Epsilon]", "\[Rule]", 
        "0.0111014905240288677232815039608262135362187599881751426387`23.\
871119308531032"}], ",", 
       RowBox[{
        RowBox[{"a", "[", "0", "]"}], "\[Rule]", 
        "0.0171905141320522878561184902957057426937236936336722231636`24.\
698970004336022"}], ",", 
       RowBox[{
        RowBox[{"b", "[", "0", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"p", "[", "0", "]"}], "\[Rule]", 
        "0.0959817903610284637784388911736167019146692903981304070921`24.\
695683747131095"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "0", "]"}], "\[Rule]", 
        "0.1311126009659341929116256761740368813501463148606440893565`25."}], 
       ",", 
       RowBox[{
        RowBox[{"a", "[", "1", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.0013842994044036785323661736092588470569898669931739094458`22.\
297146518064235"}]}], ",", 
       RowBox[{
        RowBox[{"b", "[", "1", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.0016000040596054847544751647951776357688320133882992752271`24.\
688708404488537"}]}], ",", 
       RowBox[{
        RowBox[{"p", "[", "1", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.0299817903610284637784388911736167019146692903981304070921`23.\
889322468001428"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "1", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.0704550447678133107169194405420291238521376409908506392448`24.\
03838698598021"}]}], ",", 
       RowBox[{
        RowBox[{"a", "[", "2", "]"}], "\[Rule]", 
        "0.6538369554613309587776290229475899008636340275099438029447`20.\
921881443971607"}], ",", 
       RowBox[{
        RowBox[{"b", "[", "2", "]"}], "\[Rule]", 
        RowBox[{
        "-", "1.0176209212113794124770954658752841790482133447886807928669`23.\
52872684517924"}]}], ",", 
       RowBox[{
        RowBox[{"p", "[", "2", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.1220611216976907081744597946590634669392665474695394813612`22.\
373351527834178"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "2", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.4859537844805281455617258096288179615739939717028848264255`23.\
228865579010915"}]}], ",", 
       RowBox[{
        RowBox[{"a", "[", "3", "]"}], "\[Rule]", 
        RowBox[{
        "-", "2.77409542793536695890157651869047243928`15.868446854055527"}]}]\
, ",", 
       RowBox[{
        RowBox[{"b", "[", "3", "]"}], "\[Rule]", 
        "0.17061747985395046966287703164618331216`16.784033878121516"}], ",", 
       RowBox[{
        RowBox[{"p", "[", "3", "]"}], "\[Rule]", 
        "2.65203134175895391511351107707531687678`17.819364317654344"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "3", "]"}], "\[Rule]", 
        "0.1941789323312885408658518462301661613114793678661883865854`21.\
87110359245588"}], ",", 
       RowBox[{
        RowBox[{"a", "[", "4", "]"}], "\[Rule]", 
        "0.74101556886750937703381793318879214434`14.240372569001291"}], ",", 
       RowBox[{
        RowBox[{"b", "[", "4", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.40954640154619440278191350886485671647`15.223625022353367"}]}]\
, ",", 
       RowBox[{
        RowBox[{"p", "[", "4", "]"}], "\[Rule]", 
        RowBox[{
        "-", "3.99103742739179639657559347468205029391`17.278485080752333"}]}]\
, ",", 
       RowBox[{
        RowBox[{"v", "[", "4", "]"}], "\[Rule]", 
        RowBox[{
        "-", "1.36449522081751807387364725109940657445`18.18714122405576"}]}],
        ",", 
       RowBox[{
        RowBox[{"a", "[", "5", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.01490423026750327581430908379071712042`10.819772711460331"}]}]\
, ",", 
       RowBox[{
        RowBox[{"b", "[", "5", "]"}], "\[Rule]", 
        RowBox[{
        "-", 
         "0.23782108970808913332257869263277733723`12.960135400993781"}]}], 
       ",", 
       RowBox[{
        RowBox[{"p", "[", "5", "]"}], "\[Rule]", 
        "0.0132270821165944875809440772844518596`13.907156497806092"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "5", "]"}], "\[Rule]", 
        "0.05496695170139822295660546165139327694`15.9438134691509"}], ",", 
       RowBox[{
        RowBox[{"a", "[", "6", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.65929988793210920358678635343037888532`9.456212656583773"}]}],
        ",", 
       RowBox[{
        RowBox[{"b", "[", "6", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.44531852220238126844196817403760002824`11.774361103104118"}]}]\
, ",", 
       RowBox[{
        RowBox[{"p", "[", "6", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.39512813271206213097421983703123308132`12.094957210443445"}]}]\
, ",", 
       RowBox[{
        RowBox[{"v", "[", "6", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.40661615872651877866465412704656326985`14.54060056283294"}]}],
        ",", 
       RowBox[{
        RowBox[{"a", "[", "7", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.1260139719814066457539442391694288049`6.234845249989613"}]}], 
       ",", 
       RowBox[{
        RowBox[{"b", "[", "7", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.11151913735645978078134181313667264177`9.807157927322196"}]}],
        ",", 
       RowBox[{
        RowBox[{"p", "[", "7", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.22125504169409953143713316556329814895`9.62997295062351"}]}], 
       ",", 
       RowBox[{
        RowBox[{"v", "[", "7", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.21555338225031533358301431250033150997`12.85042259546187"}]}],
        ",", 
       RowBox[{
        RowBox[{"a", "[", "8", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.29759296046832203181276867697611317345`4.007242698713277"}]}],
        ",", 
       RowBox[{
        RowBox[{"b", "[", "8", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.09221736809675783638760117538772092651`7.761058054235241"}]}],
        ",", 
       RowBox[{
        RowBox[{"p", "[", "8", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.38590764137048573678408794480322409374`7.398366507447794"}]}],
        ",", 
       RowBox[{
        RowBox[{"v", "[", "8", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.41642011833326200574430629255257398666`11.383608777099314"}]}]\
, ",", 
       RowBox[{
        RowBox[{"a", "[", "9", "]"}], "\[Rule]", 
        "0.05876365188089061221500122119167026111`1.1008548019499942"}], ",", 
       RowBox[{
        RowBox[{"b", "[", "9", "]"}], "\[Rule]", 
        "1.21701681196550072704882124892109732006`6.781370792332322"}], ",", 
       RowBox[{
        RowBox[{"p", "[", "9", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.10456536043310506983961641060433949641`4.504631631505077"}]}],
        ",", 
       RowBox[{
        RowBox[{"v", "[", "9", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.10999430842964535430861703057023110966`9.314043672818183"}]}]}\
], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"P0", "\[Rule]", 
        FractionBox["17", "250"]}], ",", 
       RowBox[{
       "Q", "\[Rule]", 
        "0.1367749291921401995957603951111330068696046196316261895459`25."}], 
       ",", 
       RowBox[{
       "S", "\[Rule]", 
        "0.1014044197526536867979901715704779415889269438830172352117`24.\
69568424031804"}], ",", 
       RowBox[{
       "\[Delta]0", "\[Rule]", 
        "0.0016800913513966862828771547718928874425645105852952099886`24.\
99123895463115"}], ",", 
       RowBox[{
       "V0", "\[Rule]", 
        "0.0614887926657815148123107562102195273917214101888417999735`24.\
492017218919607"}], ",", 
       RowBox[{
       "M", "\[Rule]", 
        "0.5058962848821901388286902862191063888243407679392601802057`25.\
790000633704253"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "0", "]"}], "\[Rule]", 
        "2.6047747116268031819306843856432617410548112878551622004759`24.\
51382204821282"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "1", "]"}], "\[Rule]", 
        "2.6050128291400337348656139514857547921593506603705528990846`22.\
666205507094602"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "2", "]"}], "\[Rule]", 
        "2.6049242983285225493851618931079251346363313733722778871111`22.\
36725340113158"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "3", "]"}], "\[Rule]", 
        "2.6049242983285225493851618931079251346363313733722778871111`22.\
36725340113158"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "4", "]"}], "\[Rule]", 
        "2.6047741931175446775919198544147553245693855958435333324025`21.\
716021734875433"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "5", "]"}], "\[Rule]", 
        "2.604774594749724004434368180963305864090311436345499037846`21.\
713835880874527"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "6", "]"}], "\[Rule]", 
        "2.6047747040065177832431592267124526920980671146394868277964`21.\
48976419934157"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "7", "]"}], "\[Rule]", 
        "2.6047747107585122623102183053739765532082434234233011326599`21.\
441794396014902"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "8", "]"}], "\[Rule]", 
        "2.6047747116447694746116350861913975355726899817916776238977`21.\
324120311485643"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "9", "]"}], "\[Rule]", 
        "2.6047747116403578995718399589356446881094212416051974707354`21.\
325788384003122"}], ",", 
       RowBox[{
       "\[Epsilon]", "\[Rule]", 
        "0.0117925697643802776573805724382127776486815358785203604114`23.\
856517602114742"}], ",", 
       RowBox[{
        RowBox[{"a", "[", "0", "]"}], "\[Rule]", 
        "0.0187073812555149653524297697853729713491672627101370669467`24.\
698970004336008"}], ",", 
       RowBox[{
        RowBox[{"b", "[", "0", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"p", "[", "0", "]"}], "\[Rule]", 
        "0.1014044197526536867979901715704779415889269438830172352117`24.\
69568424031804"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "0", "]"}], "\[Rule]", 
        "0.1367749291921401995957603951111330068696046196316261895459`25."}], 
       ",", 
       RowBox[{
        RowBox[{"a", "[", "1", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.0017919749724756838616076797131285789246050133652374209408`22.\
369921077216045"}]}], ",", 
       RowBox[{
        RowBox[{"b", "[", "1", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.0016786807879912144960197597309431843188151608501771988036`24.\
689844182844247"}]}], ",", 
       RowBox[{
        RowBox[{"p", "[", "1", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.0334044197526536867979901715704779415889269438830172352117`23.\
91240129264014"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "1", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.0753893565812835073073378970010869141603771280735277616218`24.\
051754553605107"}]}], ",", 
       RowBox[{
        RowBox[{"a", "[", "2", "]"}], "\[Rule]", 
        "0.4381082983071101978559300300386767022466835825788746660544`20.\
844077767694387"}], ",", 
       RowBox[{
        RowBox[{"b", "[", "2", "]"}], "\[Rule]", 
        RowBox[{
        "-", "1.0315909430208644609802733443842808725487202530243822451993`23.\
536045325318923"}]}], ",", 
       RowBox[{
        RowBox[{"p", "[", "2", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.1723619308082558188289189118953894268343692384155821865526`22.\
541450719841748"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "2", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.5078014578331851620868335526608109834293073318584333521713`23.\
2582592069489"}]}], ",", 
       RowBox[{
        RowBox[{"a", "[", "3", "]"}], "\[Rule]", 
        RowBox[{
        "-", "2.98076460689103949140331669587137346591`15.90050363815702"}]}],
        ",", 
       RowBox[{
        RowBox[{"b", "[", "3", "]"}], "\[Rule]", 
        "0.16826739380762087666676698129570492687`16.81480744971072"}], ",", 
       RowBox[{
        RowBox[{"p", "[", "3", "]"}], "\[Rule]", 
        "1.60028147309531750984153307608742850329`17.78601882900749"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "3", "]"}], "\[Rule]", 
        "0.1671236674391276481475383533331248905513681269437546577817`21.\
831055480021824"}], ",", 
       RowBox[{
        RowBox[{"a", "[", "4", "]"}], "\[Rule]", 
        "1.1374735941989001133612340393315537224`14.463070037701412"}], ",", 
       RowBox[{
        RowBox[{"b", "[", "4", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.39812411501663767740966741603534231377`15.253786751725674"}]}]\
, ",", 
       RowBox[{
        RowBox[{"p", "[", "4", "]"}], "\[Rule]", 
        RowBox[{
        "-", "2.91756517236082619688830238136579357075`17.239210155907386"}]}]\
, ",", 
       RowBox[{
        RowBox[{"v", "[", "4", "]"}], "\[Rule]", 
        RowBox[{
        "-", "1.34238543513692869448296801584007001161`18.15419489303197"}]}],
        ",", 
       RowBox[{
        RowBox[{"a", "[", "5", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.01079941534982888338129496317852920207`10.88313862138819"}]}],
        ",", 
       RowBox[{
        RowBox[{"b", "[", "5", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.23030433433095116960407327115134853755`13.19000004381083"}]}],
        ",", 
       RowBox[{
        RowBox[{"p", "[", "5", "]"}], "\[Rule]", 
        "0.02022959700182200081499601747783827043`14.211959789889342"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "5", "]"}], "\[Rule]", 
        "0.06024288423832250601274807004380968827`15.963280921015853"}], ",", 
       RowBox[{
        RowBox[{"a", "[", "6", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.64023272212464357482580560846231888231`9.478089265418811"}]}],
        ",", 
       RowBox[{
        RowBox[{"b", "[", "6", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.45498192588445326420096703939663718462`11.972375699557041"}]}]\
, ",", 
       RowBox[{
        RowBox[{"p", "[", "6", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.37647118916726399532363392564849911287`12.520411946449888"}]}]\
, ",", 
       RowBox[{
        RowBox[{"v", "[", "6", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.38883172653915241598441734321038678255`14.548667986367189"}]}]\
, ",", 
       RowBox[{
        RowBox[{"a", "[", "7", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.13710810270451132865662434674218039236`6.266419719581522"}]}],
        ",", 
       RowBox[{
        RowBox[{"b", "[", "7", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.12312681917922851508560292046858383637`10.0308003708998"}]}], 
       ",", 
       RowBox[{
        RowBox[{"p", "[", "7", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.21585968427145172585025190998362797023`10.23405197204364"}]}],
        ",", 
       RowBox[{
        RowBox[{"v", "[", "7", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.20833693601837600804727686737550109596`12.849937583590025"}]}]\
, ",", 
       RowBox[{
        RowBox[{"a", "[", "8", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.32744865660424093658810731736025240884`4.034018413114271"}]}],
        ",", 
       RowBox[{
        RowBox[{"b", "[", "8", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.1373173892563165746028490174163739672`8.147379435285066"}]}], 
       ",", 
       RowBox[{
        RowBox[{"p", "[", "8", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.40327418927579211578782651643201513782`8.205255496449603"}]}],
        ",", 
       RowBox[{
        RowBox[{"v", "[", "8", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.43144401446936818804658270395562754258`11.406589978128777"}]}]\
, ",", 
       RowBox[{
        RowBox[{"a", "[", "9", "]"}], "\[Rule]", 
        "0.01325131684398767703849055888339025021`0.44335767640715906"}], ",", 
       RowBox[{
        RowBox[{"b", "[", "9", "]"}], "\[Rule]", 
        "0.51706884905280701791842663608645173186`6.811409266160052"}], ",", 
       RowBox[{
        RowBox[{"p", "[", "9", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.12223287684062076300335940285319294169`5.605782650769892"}]}],
        ",", 
       RowBox[{
        RowBox[{"v", "[", "9", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.12582887977856600389206952663423088229`9.401859178763056"}]}]}\
], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"P0", "\[Rule]", 
        FractionBox["7", "100"]}], ",", 
       RowBox[{
       "Q", "\[Rule]", 
        "0.142601035537757482732290115937838206254127687756238063259`25."}], 
       ",", 
       RowBox[{
       "S", "\[Rule]", 
        "0.1069901287345055182143759469799532554055787254797686400712`24.\
695241691451557"}], ",", 
       RowBox[{
       "\[Delta]0", "\[Rule]", 
        "0.0017605174032470388649123465297729120495437092076439056727`24.\
987126417493545"}], ",", 
       RowBox[{
       "V0", "\[Rule]", 
        "0.0622112810527108578216142352981767757262721486880197627513`24.\
483317456591383"}], ",", 
       RowBox[{
       "M", "\[Rule]", 
        "0.5062560257708786092453446738597188855838951710371209366174`25.\
749891781988726"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "0", "]"}], "\[Rule]", 
        "2.60506943524231734917003954770259629731437786229041055856`24.\
521414705351557"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "1", "]"}], "\[Rule]", 
        "2.6052940529113935563143070541910007448186716767441631144491`22.\
727096383876493"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "2", "]"}], "\[Rule]", 
        "2.6052202245820509626233324159979029497741108935854403984016`22.\
428667191934682"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "3", "]"}], "\[Rule]", 
        "2.6052202245820509626233324159979029497741108935854403984016`22.\
428667191934682"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "4", "]"}], "\[Rule]", 
        "2.6050688872589728776350999022248834520114049488472115518148`21.\
713392626888083"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "5", "]"}], "\[Rule]", 
        "2.6050693152439698734091409730136529829247650110311726602036`21.\
712383413775886"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "6", "]"}], "\[Rule]", 
        "2.6050694268701783613646399734714322168962890036305982888151`21.\
48847366023121"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "7", "]"}], "\[Rule]", 
        "2.6050694341918815193560565657577468580566531980354736212441`21.\
436209300877458"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "8", "]"}], "\[Rule]", 
        "2.6050694352460162032170228355872649305577735081219239378727`21.\
306556412141894"}], ",", 
       RowBox[{
       "\[Epsilon]", "\[Rule]", 
        "0.0125120515417572184906893477194377711677903420742418732349`23.\
841820105569656"}], ",", 
       RowBox[{
        RowBox[{"a", "[", "0", "]"}], "\[Rule]", 
        "0.0203350553364407725224215071405807499654528611298779877008`24.\
69897000433601"}], ",", 
       RowBox[{
        RowBox[{"b", "[", "0", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"p", "[", "0", "]"}], "\[Rule]", 
        "0.1069901287345055182143759469799532554055787254797686400712`24.\
695241691451557"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "0", "]"}], "\[Rule]", 
        "0.142601035537757482732290115937838206254127687756238063259`25."}], 
       ",", 
       RowBox[{
        RowBox[{"a", "[", "1", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.002260300706567864167672912561595513288435701448009413461`22.\
431733286481947"}]}], ",", 
       RowBox[{
        RowBox[{"b", "[", "1", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.0017589686015142677556648747646010755089031388373356758591`24.\
685714186418704"}]}], ",", 
       RowBox[{
        RowBox[{"p", "[", "1", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.0369901287345055182143759469799532554055787254797686400711`23.\
932953828475686"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "1", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.0804991821750783227913998896990470475727409635710614856359`24.\
064697930136642"}]}], ",", 
       RowBox[{
        RowBox[{"a", "[", "2", "]"}], "\[Rule]", 
        "0.275885275300043599744200762133549369202222248825622781161`20.\
72826043216514"}], ",", 
       RowBox[{
        RowBox[{"b", "[", "2", "]"}], "\[Rule]", 
        RowBox[{
        "-", "1.0444466330644005616407079052196011820463398036210815639225`23.\
54163213697122"}]}], ",", 
       RowBox[{
        RowBox[{"p", "[", "2", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.2169133304267590481846511443772899890490318815477467969489`22.\
657805487722925"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "2", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.5282598036185915853627707998025672420110216248444349279845`23.\
285414861179532"}]}], ",", 
       RowBox[{
        RowBox[{"a", "[", "3", "]"}], "\[Rule]", 
        RowBox[{
        "-", "3.56214505251139189446892477396719531924`15.933209479754908"}]}]\
, ",", 
       RowBox[{
        RowBox[{"b", "[", "3", "]"}], "\[Rule]", 
        "0.16624889530018047546982388741112603122`16.845241402707757"}], ",", 
       RowBox[{
        RowBox[{"p", "[", "3", "]"}], "\[Rule]", 
        "1.09132005869599399178310467689960812887`17.753801804020743"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "3", "]"}], "\[Rule]", 
        "0.1445721395574665574542483174959373031813371624407946740172`21.\
790803734503566"}], ",", 
       RowBox[{
        RowBox[{"a", "[", "4", "]"}], "\[Rule]", 
        "1.85632092473741198929812168249664744347`14.682705958170951"}], ",", 
       RowBox[{
        RowBox[{"b", "[", "4", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.38816589509650413966069154447594833204`15.282087738011105"}]}]\
, ",", 
       RowBox[{
        RowBox[{"p", "[", "4", "]"}], "\[Rule]", 
        RowBox[{
        "-", "2.39238943851164541454197158988210065582`17.19830483311601"}]}],
        ",", 
       RowBox[{
        RowBox[{"v", "[", "4", "]"}], "\[Rule]", 
        RowBox[{
        "-", "1.32562590076904912167156365900402027752`18.122691057457846"}]}]\
, ",", 
       RowBox[{
        RowBox[{"a", "[", "5", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.00726560835017309216553903274995657729`10.853803087254805"}]}]\
, ",", 
       RowBox[{
        RowBox[{"b", "[", "5", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.22273477439043622532469011911980689244`13.30074024544254"}]}],
        ",", 
       RowBox[{
        RowBox[{"p", "[", "5", "]"}], "\[Rule]", 
        "0.02765662195359363165107892109163428573`14.410462634959053"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "5", "]"}], "\[Rule]", 
        "0.06605297933856825652374264297845476942`15.98164937541675"}], ",", 
       RowBox[{
        RowBox[{"a", "[", "6", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.62010210276593532407482660042621851584`9.359646733346802"}]}],
        ",", 
       RowBox[{
        RowBox[{"b", "[", "6", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.46241665286070245989036463078700328895`12.043469292613917"}]}]\
, ",", 
       RowBox[{
        RowBox[{"p", "[", "6", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.35978340560540149086925253314702748448`12.787353312155789"}]}]\
, ",", 
       RowBox[{
        RowBox[{"v", "[", "6", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.3732037520528046250025379875257097011`14.555362970056876"}]}],
        ",", 
       RowBox[{
        RowBox[{"a", "[", "7", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.14628669703644845164039991066394038107`6.064016643062851"}]}],
        ",", 
       RowBox[{
        RowBox[{"b", "[", "7", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.13389842067363596838383010055699583319`10.123808520700303"}]}]\
, ",", 
       RowBox[{
        RowBox[{"p", "[", "7", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.20865259808561741247496343370206008008`10.617851066868619"}]}]\
, ",", 
       RowBox[{
        RowBox[{"v", "[", "7", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.20000315956203877202792243813169396371`12.843590471013831"}]}]\
, ",", 
       RowBox[{
        RowBox[{"a", "[", "8", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.35389874317903660319212600919035385`3.7617715963944227"}]}], 
       ",", 
       RowBox[{
        RowBox[{"b", "[", "8", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.17085253873406892122556947737789083639`8.327222441614007"}]}],
        ",", 
       RowBox[{
        RowBox[{"p", "[", "8", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.41682304156108239386989338447223163549`8.728876659699145"}]}],
        ",", 
       RowBox[{
        RowBox[{"v", "[", "8", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.44272345896135188562872278249052722059`11.418237600881097"}]}]\
}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"P0", "\[Rule]", 
        FractionBox["9", "125"]}], ",", 
       RowBox[{
       "Q", "\[Rule]", 
        "0.1485908068151116851984173430562788359760082319209470338777`25."}], 
       ",", 
       RowBox[{
       "S", "\[Rule]", 
        "0.112739099451633346868557160238030270756719391277276921549`24.\
695028227798467"}], ",", 
       RowBox[{
       "\[Delta]0", "\[Rule]", 
        "0.0018425694483102941286406504718645691023315808671415663815`24.\
98568220209331"}], ",", 
       RowBox[{
       "V0", "\[Rule]", 
        "0.0629223243954251364489076665617541994325448124674059357747`24.\
47431241170397"}], ",", 
       RowBox[{
       "M", "\[Rule]", 
        "0.5066301273711234776835757477312660791759027176714303484922`25.\
7106190599531"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "0", "]"}], "\[Rule]", 
        "2.6053710484178982745032510098706921233766573015482809123525`24.\
522092355199494"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "1", "]"}], "\[Rule]", 
        "2.6055748435331909537471715221634170158185907822893348727542`22.\
779961797104217"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "2", "]"}], "\[Rule]", 
        "2.6055235984555566624844262181870508473221605259533550166611`22.\
482088345712842"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "3", "]"}], "\[Rule]", 
        "2.6055235984555566624844262181870508473221605259533550166611`22.\
482088345712842"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "4", "]"}], "\[Rule]", 
        "2.605370466971642034080939809757972986973846374155679702629`21.\
632743406782417"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "5", "]"}], "\[Rule]", 
        "2.6053709250058176434665061946145021649615201769129165939234`21.\
63277924463905"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "6", "]"}], "\[Rule]", 
        "2.6053710393742707577857024574363458516592619242696758249463`21.\
407908206597313"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "7", "]"}], "\[Rule]", 
        "2.6053710471900226521008744344026279218439691783237178113672`21.\
351681192068497"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "8", "]"}], "\[Rule]", 
        "2.6053710484068031010932545514529260203942897402062088083024`21.\
210068282607413"}], ",", 
       RowBox[{
       "\[Epsilon]", "\[Rule]", 
        "0.0132602547422469553671514954625321583518054353428606969844`23.\
827449919585476"}], ",", 
       RowBox[{
        RowBox[{"a", "[", "0", "]"}], "\[Rule]", 
        "0.0220792278699658412317092652052257658998561453575353182904`24.\
698970004336008"}], ",", 
       RowBox[{
        RowBox[{"b", "[", "0", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"p", "[", "0", "]"}], "\[Rule]", 
        "0.112739099451633346868557160238030270756719391277276921549`24.\
695028227798467"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "0", "]"}], "\[Rule]", 
        "0.1485908068151116851984173430562788359760082319209470338777`25."}], 
       ",", 
       RowBox[{
        RowBox[{"a", "[", "1", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.0027943220279917072401226851407422231546650547831440993257`22.\
48555871815828"}]}], ",", 
       RowBox[{
        RowBox[{"b", "[", "1", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.0018408729593505846709118792425997388786573239840539932419`24.\
684252158993065"}]}], ",", 
       RowBox[{
        RowBox[{"p", "[", "1", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.0407390994516333468685571602380302707567193912772769215489`23.\
95193509531427"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "1", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.0857843144252055725088985365354699189649137081213339692455`24.\
07677079366484"}]}], ",", 
       RowBox[{
        RowBox[{"a", "[", "2", "]"}], "\[Rule]", 
        "0.1488376804104586393678366858107675731075354877918892482219`20.\
536814718551092"}], ",", 
       RowBox[{
        RowBox[{"b", "[", "2", "]"}], "\[Rule]", 
        RowBox[{
        "-", "1.0562922139464145909232793505919372460885850163675413371669`23.\
547199576630177"}]}], ",", 
       RowBox[{
        RowBox[{"p", "[", "2", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.2567018304853782280856424197154141951615970938351667824203`22.\
746408681870502"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "2", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.5474410672641226916405310943095406197692861565502886459513`23.\
310254226123178"}]}], ",", 
       RowBox[{
        RowBox[{"a", "[", "3", "]"}], "\[Rule]", 
        RowBox[{
        "-", "5.13538219748284400661620078326180114925`15.96630782985949"}]}],
        ",", 
       RowBox[{
        RowBox[{"b", "[", "3", "]"}], "\[Rule]", 
        "0.16450424001896755378927330563276396638`16.87533773855304"}], ",", 
       RowBox[{
        RowBox[{"p", "[", "3", "]"}], "\[Rule]", 
        "0.79612606577284848383051410614235799839`17.722610970269052"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "3", "]"}], "\[Rule]", 
        "0.125609250061504711396136579178493333744791788942806103648`21.\
75009881266767"}], ",", 
       RowBox[{
        RowBox[{"a", "[", "4", "]"}], "\[Rule]", 
        "3.53295232872120033764703551174199373034`14.911453070505473"}], ",", 
       RowBox[{
        RowBox[{"b", "[", "4", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.37947659588721190244776221885149036116`15.309169472822719"}]}]\
, ",", 
       RowBox[{
        RowBox[{"p", "[", "4", "]"}], "\[Rule]", 
        RowBox[{
        "-", "2.08569610372336583260198642284211838187`17.157238063426963"}]}]\
, ",", 
       RowBox[{
        RowBox[{"v", "[", "4", "]"}], "\[Rule]", 
        RowBox[{
        "-", "1.31336244527359261634607136334883731455`18.09254697973595"}]}],
        ",", 
       RowBox[{
        RowBox[{"a", "[", "5", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.00415920979115989440664495934700395267`10.66426765580081"}]}],
        ",", 
       RowBox[{
        RowBox[{"b", "[", "5", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.21528095301351358531160850174308096088`13.369496231093779"}]}]\
, ",", 
       RowBox[{
        RowBox[{"p", "[", "5", "]"}], "\[Rule]", 
        "0.03565521379503160965011416004004516566`14.552149922152768"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "5", "]"}], "\[Rule]", 
        "0.07245051694756747130679649969445289856`15.99929425384495"}], ",", 
       RowBox[{
        RowBox[{"a", "[", "6", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.59963406981240082636041890760720675113`8.997946966958029"}]}],
        ",", 
       RowBox[{
        RowBox[{"b", "[", "6", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.46778763972323878239197867335023436876`12.041472506178968"}]}]\
, ",", 
       RowBox[{
        RowBox[{"p", "[", "6", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.34493176085957874552456391059039679069`12.969954407322806"}]}]\
, ",", 
       RowBox[{
        RowBox[{"v", "[", "6", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.35948556699449966992420981106668648883`14.56129560231974"}]}],
        ",", 
       RowBox[{
        RowBox[{"a", "[", "7", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.15336824338436158691995798593892618793`5.490827570391495"}]}],
        ",", 
       RowBox[{
        RowBox[{"b", "[", "7", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.14392691492750478202647651954922195035`10.149084920938845"}]}]\
, ",", 
       RowBox[{
        RowBox[{"p", "[", "7", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.20030939065451873506974369493423743598`10.880544474003525"}]}]\
, ",", 
       RowBox[{
        RowBox[{"v", "[", "7", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.19109992266047417824438522978955444624`12.833114378592757"}]}]\
, ",", 
       RowBox[{
        RowBox[{"a", "[", "8", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.37781329046904203071503053008993835404`3.0230480013397893"}]}]\
, ",", 
       RowBox[{
        RowBox[{"b", "[", "8", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.19690804290215391703617240577015444977`8.40850644798877"}]}], 
       ",", 
       RowBox[{
        RowBox[{"p", "[", "8", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.42655725653924761970779987502236011903`9.094575435473313"}]}],
        ",", 
       RowBox[{
        RowBox[{"v", "[", "8", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.45036582536001254150079423675235740657`11.420800504548867"}]}]\
}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"P0", "\[Rule]", 
        FractionBox["37", "500"]}], ",", 
       RowBox[{
       "Q", "\[Rule]", 
        "0.1547441399932130309555292221961402911912447466000068865022`25."}], 
       ",", 
       RowBox[{
       "S", "\[Rule]", 
        "0.1186514840397504031497921484487566980821102184108347974208`24.\
695473825255334"}], ",", 
       RowBox[{
       "\[Delta]0", "\[Rule]", 
        "0.0019262530846572841615941162163710325034197603878537530879`24.\
99344606072535"}], ",", 
       RowBox[{
       "V0", "\[Rule]", 
        "0.0636220484276188845397946096739523379054988288064344705435`24.\
46445444856465"}], ",", 
       RowBox[{
       "M", "\[Rule]", 
        "0.5070187444633487957768917865057083000915828168501497104567`25.\
672459105281263"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "0", "]"}], "\[Rule]", 
        "2.6056795467153571383009793548992880193902088614222460446029`24.\
51537317008048"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "1", "]"}], "\[Rule]", 
        "2.6058542720952155489813018941258492300122437306191429625319`22.\
826812553334143"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "2", "]"}], "\[Rule]", 
        "2.6058342531210559921354255058432359691237469920687383804089`22.\
52952926572333"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "3", "]"}], "\[Rule]", 
        "2.6058342531210559921354255058432359691237469920687383804089`22.\
52952926572333"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "4", "]"}], "\[Rule]", 
        "2.6056789273358889993057118002930962399183041650841862979443`21.\
309554515790257"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "5", "]"}], "\[Rule]", 
        "2.6056794194838455614606744889913848436865649340680284786944`21.\
310527321172724"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "6", "]"}], "\[Rule]", 
        "2.6056795370821827451813875105355235680552259918531808063031`21.\
082535425281858"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "7", "]"}], "\[Rule]", 
        "2.6056795453187134635137006310152766708058614981372080340548`21.\
022540478946105"}], ",", 
       RowBox[{
       "\[Epsilon]", "\[Rule]", 
        "0.0140374889266975915537835730114166001831656337002994209134`23.\
813694520818693"}], ",", 
       RowBox[{
        RowBox[{"a", "[", "0", "]"}], "\[Rule]", 
        "0.0239457488622391126240595584160318859421765056108203383042`24.\
69897000433602"}], ",", 
       RowBox[{
        RowBox[{"b", "[", "0", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"p", "[", "0", "]"}], "\[Rule]", 
        "0.1186514840397504031497921484487566980821102184108347974208`24.\
695473825255334"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "0", "]"}], "\[Rule]", 
        "0.1547441399932130309555292221961402911912447466000068865022`25."}], 
       ",", 
       RowBox[{
        RowBox[{"a", "[", "1", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.0033992622124885258416306878913691858999868477025406823633`22.\
533414741959778"}]}], ",", 
       RowBox[{
        RowBox[{"b", "[", "1", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.0019243990498220490590917898416532746343307335263225102775`24.\
691997851661505"}]}], ",", 
       RowBox[{
        RowBox[{"p", "[", "1", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.0446514840397504031497921484487566980821102184108347974209`23.\
970006552747964"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "1", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.091244525775135988587524850463097229279660761259896377245`24.\
08770282415292"}]}], ",", 
       RowBox[{
        RowBox[{"a", "[", "2", "]"}], "\[Rule]", 
        "0.0462220950141688489355699219619161639003762815823384953174`20.\
098785588455172"}], ",", 
       RowBox[{
        RowBox[{"b", "[", "2", "]"}], "\[Rule]", 
        RowBox[{
        "-", "1.0672207202002892099493748605572058807381190196672693954996`23.\
554201602850767"}]}], ",", 
       RowBox[{
        RowBox[{"p", "[", "2", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.2924923286276299999141607811511137769671507595490979605447`22.\
817984305185853"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "2", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.5654470347313094397419589341112033103154712690472866384288`23.\
332785051866196"}]}], ",", 
       RowBox[{
        RowBox[{"a", "[", "3", "]"}], "\[Rule]", 
        RowBox[{
        "-", "13.19250728975086952348994556777194203053`15.99957081450566"}]}]\
, ",", 
       RowBox[{
        RowBox[{"b", "[", "3", "]"}], "\[Rule]", 
        "0.16298669305080594933717586139368502411`16.905095257045158"}], ",", 
       RowBox[{
        RowBox[{"p", "[", "3", "]"}], "\[Rule]", 
        "0.60615545769661443021750073687997860935`17.69231119179183"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "3", "]"}], "\[Rule]", 
        "0.1095414232903447575568243171760266368865288650122932452553`21.\
708783686866944"}], ",", 
       RowBox[{
        RowBox[{"a", "[", "4", "]"}], "\[Rule]", 
        "11.67006132958222945940221775502201778437`15.163893712595373"}], ",", 
       RowBox[{
        RowBox[{"b", "[", "4", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.37188606034152872572684060505665432321`15.335433033198079"}]}]\
, ",", 
       RowBox[{
        RowBox[{"p", "[", "4", "]"}], "\[Rule]", 
        RowBox[{
        "-", "1.88837991982960475720709539752712752434`17.116850165866932"}]}]\
, ",", 
       RowBox[{
        RowBox[{"v", "[", "4", "]"}], "\[Rule]", 
        RowBox[{
        "-", "1.30496882005582141619573865614698051009`18.063675834454077"}]}]\
, ",", 
       RowBox[{
        RowBox[{"a", "[", "5", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.00136562447866566414739116286158019276`9.973384001122154"}]}],
        ",", 
       RowBox[{
        RowBox[{"b", "[", "5", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.20806620593481719327079912747397819413`13.418040928323578"}]}]\
, ",", 
       RowBox[{
        RowBox[{"p", "[", "5", "]"}], "\[Rule]", 
        "0.04437283249586868651204884034733956203`14.659390934919127"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "5", "]"}], "\[Rule]", 
        "0.07949391614144397992475146733713138512`16.016492863993303"}], ",", 
       RowBox[{
        RowBox[{"a", "[", "6", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.57942515831699419328466513292269723395`7.882941924877028"}]}],
        ",", 
       RowBox[{
        RowBox[{"b", "[", "6", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.47127973587710894025472492812088028048`11.885809332209497"}]}]\
, ",", 
       RowBox[{
        RowBox[{"p", "[", "6", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.33172190323869376297387588223947014231`13.101655393653854"}]}]\
, ",", 
       RowBox[{
        RowBox[{"v", "[", "6", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.34742093773281524719130460541178799026`14.56686298821583"}]}],
        ",", 
       RowBox[{
        RowBox[{"a", "[", "7", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.15829033125814657159722111749012171462`3.8769060624718708"}]}]\
, ",", 
       RowBox[{
        RowBox[{"b", "[", "7", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.15326106285658053368126108296239021388`10.063404944589383"}]}]\
, ",", 
       RowBox[{
        RowBox[{"p", "[", "7", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.19140028438653389473088544526379261616`11.067562146086438"}]}]\
, ",", 
       RowBox[{
        RowBox[{"v", "[", "7", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.18205933392227227900112284901091151312`12.819860161621882"}]}]\
}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"P0", "\[Rule]", 
        FractionBox["19", "250"]}], ",", 
       RowBox[{
       "Q", "\[Rule]", 
        "0.1610609408993003807384114337131685416865733478518857858549`25."}], 
       ",", 
       RowBox[{
       "S", "\[Rule]", 
        "0.1247274082910307868984943672886318581694399739645961014745`24.\
694918867080588"}], ",", 
       RowBox[{
       "\[Delta]0", "\[Rule]", 
        "0.0020115736573494414412074832526110274071961406072015314504`24.\
98743075475921"}], ",", 
       RowBox[{
       "V0", "\[Rule]", 
        "0.0643106035577475437994458606561307742298038193010211226461`24.\
455882342379407"}], ",", 
       RowBox[{
       "M", "\[Rule]", 
        "0.5074220273622347835767860983142360565044598988136946524181`25.\
63433570561653"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "0", "]"}], "\[Rule]", 
        "2.6059949273695319418936885062944975863023772825431373255157`24.\
518938054911978"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "1", "]"}], "\[Rule]", 
        "2.6061313718928983771287051824262608372271158002281402118187`22.\
867775782199942"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "2", "]"}], "\[Rule]", 
        "2.6061520677923721400384519325495306131844534199235858826341`22.\
55987664128465"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "3", "]"}], "\[Rule]", 
        "2.6061352484776936093127681549243658729571344556227133749843`22.\
562740525557846"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "4", "]"}], "\[Rule]", 
        "2.6059942651176502013928050115111672810635055135400052451869`21.\
313046138595492"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "5", "]"}], "\[Rule]", 
        "2.6059947958087137530074674227310013402880768679632748300046`21.\
3145186019365"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "6", "]"}], "\[Rule]", 
        "2.6059949172244155412595423281498845370239693282525196851491`21.\
09341971488008"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "7", "]"}], "\[Rule]", 
        "2.6059949258148481438492169123148635547013124147253688472465`21.\
03219208436504"}], ",", 
       RowBox[{
       "\[Epsilon]", "\[Rule]", 
        "0.0148440547244695671535721966284721130089197976273893048361`23.\
7994889405477"}], ",", 
       RowBox[{
        RowBox[{"a", "[", "0", "]"}], "\[Rule]", 
        "0.0259406266833679301369140540374329978193833840918430153102`24.\
69897000433602"}], ",", 
       RowBox[{
        RowBox[{"b", "[", "0", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"p", "[", "0", "]"}], "\[Rule]", 
        "0.1247274082910307868984943672886318581694399739645961014745`24.\
694918867080588"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "0", "]"}], "\[Rule]", 
        "0.1610609408993003807384114337131685416865733478518857858549`25."}], 
       ",", 
       RowBox[{
        RowBox[{"a", "[", "1", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.00408052134350396369686220328856330770907068083012481413`22.\
57541619517395"}]}], ",", 
       RowBox[{
        RowBox[{"b", "[", "1", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.0020095517989928679982742899955801781307430820062572290446`24.\
685964024648126"}]}], ",", 
       RowBox[{
        RowBox[{"p", "[", "1", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.0487274082910307868984943672886318581694399739645961014745`23.\
985700285957833"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "1", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.0968795728306266256526600254740901388007843080647751333572`24.\
098778585965665"}]}], ",", 
       RowBox[{
        RowBox[{"a", "[", "2", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.03868373203006663402218861079493607016176422590213587652`20.\
082528788705883"}]}], ",", 
       RowBox[{
        RowBox[{"b", "[", "2", "]"}], "\[Rule]", 
        RowBox[{
        "-", "1.0773153173162318850536563220113271857987667537659874328744`23.\
557847861748563"}]}], ",", 
       RowBox[{
        RowBox[{"p", "[", "2", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.3248882179848294126575905418564960061696805281010291590095`22.\
876684137523963"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "2", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.5823700667020142464759889965316065370531356342121954165552`23.\
354211527299007"}]}], ",", 
       RowBox[{
        RowBox[{"a", "[", "3", "]"}], "\[Rule]", 
        "12.83211158074385390257435847679055061955`16.015737312659905"}], ",", 
       RowBox[{
        RowBox[{"b", "[", "3", "]"}], "\[Rule]", 
        "0.16165823692346272593289256603207134291`16.93451139176229"}], ",", 
       RowBox[{
        RowBox[{"p", "[", "3", "]"}], "\[Rule]", 
        "0.47531129682668961947666120357580867796`17.662747831356477"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "3", "]"}], "\[Rule]", 
        "0.0958344850782776502571617889033601523275407111547398184353`21.\
667692912923393"}], ",", 
       RowBox[{
        RowBox[{"a", "[", "4", "]"}], "\[Rule]", 
        RowBox[{
        "-", "14.29134158986823155268241912192329623908`15.27270564477062"}]}]\
, ",", 
       RowBox[{
        RowBox[{"b", "[", "4", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.36524647272382226677076812063631271125`15.361131484109697"}]}]\
, ",", 
       RowBox[{
        RowBox[{"p", "[", "4", "]"}], "\[Rule]", 
        RowBox[{
        "-", "1.7539583439212013687479205924110063462`17.077590021801978"}]}],
        ",", 
       RowBox[{
        RowBox[{"v", "[", "4", "]"}], "\[Rule]", 
        RowBox[{
        "-", "1.29998638299345785416902707873358894483`18.035989881270947"}]}]\
, ",", 
       RowBox[{
        RowBox[{"a", "[", "5", "]"}], "\[Rule]", 
        "0.00120638271485058741595162215019962055`9.990018811587312"}], ",", 
       RowBox[{
        RowBox[{"b", "[", "5", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.20117631948497739793706837205017138737`13.455336497511787"}]}]\
, ",", 
       RowBox[{
        RowBox[{"p", "[", "5", "]"}], "\[Rule]", 
        "0.05396414038309959017022117316720213255`14.74419723917695"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "5", "]"}], "\[Rule]", 
        "0.0872487379497447915915001138512754385`16.033454164646944"}], ",", 
       RowBox[{
        RowBox[{"a", "[", "6", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.55993771898504764689888145468589723044`7.849137408713784"}]}],
        ",", 
       RowBox[{
        RowBox[{"b", "[", "6", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.473090455331947535572658832309500609`11.714419977623423"}]}], 
       ",", 
       RowBox[{
        RowBox[{"p", "[", "6", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.31993022382585922074131404784019856482`13.200303455344034"}]}]\
, ",", 
       RowBox[{
        RowBox[{"v", "[", "6", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.33676010756843948646823168804310516025`14.572310149115314"}]}]\
, ",", 
       RowBox[{
        RowBox[{"a", "[", "7", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.16110885084676075534370401570261432796`3.821376642165434"}]}],
        ",", 
       RowBox[{
        RowBox[{"b", "[", "7", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.16192154444211410008528697765237143748`9.949336391392974"}]}],
        ",", 
       RowBox[{
        RowBox[{"p", "[", "7", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.18237241378677396379563120769098842084`11.203807301037177"}]}]\
, ",", 
       RowBox[{
        RowBox[{"v", "[", "7", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.17320006150325168022876227495363382929`12.804866490946871"}]}]\
}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"P0", "\[Rule]", 
        FractionBox["39", "500"]}], ",", 
       RowBox[{
       "Q", "\[Rule]", 
        "0.167541123071257164564318609729019746487592496043434146937`25."}], 
       ",", 
       RowBox[{
       "S", "\[Rule]", 
        "0.1309669748340063011454455076136083567229179134919608767728`24.\
694706671044994"}], ",", 
       RowBox[{
       "\[Delta]0", "\[Rule]", 
        "0.0020985362696541490093398884804848447613830697398700584689`24.\
98623994827448"}], ",", 
       RowBox[{
       "V0", "\[Rule]", 
        "0.0649881599011664720842404997524564480365961934014936854032`24.\
446867338472313"}], ",", 
       RowBox[{
       "M", "\[Rule]", 
        "0.5078401221064463377813857035984122883766521929113058599363`25.\
59710323741105"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "0", "]"}], "\[Rule]", 
        "2.6063171890331038901088334577529179110096526133295866321691`24.\
521185477946013"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "1", "]"}], "\[Rule]", 
        "2.6064051386379339619776968875311312175698553302842779008089`22.\
90463545960014"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "2", "]"}], "\[Rule]", 
        "2.6064769525574220881192132353462307605952353562766418581153`22.\
576545438698965"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "3", "]"}], "\[Rule]", 
        "2.6064364937276388087731432275649962259741415873415072536927`22.\
59043836506202"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "4", "]"}], "\[Rule]", 
        "2.6063164785107831257522392163957440349883664883280508085799`21.\
73899344136627"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "5", "]"}], "\[Rule]", 
        "2.6063170525386088594021880553591178664598608701860937759273`21.\
740627869655455"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "6", "]"}], "\[Rule]", 
        "2.6063171784462947063044853512403194174830769824999824379675`21.\
535794436277595"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "7", "]"}], "\[Rule]", 
        "2.6063171873329699601828111760919501096283756563327436809837`21.\
476070380570253"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "8", "]"}], "\[Rule]", 
        "2.606317188978855636765082783501242633547501126659136543221`21.\
311724883143068"}], ",", 
       RowBox[{
       "\[Epsilon]", "\[Rule]", 
        "0.0156802442128926755627714071968245767533043858226117198725`23.\
785699054595607"}], ",", 
       RowBox[{
        RowBox[{"a", "[", "0", "]"}], "\[Rule]", 
        "0.0280700279199781397508810747093437717932941092628833324945`24.\
69897000433602"}], ",", 
       RowBox[{
        RowBox[{"b", "[", "0", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"p", "[", "0", "]"}], "\[Rule]", 
        "0.1309669748340063011454455076136083567229179134919608767728`24.\
694706671044994"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "0", "]"}], "\[Rule]", 
        "0.167541123071257164564318609729019746487592496043434146937`25."}], 
       ",", 
       RowBox[{
        RowBox[{"a", "[", "1", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.00484367531024646034180217738086992942702574980572467735`22.\
613360752000375"}]}], ",", 
       RowBox[{
        RowBox[{"b", "[", "1", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.0020963358818836041757854235475029043637055251540687837623`24.\
684754340939904"}]}], ",", 
       RowBox[{
        RowBox[{"p", "[", "1", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.0529669748340063011454455076136083567229179134919608767728`24.\
000520048651264"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "1", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.1026892001815890969787277697040266605473359579325108615811`24.\
109031278974015"}]}], ",", 
       RowBox[{
        RowBox[{"a", "[", "2", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.1103072983337959310808368430803840850498131345846904402631`20.\
591115003113174"}]}], ",", 
       RowBox[{
        RowBox[{"b", "[", "2", "]"}], "\[Rule]", 
        RowBox[{
        "-", "1.0866504586242030288358260080742987554579416659955983445831`23.\
56209877521094"}]}], ",", 
       RowBox[{
        RowBox[{"p", "[", "2", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.3543727630361813085245982649199929523048430732034479151626`22.\
92686909357551"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "2", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.5982940366885898074956543583193223873450469866101320122264`23.\
373917140210715"}]}], ",", 
       RowBox[{
        RowBox[{"a", "[", "3", "]"}], "\[Rule]", 
        "3.72364619374850871085180496165664566545`16.015506133404823"}], ",", 
       RowBox[{
        RowBox[{"b", "[", "3", "]"}], "\[Rule]", 
        "0.16048780126152815758198107137243511828`16.963583444372066"}], ",", 
       RowBox[{
        RowBox[{"p", "[", "3", "]"}], "\[Rule]", 
        "0.38076023043391057102625754909050149483`17.63375448272391"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "3", "]"}], "\[Rule]", 
        "0.0840712216460352639979417536783960710709109699371428208333`21.\
626178234698873"}], ",", 
       RowBox[{
        RowBox[{"a", "[", "4", "]"}], "\[Rule]", 
        RowBox[{
        "-", "5.13207829559117214541546708124678042162`15.193665885129498"}]}]\
, ",", 
       RowBox[{
        RowBox[{"b", "[", "4", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.35942978827278424177960950290389062604`15.386424417469883"}]}]\
, ",", 
       RowBox[{
        RowBox[{"p", "[", "4", "]"}], "\[Rule]", 
        RowBox[{
        "-", "1.65935157258945090662352122989961261776`17.03966421215321"}]}],
        ",", 
       RowBox[{
        RowBox[{"v", "[", "4", "]"}], "\[Rule]", 
        RowBox[{
        "-", "1.29808367140268125049227937816696802585`18.009399561879913"}]}]\
, ",", 
       RowBox[{
        RowBox[{"a", "[", "5", "]"}], "\[Rule]", 
        "0.00362952733311555970595517010475020569`10.902027607084646"}], ",", 
       RowBox[{
        RowBox[{"b", "[", "5", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.19466678800927461169737782177479603951`13.485845241492035"}]}]\
, ",", 
       RowBox[{
        RowBox[{"p", "[", "5", "]"}], "\[Rule]", 
        "0.06459797375521633437328662510107411829`14.813710986374781"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "5", "]"}], "\[Rule]", 
        "0.09578976103071821250165418696326865825`16.050336506742568"}], ",", 
       RowBox[{
        RowBox[{"a", "[", "6", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.54150474370164644740918514135722327226`9.183819204632181"}]}],
        ",", 
       RowBox[{
        RowBox[{"b", "[", "6", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.47342295232433750638657330104853809585`12.052779686390465"}]}]\
, ",", 
       RowBox[{
        RowBox[{"p", "[", "6", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.30932559894643913860655116925028400498`13.276396294977914"}]}]\
, ",", 
       RowBox[{
        RowBox[{"v", "[", "6", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.32726928411021821932435429398921445734`14.577772258663677"}]}]\
, ",", 
       RowBox[{
        RowBox[{"a", "[", "7", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.16198237762026267907198057662479600909`5.7377031878757245"}]}]\
, ",", 
       RowBox[{
        RowBox[{"b", "[", "7", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.16991264964890408401715128699283415818`10.136818725094644"}]}]\
, ",", 
       RowBox[{
        RowBox[{"p", "[", "7", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.17355129458395707781093149281517782453`11.304440260190582"}]}]\
, ",", 
       RowBox[{
        RowBox[{"v", "[", "7", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.16473988684119147567448051291969798884`12.788911452340377"}]}]\
, ",", 
       RowBox[{
        RowBox[{"a", "[", "8", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.43729179867749658156313122920080876094`3.3234325208539657"}]}]\
, ",", 
       RowBox[{
        RowBox[{"b", "[", "8", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.25025871992510137330345643413347622548`8.498171352340426"}]}],
        ",", 
       RowBox[{
        RowBox[{"p", "[", "8", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.43490337187052350679806949853030663426`9.698724274999925"}]}],
        ",", 
       RowBox[{
        RowBox[{"v", "[", "8", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.45421922467323439014101766542073340017`11.39093806646534"}]}]}\
], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"P0", "\[Rule]", 
        FractionBox["2", "25"]}], ",", 
       RowBox[{
       "Q", "\[Rule]", 
        "0.1741846067209208479390468803212242242229284658156442303195`25."}], 
       ",", 
       RowBox[{
       "S", "\[Rule]", 
        "0.1373702658981866850064295760495598557677478420918438002868`24.\
69488661749027"}], ",", 
       RowBox[{
       "\[Delta]0", "\[Rule]", 
        "0.0021871457951125493227742219773181087120647043479545027077`24.\
99153276140071"}], ",", 
       RowBox[{
       "V0", "\[Rule]", 
        "0.0656549030592640022940047230105376105770845207257592000397`24.\
437352303276956"}], ",", 
       RowBox[{
       "M", "\[Rule]", 
        "0.5082731706333542431468983198399173906215877483411912864819`25.\
56079121564078"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "0", "]"}], "\[Rule]", 
        "2.6066463315613288047783661196413721689814310265988612946006`24.\
52171868895347"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "1", "]"}], "\[Rule]", 
        "2.6066745306678404606799862517369473927483824977872348950137`22.\
938116466605575"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "2", "]"}], "\[Rule]", 
        "2.6068088389624035060639305256176622424287167103685827741647`22.\
59279354888406"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "3", "]"}], "\[Rule]", 
        "2.606753052378095060234503480704374061323339351850047789833`22.\
61032499364864"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "4", "]"}], "\[Rule]", 
        "2.6066455669166354867209142127653835820078225323017460631784`21.\
90870887050504"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "5", "]"}], "\[Rule]", 
        "2.6066461894421983258962022600694229671057644992353642605065`21.\
910552145015885"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "6", "]"}], "\[Rule]", 
        "2.6066463205932767587778692298933254078633303153043294107459`21.\
717890603903744"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "7", "]"}], "\[Rule]", 
        "2.6066463297294061125413256233616760722086567995059652661224`21.\
65971132680548"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "8", "]"}], "\[Rule]", 
        "2.6066463314927010329336155298277856107025466910498662028788`21.\
492584411967474"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "9", "]"}], "\[Rule]", 
        "2.606646331558306667745535848984251503960584194760546087617`21.\
459723799064207"}], ",", 
       RowBox[{
       "\[Epsilon]", "\[Rule]", 
        "0.0165463412667084862937966396798347812431754966823825729639`23.\
772366011412227"}], ",", 
       RowBox[{
        RowBox[{"a", "[", "0", "]"}], "\[Rule]", 
        "0.0303402772185218642306244547217175444174311450170115417583`24.\
69897000433601"}], ",", 
       RowBox[{
        RowBox[{"b", "[", "0", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"p", "[", "0", "]"}], "\[Rule]", 
        "0.1373702658981866850064295760495598557677478420918438002868`24.\
69488661749027"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "0", "]"}], "\[Rule]", 
        "0.1741846067209208479390468803212242242229284658156442303195`25."}], 
       ",", 
       RowBox[{
        RowBox[{"a", "[", "1", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.0056944748679308292299785068607305910798467459052575722008`22.\
647977625369766"}]}], ",", 
       RowBox[{
        RowBox[{"b", "[", "1", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.0021847557345358635934537841823162807857142632955193128935`24.\
690027919624"}]}], ",", 
       RowBox[{
        RowBox[{"p", "[", "1", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.0573702658981866850064295760495598557677478420918438002868`24.\
014650745687774"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "1", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.1086731435876159688881549703398115958433348948707381197743`24.\
11846622241209"}]}], ",", 
       RowBox[{
        RowBox[{"a", "[", "2", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.1716878905519471418946928064672857858569465990324508129857`20.\
832958144251705"}]}], ",", 
       RowBox[{
        RowBox[{"b", "[", "2", "]"}], "\[Rule]", 
        RowBox[{
        "-", "1.0952928993769304860388558676318683891361573181377523431569`23.\
5673710258481"}]}], ",", 
       RowBox[{
        RowBox[{"p", "[", "2", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.3813382438579473129927349862349687690413251046024226327582`22.\
97068708406396"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "2", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.6132951788773661888254991318710927632074764952029519144547`23.\
392032899051063"}]}], ",", 
       RowBox[{
        RowBox[{"a", "[", "3", "]"}], "\[Rule]", 
        "2.00646687602606173951962628525259171935`16.01803492832044"}], ",", 
       RowBox[{
        RowBox[{"b", "[", "3", "]"}], "\[Rule]", 
        "0.15944988433140995874205179070086947637`16.992309119899723"}], ",", 
       RowBox[{
        RowBox[{"p", "[", "3", "]"}], "\[Rule]", 
        "0.30994462220060615268686523912364241779`17.605156679353545"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "3", "]"}], "\[Rule]", 
        "0.0739217198700633586468428220131399989032263332142317579909`21.\
584214674157085"}], ",", 
       RowBox[{
        RowBox[{"a", "[", "4", "]"}], "\[Rule]", 
        RowBox[{
        "-", "3.37355455413525785493979238914722041479`15.126109591972112"}]}]\
, ",", 
       RowBox[{
        RowBox[{"b", "[", "4", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.3543253166124888656841945463755755317`15.411411309444702"}]}],
        ",", 
       RowBox[{
        RowBox[{"p", "[", "4", "]"}], "\[Rule]", 
        RowBox[{
        "-", "1.59187180767415093769905359943041815688`17.003129678160825"}]}]\
, ",", 
       RowBox[{
        RowBox[{"v", "[", "4", "]"}], "\[Rule]", 
        RowBox[{
        "-", "1.29902905500762565332582735764838869609`17.98381696677071"}]}],
        ",", 
       RowBox[{
        RowBox[{"a", "[", "5", "]"}], "\[Rule]", 
        "0.00596201443270574217057343193122221305`11.27470834635501"}], ",", 
       RowBox[{
        RowBox[{"b", "[", "5", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.18856932494789025199552204326416276699`13.512062888434494"}]}]\
, ",", 
       RowBox[{
        RowBox[{"p", "[", "5", "]"}], "\[Rule]", 
        "0.0764649472210185367228276435500462523`14.872473728682518"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "5", "]"}], "\[Rule]", 
        "0.10520326059355795469762720756957235514`16.06726389379564"}], ",", 
       RowBox[{
        RowBox[{"a", "[", "6", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.52434239442161515314442655361788081878`9.713121317714775"}]}],
        ",", 
       RowBox[{
        RowBox[{"b", "[", "6", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.47247969685988161293073337338890873857`12.150491502161435"}]}]\
, ",", 
       RowBox[{
        RowBox[{"p", "[", "6", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.29968287473085981175343261062287763092`13.336497532535924"}]}]\
, ",", 
       RowBox[{
        RowBox[{"v", "[", "6", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.31873538940575778621540949361505562801`14.583309178833911"}]}]\
, ",", 
       RowBox[{
        RowBox[{"a", "[", "7", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.16114662838244172127025479886842896712`6.56704072815746"}]}], 
       ",", 
       RowBox[{
        RowBox[{"b", "[", "7", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.17723079860102370786945288961766115412`10.120119739258264"}]}]\
, ",", 
       RowBox[{
        RowBox[{"p", "[", "7", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.1651543911217623527504552209716562371`11.379306493549002"}]}],
        ",", 
       RowBox[{
        RowBox[{"v", "[", "7", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.15681318866201534148359684084782009085`12.772558074272299"}]}]\
, ",", 
       RowBox[{
        RowBox[{"a", "[", "8", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.45308529869249744617721341240181414018`4.380352480057253"}]}],
        ",", 
       RowBox[{
        RowBox[{"b", "[", "8", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.26324139632628584752560584921171862621`8.513262883359616"}]}],
        ",", 
       RowBox[{
        RowBox[{"p", "[", "8", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.43197963633584148465294611826917096772`9.805391807556088"}]}],
        ",", 
       RowBox[{
        RowBox[{"v", "[", "8", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.4504608906584907038428886921653233857`11.37270704089312"}]}], 
       ",", 
       RowBox[{
        RowBox[{"a", "[", "9", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.09007712132618617321736740959550138008`1.551499584552117"}]}],
        ",", 
       RowBox[{
        RowBox[{"b", "[", "9", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.06630488791749890596806716437711509093`6.269613091450887"}]}],
        ",", 
       RowBox[{
        RowBox[{"p", "[", "9", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.19606605776661445367404826851783941774`7.873042772376208"}]}],
        ",", 
       RowBox[{
        RowBox[{"v", "[", "9", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.1947087125948973462202704179205648743`9.576938791302178"}]}]}]\
, "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"P0", "\[Rule]", 
        FractionBox["41", "500"]}], ",", 
       RowBox[{
       "Q", "\[Rule]", 
        "0.1809913178143121053962624423776613908743880048837901810162`25."}], 
       ",", 
       RowBox[{
       "S", "\[Rule]", 
        "0.1439373456304039494292747160836578509334921285127427652611`24.\
694434939110533"}], ",", 
       RowBox[{
       "\[Delta]0", "\[Rule]", 
        "0.0022774068902803736061391678931716929760113392403472176839`24.\
986600194421047"}], ",", 
       RowBox[{
       "V0", "\[Rule]", 
        "0.0663110305569362961849853345269145763493441243075779707331`24.\
42866908407924"}], ",", 
       RowBox[{
       "M", "\[Rule]", 
        "0.5087213109689815323246355969938432673798043536204955543368`25.\
524707954818656"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "0", "]"}], "\[Rule]", 
        "2.6069823558291614544877278653779149384163537055887411496102`24.\
510301001586697"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "1", "]"}], "\[Rule]", 
        "2.6069384691961284450865126808082007773805158872987936566764`22.\
968051563551004"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "2", "]"}], "\[Rule]", 
        "2.6071476739471328284847618194632707947131663045039908487694`22.\
607821038870377"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "3", "]"}], "\[Rule]", 
        "2.6070809069085794315479090504942893958067876526136437862331`22.\
626074777289176"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "4", "]"}], "\[Rule]", 
        "2.60698153075670586142647465850130725395403391372830804654`22.\
008127499569774"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "5", "]"}], "\[Rule]", 
        "2.6069822073148899115934272261212854309213430778667695680484`22.\
010209362717994"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "6", "]"}], "\[Rule]", 
        "2.6069823445294198533280402949678053359360307568713686464179`21.\
827063091845616"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "7", "]"}], "\[Rule]", 
        "2.6069823538797169451008308728181107581493037487352992234659`21.\
770546106194594"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "8", "]"}], "\[Rule]", 
        "2.606982355746430008426025748867656025301329825380619237402`21.\
600652958772287"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "9", "]"}], "\[Rule]", 
        "2.6069823558237422874826539521414527860097741337906658044109`21.\
56479667794148"}], ",", 
       RowBox[{
       "\[Epsilon]", "\[Rule]", 
        "0.0174426219379630646492711939876865347596087072409911086737`23.\
75880979573547"}], ",", 
       RowBox[{
        RowBox[{"a", "[", "0", "]"}], "\[Rule]", 
        "0.0327578571241613304725288976420327253558277607452500214515`24.\
69897000433601"}], ",", 
       RowBox[{
        RowBox[{"b", "[", "0", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"p", "[", "0", "]"}], "\[Rule]", 
        "0.1439373456304039494292747160836578509334921285127427652611`24.\
694434939110533"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "0", "]"}], "\[Rule]", 
        "0.1809913178143121053962624423776613908743880048837901810162`25."}], 
       ",", 
       RowBox[{
        RowBox[{"a", "[", "1", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.0066388446440837066974997409675873411222136127529589645508`22.\
679090087584587"}]}], ",", 
       RowBox[{
        RowBox[{"b", "[", "1", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.0022748155667477278375459663984132181923955836912290842088`24.\
68507575998865"}]}], ",", 
       RowBox[{
        RowBox[{"p", "[", "1", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.0619373456304039494292747160836578509334921285127427652612`24.\
027184043325626"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "1", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.1148311326219338121505928813818317868530643984149153322396`24.\
127880340229126"}]}], ",", 
       RowBox[{
        RowBox[{"a", "[", "2", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.2249842660621460020057216568741144873233310015928851415288`20.\
996414834979582"}]}], ",", 
       RowBox[{
        RowBox[{"b", "[", "2", "]"}], "\[Rule]", 
        RowBox[{
        "-", "1.1033025852076693559825186253405178952962402909986591756613`23.\
570121316932823"}]}], ",", 
       RowBox[{
        RowBox[{"p", "[", "2", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.4061069083709218792478637984674308280110061136715178392`23.\
008721008900856"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "2", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.6274428516980794349277463746918920942771775667335751905467`23.\
40930119523044"}]}], ",", 
       RowBox[{
        RowBox[{"a", "[", "3", "]"}], "\[Rule]", 
        "1.29872383085334105727892795522361258226`16.022936570486134"}], ",", 
       RowBox[{
        RowBox[{"b", "[", "3", "]"}], "\[Rule]", 
        "0.1585234721440255551941773322386971015`17.020686836062595"}], ",", 
       RowBox[{
        RowBox[{"p", "[", "3", "]"}], "\[Rule]", 
        "0.25541202328042458546873819877539194814`17.576773275811686"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "3", "]"}], "\[Rule]", 
        "0.0651222224198837824598175716705365334058679339196989705525`21.\
54227495947854"}], ",", 
       RowBox[{
        RowBox[{"a", "[", "4", "]"}], "\[Rule]", 
        RowBox[{
        "-", "2.63183340238108832044776926253832460383`15.07063279023993"}]}],
        ",", 
       RowBox[{
        RowBox[{"b", "[", "4", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.3498375045447314726845037989372051151`15.436152613453364"}]}],
        ",", 
       RowBox[{
        RowBox[{"p", "[", "4", "]"}], "\[Rule]", 
        RowBox[{
        "-", "1.54403981094764292270583041762313698806`16.967951390606576"}]}]\
, ",", 
       RowBox[{
        RowBox[{"v", "[", "4", "]"}], "\[Rule]", 
        RowBox[{
        "-", "1.30267231192202651614593117058938677875`17.959156716365822"}]}]\
, ",", 
       RowBox[{
        RowBox[{"a", "[", "5", "]"}], "\[Rule]", 
        "0.00825078718863384998384943406014261438`11.496521042209917"}], ",", 
       RowBox[{
        RowBox[{"b", "[", "5", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.18289747285957719163180912952504790561`13.535496696761577"}]}]\
, ",", 
       RowBox[{
        RowBox[{"p", "[", "5", "]"}], "\[Rule]", 
        "0.08978625068772827519102539034484152264`14.92351425569998"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "5", "]"}], "\[Rule]", 
        "0.11558962688023204468076953198762185607`16.084336167070045"}], ",", 
       RowBox[{
        RowBox[{"a", "[", "6", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.50856743536117783662013210838563196253`10.015961247811319"}]}]\
, ",", 
       RowBox[{
        RowBox[{"b", "[", "6", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.47045712872224896306141791614963267736`12.2046094295916"}]}], 
       ",", 
       RowBox[{
        RowBox[{"p", "[", "6", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.29079024874131796805530237920185858992`13.384877883293244"}]}]\
, ",", 
       RowBox[{
        RowBox[{"v", "[", "6", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.31096760367434526544117976043115393152`14.588928836682383"}]}]\
, ",", 
       RowBox[{
        RowBox[{"a", "[", "7", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.1588845904795975225936127786059094542`7.228816579376806"}]}], 
       ",", 
       RowBox[{
        RowBox[{"b", "[", "7", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.18387067545351875398086807425355467475`10.009329489990657"}]}]\
, ",", 
       RowBox[{
        RowBox[{"p", "[", "7", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.1573104921834576611469139852017785886`11.435066259389037"}]}],
        ",", 
       RowBox[{
        RowBox[{"v", "[", "7", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.14948947449417296240982687084225943769`12.75619061341747"}]}],
        ",", 
       RowBox[{
        RowBox[{"a", "[", "8", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.46671821183743575316500906949011762528`5.0686909600164745"}]}]\
, ",", 
       RowBox[{
        RowBox[{"b", "[", "8", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.2747545876326457505923839257503359021`8.451640340914501"}]}], 
       ",", 
       RowBox[{
        RowBox[{"p", "[", "8", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.42699523009558079316016303556769389528`9.891388254975231"}]}],
        ",", 
       RowBox[{
        RowBox[{"v", "[", "8", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.44493153008417688343130025899721901412`11.351891203231466"}]}]\
, ",", 
       RowBox[{
        RowBox[{"a", "[", "9", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.09930675510856575433524471635747845323`2.3927174156403344"}]}]\
, ",", 
       RowBox[{
        RowBox[{"b", "[", "9", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.08551079200370808526232982939842635957`6.316423659720495"}]}],
        ",", 
       RowBox[{
        RowBox[{"p", "[", "9", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.20351444524823534792479313343688001786`7.998088842234105"}]}],
        ",", 
       RowBox[{
        RowBox[{"v", "[", "9", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.20180850970035536706090239094869242432`9.573143959687718"}]}]}\
], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"P0", "\[Rule]", 
        FractionBox["21", "250"]}], ",", 
       RowBox[{
       "Q", "\[Rule]", 
        "0.1879611872501207105936292752284307120933994450141839959751`25."}], 
       ",", 
       RowBox[{
       "S", "\[Rule]", 
        "0.1506682622498434612050140608796347065637371407742997874825`24.\
694425646555107"}], ",", 
       RowBox[{
       "\[Delta]0", "\[Rule]", 
        "0.0023693240080337316964446405943906243509418459175029770861`24.\
98937838794817"}], ",", 
       RowBox[{
       "V0", "\[Rule]", 
        "0.0669567488333767498625416749236195877451250537063490771071`24.\
41942612848405"}], ",", 
       RowBox[{
       "M", "\[Rule]", 
        "0.5091846773688551163556038565270121734327079015649642647261`25.\
489557647976778"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "0", "]"}], "\[Rule]", 
        "2.6073252635781702564953441669757848120049704890101478524569`24.\
512273561440384"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "1", "]"}], "\[Rule]", 
        "2.6071958385171474667016439367338198432101586596464756505921`22.\
995598415215387"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "2", "]"}], "\[Rule]", 
        "2.6074934157795736483399840279555058820886898940664875418681`22.\
62233914872744"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "3", "]"}], "\[Rule]", 
        "2.6074182364806393147443140147858664204363069329810166736375`22.\
64015314477456"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "4", "]"}], "\[Rule]", 
        "2.6073243713139228151502076465842032820411072759753673436568`22.\
076139630746326"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "5", "]"}], "\[Rule]", 
        "2.6073251078240011428806490532832102076833818868503888283652`22.\
078483088211748"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "6", "]"}], "\[Rule]", 
        "2.6073252519845733871957548133387599238788464145558737911662`21.\
903013955456824"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "7", "]"}], "\[Rule]", 
        "2.6073252615251019778552089974094373775211875470617273311804`21.\
848287032899474"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "8", "]"}], "\[Rule]", 
        "2.6073252634815993099186438758557888199474402686291636642197`21.\
67590023053018"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "9", "]"}], "\[Rule]", 
        "2.6073252635703815238842430581159522892839490086620340769597`21.\
637222831631583"}], ",", 
       RowBox[{
       "\[Epsilon]", "\[Rule]", 
        "0.0183693547377102327112077130540243468654158031299285294523`23.\
74574622719877"}], ",", 
       RowBox[{
        RowBox[{"a", "[", "0", "]"}], "\[Rule]", 
        "0.0353294079124749403754844362876331175308979492974597635086`24.\
69897000433601"}], ",", 
       RowBox[{
        RowBox[{"b", "[", "0", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"p", "[", "0", "]"}], "\[Rule]", 
        "0.1506682622498434612050140608796347065637371407742997874825`24.\
694425646555107"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "0", "]"}], "\[Rule]", 
        "0.1879611872501207105936292752284307120933994450141839959751`25."}], 
       ",", 
       RowBox[{
        RowBox[{"a", "[", "1", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.0076828823442370262912988728018841668241838843737822274031`22.\
707872359609024"}]}], ",", 
       RowBox[{
        RowBox[{"b", "[", "1", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.0023665193753713168993070958007743836429775747405156170593`24.\
68783400169614"}]}], ",", 
       RowBox[{
        RowBox[{"p", "[", "1", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.0666682622498434612050140608796347065637371407742997874826`24.\
03929300669286"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "1", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.1211628928601700176286763272241207145095776086871833322961`24.\
136505288312808"}]}], ",", 
       RowBox[{
        RowBox[{"a", "[", "2", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.2717743458328425435470731227881406405939935484902979302975`21.\
12150273700363"}]}], ",", 
       RowBox[{
        RowBox[{"b", "[", "2", "]"}], "\[Rule]", 
        RowBox[{
        "-", "1.1107334308666562967563483548127839695017245016989493968311`23.\
574229589924787"}]}], ",", 
       RowBox[{
        RowBox[{"p", "[", "2", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.428946315908417188005361312413060100989317363850721027756`23.\
042881391694692"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "2", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.6408002239538021721819094089756094291973551749860010797108`23.\
42520125529995"}]}], ",", 
       RowBox[{
        RowBox[{"a", "[", "3", "]"}], "\[Rule]", 
        "0.920678288127737280165983351445096188`16.029838397300974"}], ",", 
       RowBox[{
        RowBox[{"b", "[", "3", "]"}], "\[Rule]", 
        "0.1576911852288983475556420671852720981`17.048715972156838"}], ",", 
       RowBox[{
        RowBox[{"p", "[", "3", "]"}], "\[Rule]", 
        "0.21247562382604510958517634955789913227`17.548416168798184"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "3", "]"}], "\[Rule]", 
        "0.0574597839349697496757940918712647275460265289156715915419`21.\
499814583994514"}], ",", 
       RowBox[{
        RowBox[{"a", "[", "4", "]"}], "\[Rule]", 
        RowBox[{
        "-", "2.22566651054986413415241698701291894746`15.025572014426702"}]}]\
, ",", 
       RowBox[{
        RowBox[{"b", "[", "4", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.34588393756870448151726248423833899255`15.460683445140067"}]}]\
, ",", 
       RowBox[{
        RowBox[{"p", "[", "4", "]"}], "\[Rule]", 
        RowBox[{
        "-", "1.51124040434664152572098466468752334776`16.934038151243733"}]}]\
, ",", 
       RowBox[{
        RowBox[{"v", "[", "4", "]"}], "\[Rule]", 
        RowBox[{
        "-", "1.30893255196054815755301279436459706645`17.93533472704843"}]}],
        ",", 
       RowBox[{
        RowBox[{"a", "[", "5", "]"}], "\[Rule]", 
        "0.01053412908144695923231607496977862321`11.651407620258311"}], ",", 
       RowBox[{
        RowBox[{"b", "[", "5", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.17765128327271433395706855273563167924`13.55710579245441"}]}],
        ",", 
       RowBox[{
        RowBox[{"p", "[", "5", "]"}], "\[Rule]", 
        "0.10482435561368495295238836130444833839`14.968926388424547"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "5", "]"}], "\[Rule]", 
        "0.12706647852557083494961724525983887943`16.101634644265012"}], ",", 
       RowBox[{
        RowBox[{"a", "[", "6", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.49421691509089068173781186355496297351`10.217031565262696"}]}]\
, ",", 
       RowBox[{
        RowBox[{"b", "[", "6", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.46754141257845028535715292694670196405`12.241919778212226"}]}]\
, ",", 
       RowBox[{
        RowBox[{"p", "[", "6", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.28245241505919651546095780038045259735`13.42438716665746"}]}],
        ",", 
       RowBox[{
        RowBox[{"v", "[", "6", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.30379687895651193774740096022511058285`14.594601807965816"}]}]\
, ",", 
       RowBox[{
        RowBox[{"a", "[", "7", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.15549750880434360293983258719084384125`7.565428007609377"}]}],
        ",", 
       RowBox[{
        RowBox[{"b", "[", "7", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.18982949095050797973755301305021061507`9.67670194705416"}]}], 
       ",", 
       RowBox[{
        RowBox[{"p", "[", "7", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.1500802712163057751814096479736243591`11.476300724438383"}]}],
        ",", 
       RowBox[{
        RowBox[{"v", "[", "7", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.14279054217341845688784068681214655536`12.74004353904871"}]}],
        ",", 
       RowBox[{
        RowBox[{"a", "[", "8", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.47810789863539570738454790399471880586`5.520542657314864"}]}],
        ",", 
       RowBox[{
        RowBox[{"b", "[", "8", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.28510115522426286807624135964777394936`8.197581508076398"}]}],
        ",", 
       RowBox[{
        RowBox[{"p", "[", "8", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.42044758404814871737889855388582177916`9.947382814927048"}]}],
        ",", 
       RowBox[{
        RowBox[{"v", "[", "8", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.4380754964751414234746300258739433208`11.329136034840424"}]}],
        ",", 
       RowBox[{
        RowBox[{"a", "[", "9", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.10790035181085261089354935378565074415`2.973117073248059"}]}],
        ",", 
       RowBox[{
        RowBox[{"b", "[", "9", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.10060820024835553742659590694541430063`6.136976832788603"}]}],
        ",", 
       RowBox[{
        RowBox[{"p", "[", "9", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.20939264994095830118255114651982841403`8.086849494271783"}]}],
        ",", 
       RowBox[{
        RowBox[{"v", "[", "9", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.20748979670722566038468653565054549279`9.562634662820594"}]}]}\
], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"P0", "\[Rule]", 
        FractionBox["43", "500"]}], ",", 
       RowBox[{
       "Q", "\[Rule]", 
        "0.1950941501358997796501236452978047817814864270795813035087`25."}], 
       ",", 
       RowBox[{
       "S", "\[Rule]", 
        "0.1575630498282379937672024344640622716900338928871576783617`24.\
694364342351435"}], ",", 
       RowBox[{
       "\[Delta]0", "\[Rule]", 
        "0.0024629014108118438730610926134080183734508550895110592254`24.\
991621831845535"}], ",", 
       RowBox[{
       "V0", "\[Rule]", 
        "0.0675922707193223267580516627366044518415593151714788920908`24.\
410265903731528"}], ",", 
       RowBox[{
       "M", "\[Rule]", 
        "0.5096634004793527155137779048350746313327483666428284001213`25.\
45499773437448"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "0", "]"}], "\[Rule]", 
        "2.6076750572864732155875580076513576102375698509946098633482`24.\
513972630097115"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "1", "]"}], "\[Rule]", 
        "2.6074454862606410755453817309444464394617301085300990122602`23.\
02075861562645"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "2", "]"}], "\[Rule]", 
        "2.6078460312725411617020295760226435520494386552690313701848`22.\
63600894596033"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "3", "]"}], "\[Rule]", 
        "2.6077640965008230346297285474549334289405185461731852536321`22.\
652799590638008"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "4", "]"}], "\[Rule]", 
        "2.607674090597826155021791938929162342621744342855675673063`22.\
126455176258315"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "5", "]"}], "\[Rule]", 
        "2.6076748933780444688197658319464574330096744337849036758691`22.\
12908110743887"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "6", "]"}], "\[Rule]", 
        "2.6076750454253725679233424167915314483903938181544507453352`21.\
959944111196705"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "7", "]"}], "\[Rule]", 
        "2.6076750551428530359161236786237638246187510690916068149358`21.\
907109297766816"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "8", "]"}], "\[Rule]", 
        "2.607675057176438941006804897624267889982439594264243208467`21.\
732661381930384"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "9", "]"}], "\[Rule]", 
        "2.6076750572763448490644619415827945088335558661796361479704`21.\
691301097344155"}], ",", 
       RowBox[{
       "\[Epsilon]", "\[Rule]", 
        "0.0193268009587054310275558096701492626654967332856568002426`23.\
732844265192796"}], ",", 
       RowBox[{
        RowBox[{"a", "[", "0", "]"}], "\[Rule]", 
        "0.0380617274172490040105250900575056023951420326890561425403`24.\
69897000433602"}], ",", 
       RowBox[{
        RowBox[{"b", "[", "0", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"p", "[", "0", "]"}], "\[Rule]", 
        "0.1575630498282379937672024344640622716900338928871576783617`24.\
694364342351435"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "0", "]"}], "\[Rule]", 
        "0.1950941501358997796501236452978047817814864270795813035087`25."}], 
       ",", 
       RowBox[{
        RowBox[{"a", "[", "1", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.0088328578804462523869777466203481229886907025777486671479`22.\
734323129581316"}]}], ",", 
       RowBox[{
        RowBox[{"b", "[", "1", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.0024598709575452339973342403384572749176549864228070041149`24.\
690057133701274"}]}], ",", 
       RowBox[{
        RowBox[{"p", "[", "1", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.0715630498282379937672024344640622716900338928871576783617`24.\
050568808934585"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "1", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.1276681476802744489863389720530636169794692929354180403832`24.\
14473656142377"}]}], ",", 
       RowBox[{
        RowBox[{"a", "[", "2", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.3132399866575049273687868086619170063563308283751092695123`21.\
223346070938668"}]}], ",", 
       RowBox[{
        RowBox[{"b", "[", "2", "]"}], "\[Rule]", 
        RowBox[{
        "-", "1.117634002749976312586849382531461416299133396855468087951`23.\
57795164921357"}]}], ",", 
       RowBox[{
        RowBox[{"p", "[", "2", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.4500807582372058066030126218433934129838608227174229550497`23.\
07350851590523"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "2", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.6534248901976616995615150239641295327819815311867466744544`23.\
440126691083563"}]}], ",", 
       RowBox[{
        RowBox[{"a", "[", "3", "]"}], "\[Rule]", 
        "0.68966707847468086794534130447887787043`16.038407530624944"}], ",", 
       RowBox[{
        RowBox[{"b", "[", "3", "]"}], "\[Rule]", 
        "0.15693860115012936634836860228605934317`17.076396764475103"}], ",", 
       RowBox[{
        RowBox[{"p", "[", "3", "]"}], "\[Rule]", 
        "0.17804997228756255426806692897220351875`17.519888344453417"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "3", "]"}], "\[Rule]", 
        "0.0507609594248482717740247961970008807290959521719665037957`21.\
45702919161386"}], ",", 
       RowBox[{
        RowBox[{"a", "[", "4", "]"}], "\[Rule]", 
        RowBox[{
        "-", "1.97127405194872017297183014558527659933`14.989009340958328"}]}]\
, ",", 
       RowBox[{
        RowBox[{"b", "[", "4", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.34239356365973888518098535245276987306`15.485022459287332"}]}]\
, ",", 
       RowBox[{
        RowBox[{"p", "[", "4", "]"}], "\[Rule]", 
        RowBox[{
        "-", "1.49056039040222341891957621316600448573`16.90126428035934"}]}],
        ",", 
       RowBox[{
        RowBox[{"v", "[", "4", "]"}], "\[Rule]", 
        RowBox[{
        "-", "1.31779089654412964321607274313996995351`17.912270657873698"}]}]\
, ",", 
       RowBox[{
        RowBox[{"a", "[", "5", "]"}], "\[Rule]", 
        "0.01284373012641256445374326433691416651`11.771013697212348"}], ",", 
       RowBox[{
        RowBox[{"b", "[", "5", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.17282111822890973480327213998940427215`13.577522419590409"}]}]\
, ",", 
       RowBox[{
        RowBox[{"p", "[", "5", "]"}], "\[Rule]", 
        "0.12189658891262437079810345030330833848`15.010199195246654"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "5", "]"}], "\[Rule]", 
        "0.13977245888250149844150897599617504827`16.119229535038475"}], ",", 
       RowBox[{
        RowBox[{"a", "[", "6", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.48126756073314540952695209947803669751`10.36372962371993"}]}],
        ",", 
       RowBox[{
        RowBox[{"b", "[", "6", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.46390530740950736000963508268818310799`12.270721211161309"}]}]\
, ",", 
       RowBox[{
        RowBox[{"p", "[", "6", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.27449093168636655889784314852230711741`13.456950838418342"}]}]\
, ",", 
       RowBox[{
        RowBox[{"v", "[", "6", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.29707426867368234252404398640926060743`14.600274135581959"}]}]\
, ",", 
       RowBox[{
        RowBox[{"a", "[", "7", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.1512803027838826446322614761517912372`7.80697581130308"}]}], 
       ",", 
       RowBox[{
        RowBox[{"b", "[", "7", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.19510974430352083644881278022916682786`9.52167510993887"}]}], 
       ",", 
       RowBox[{
        RowBox[{"p", "[", "7", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.14347518558696063045586693907078509013`11.506218527634365"}]}]\
, ",", 
       RowBox[{
        RowBox[{"v", "[", "7", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.13670505699467190613301663630855852029`12.724229480520306"}]}]\
, ",", 
       RowBox[{
        RowBox[{"a", "[", "8", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.48721523313351506408855508587629106237`5.851007638526776"}]}],
        ",", 
       RowBox[{
        RowBox[{"b", "[", "8", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.2944900117245558078318721380042124777`8.069767548669533"}]}], 
       ",", 
       RowBox[{
        RowBox[{"p", "[", "8", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.41280365712696935371324760613712280953`9.986168895652254"}]}],
        ",", 
       RowBox[{
        RowBox[{"v", "[", "8", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.43030142693971011628841552139586151921`11.304929769146998"}]}]\
, ",", 
       RowBox[{
        RowBox[{"a", "[", "9", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.11598917156839028521895111159635942998`3.4050740218146527"}]}]\
, ",", 
       RowBox[{
        RowBox[{"b", "[", "9", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.11284123496632347129216074409283103306`6.0599778367461274"}]}]\
, ",", 
       RowBox[{
        RowBox[{"p", "[", "9", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.21368907522119334956274587442640665874`8.150394285944818"}]}],
        ",", 
       RowBox[{
        RowBox[{"v", "[", "9", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.21174852651750029098561143167938289573`9.546875002015945"}]}]}\
], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"P0", "\[Rule]", 
        FractionBox["11", "125"]}], ",", 
       RowBox[{
       "Q", "\[Rule]", 
        "0.2023901451351139039204112115145784154406079967044578938956`25."}], 
       ",", 
       RowBox[{
       "S", "\[Rule]", 
        "0.1646217298301878021989255288484426841288147938396724554541`24.\
69403347292596"}], ",", 
       RowBox[{
       "\[Delta]0", "\[Rule]", 
        "0.0025581431822138432050825978801242437230711946669168886056`24.\
98882324578258"}], ",", 
       RowBox[{
       "V0", "\[Rule]", 
        "0.0682178133163359661978345475219865884002908555210603547389`24.\
401486212527928"}], ",", 
       RowBox[{
       "M", "\[Rule]", 
        "0.510157607492709355646050530927508731778097226074546337635`25.\
420865104704287"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "0", "]"}], "\[Rule]", 
        "2.6080317400555716461867409455183147419409280254067453945229`24.\
515463240842852"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "1", "]"}], "\[Rule]", 
        "2.607686223660597185935225064153974194731613069851349712148`23.\
043656590404986"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "2", "]"}], "\[Rule]", 
        "2.6082054938171497723753855018327249587934213040700550955243`22.\
648696208289817"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "3", "]"}], "\[Rule]", 
        "2.6081179486502736608147100856954726572355892901722011063398`22.\
664365476153275"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "4", "]"}], "\[Rule]", 
        "2.6080306912258951905281411088894897948058017460868909332947`22.\
165500742672585"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "5", "]"}], "\[Rule]", 
        "2.6080315670124545052490563292221941559462926948319188840624`22.\
16843004356445"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "6", "]"}], "\[Rule]", 
        "2.6080317279424002144691528326743098274258241194922597862908`22.\
004596533307197"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "7", "]"}], "\[Rule]", 
        "2.6080317378331966648395352320028101499559334470189321911383`21.\
95371450792328"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "8", "]"}], "\[Rule]", 
        "2.6080317399325584880740799175041448649030033971971636637682`21.\
777727425587397"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "9", "]"}], "\[Rule]", 
        "2.6080317400431354314169017060548257872185773671428180502278`21.\
733812786022085"}], ",", 
       RowBox[{
       "\[Epsilon]", "\[Rule]", 
        "0.0203152149854187112921010618550174635561944521490926752699`23.\
71995216438593"}], ",", 
       RowBox[{
        RowBox[{"a", "[", "0", "]"}], "\[Rule]", 
        "0.0409617708478124702301919541487365023823330431835555391244`24.\
69897000433602"}], ",", 
       RowBox[{
        RowBox[{"b", "[", "0", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"p", "[", "0", "]"}], "\[Rule]", 
        "0.1646217298301878021989255288484426841288147938396724554541`24.\
69403347292596"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "0", "]"}], "\[Rule]", 
        "0.2023901451351139039204112115145784154406079967044578938956`25."}], 
       ",", 
       RowBox[{
        RowBox[{"a", "[", "1", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.0100952125187995005364385551395299300771743095561415842946`22.\
758566584946166"}]}], ",", 
       RowBox[{
        RowBox[{"b", "[", "1", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.0025548739222826770861073279669403511612835484068014145481`24.\
687237874803987"}]}], ",", 
       RowBox[{
        RowBox[{"p", "[", "1", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.0766217298301878021989255288484426841288147938396724554541`24.\
060868268850626"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "1", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.1343466197310549924318950604972605774198553348510750206177`24.\
152767420906745"}]}], ",", 
       RowBox[{
        RowBox[{"a", "[", "2", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.3502852128670144098191049888566139243702356057847532045201`21.\
309384223544708"}]}], ",", 
       RowBox[{
        RowBox[{"b", "[", "2", "]"}], "\[Rule]", 
        RowBox[{
        "-", "1.1240481173301637911302394941925750008937053238765881086963`23.\
580335375522278"}]}], ",", 
       RowBox[{
        RowBox[{"p", "[", "2", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.4696998895316297500979569257288538509376659768179676035219`23.\
100987385426272"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "2", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.6653694221185955058284381061639820049121545553548553191408`23.\
454299464628527"}]}], ",", 
       RowBox[{
        RowBox[{"a", "[", "3", "]"}], "\[Rule]", 
        "0.53624578112388715292551950196264196724`16.04835303921011"}], ",", 
       RowBox[{
        RowBox[{"b", "[", "3", "]"}], "\[Rule]", 
        "0.15625371347900705104543539337677856894`17.10373032531889"}], ",", 
       RowBox[{
        RowBox[{"p", "[", "3", "]"}], "\[Rule]", 
        "0.15002719253056892234488108993718222371`17.490980883781376"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "3", "]"}], "\[Rule]", 
        "0.0448833459404226400870539448874939137599279478626595349798`21.\
413974110334983"}], ",", 
       RowBox[{
        RowBox[{"a", "[", "4", "]"}], "\[Rule]", 
        RowBox[{
        "-", "1.79836978711263152764187551714806820887`14.959276253692583"}]}]\
, ",", 
       RowBox[{
        RowBox[{"b", "[", "4", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.33930513065805518187467513359742862193`15.509177809204854"}]}]\
, ",", 
       RowBox[{
        RowBox[{"p", "[", "4", "]"}], "\[Rule]", 
        RowBox[{
        "-", "1.48017428088259595278324818202622361514`16.869482681605717"}]}]\
, ",", 
       RowBox[{
        RowBox[{"v", "[", "4", "]"}], "\[Rule]", 
        RowBox[{
        "-", "1.32928697111989022084961902873233021857`17.88988703049192"}]}],
        ",", 
       RowBox[{
        RowBox[{"a", "[", "5", "]"}], "\[Rule]", 
        "0.01520632383843656741273092119607363618`11.870011157910438"}], ",", 
       RowBox[{
        RowBox[{"b", "[", "5", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.16839066666223297970982160994584449809`13.597172898242901"}]}]\
, ",", 
       RowBox[{
        RowBox[{"p", "[", "5", "]"}], "\[Rule]", 
        "0.14139292004693070485302211532328028298`15.048416715004159"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "5", "]"}], "\[Rule]", 
        "0.15387195505837188972583073079773218079`16.13718303759052"}], ",", 
       RowBox[{
        RowBox[{"a", "[", "6", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.46965335371435078621309090129905512486`10.478384485893624"}]}]\
, ",", 
       RowBox[{
        RowBox[{"b", "[", "6", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.4597060833787425211697226216350376944`12.2945769309233"}]}], 
       ",", 
       RowBox[{
        RowBox[{"p", "[", "6", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.2667428650558001451463871295667453934`13.483866694282888"}]}],
        ",", 
       RowBox[{
        RowBox[{"v", "[", "6", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.29066864719576672052401803613936427956`14.605873214838839"}]}]\
, ",", 
       RowBox[{
        RowBox[{"a", "[", "7", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.14650340168319056678014984270338213596`7.988234847492771"}]}],
        ",", 
       RowBox[{
        RowBox[{"b", "[", "7", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.19972077687613283133062930488527624721`9.986476584018538"}]}],
        ",", 
       RowBox[{
        RowBox[{"p", "[", "7", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.13747332873808167515333702429487537252`11.527030825866637"}]}]\
, ",", 
       RowBox[{
        RowBox[{"v", "[", "7", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.13120017071842031603999212591555811345`12.708760089477021"}]}]\
, ",", 
       RowBox[{
        RowBox[{"a", "[", "8", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.49405722132889840571811467466022204287`6.101520298321747"}]}],
        ",", 
       RowBox[{
        RowBox[{"b", "[", "8", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.30306551951788815531305126598858039387`8.413117155883688"}]}],
        ",", 
       RowBox[{
        RowBox[{"p", "[", "8", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.4044785570250853571922279256382377087`10.010942331350995"}]}],
        ",", 
       RowBox[{
        RowBox[{"v", "[", "8", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.4219684510664189402694796805033338176`11.279614310009267"}]}],
        ",", 
       RowBox[{
        RowBox[{"a", "[", "9", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.123625849569808642705883644399632959`3.7381713016434217"}]}], 
       ",", 
       RowBox[{
        RowBox[{"b", "[", "9", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.12301982603381373592668580151511868048`6.4364408315633765"}]}]\
, ",", 
       RowBox[{
        RowBox[{"p", "[", "9", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.21644902015039808310291274673449941682`8.192642167852732"}]}],
        ",", 
       RowBox[{
        RowBox[{"v", "[", "9", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.21462640532197112186077032882484293555`9.526469006682582"}]}]}\
], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"P0", "\[Rule]", 
        FractionBox["9", "100"]}], ",", 
       RowBox[{
       "Q", "\[Rule]", 
        "0.2098491138993963519438237974159593528557373087958241324186`25."}], 
       ",", 
       RowBox[{
       "S", "\[Rule]", 
        "0.1718443125372342042974425144452321341891108911041245146978`24.\
69395635198885"}], ",", 
       RowBox[{
       "\[Delta]0", "\[Rule]", 
        "0.0026550532400011974494092483004701955088245195514709240368`24.\
99128720765936"}], ",", 
       RowBox[{
       "V0", "\[Rule]", 
        "0.0688335962241287850238359115806216865401073850759142717675`24.\
3923943910402"}], ",", 
       RowBox[{
       "M", "\[Rule]", 
        "0.5106674222724483651576085040047342858800362721478863383357`25.\
3875051599671"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "0", "]"}], "\[Rule]", 
        "2.6083953155191899122307252508917697501159934014791057693891`24.\
516789484421754"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "1", "]"}], "\[Rule]", 
        "2.6079168258092184107131992303233929128139409727619854237688`23.\
064892827493725"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "2", "]"}], "\[Rule]", 
        "2.6085717819561518642978475650480819839771937696393981388564`22.\
660806822578138"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "3", "]"}], "\[Rule]", 
        "2.6084794642345245611418491797796793975866333782896788555057`22.\
67538968922691"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "4", "]"}], "\[Rule]", 
        "2.6083941763267034489465109155976216068871630258433443468807`22.\
197196223952922"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "5", "]"}], "\[Rule]", 
        "2.6083951322974993744683598633467873043646725240508912438092`22.\
200450882319224"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "6", "]"}], "\[Rule]", 
        "2.6083953031593056882095971249864327921176485378966788131047`22.\
041108176936522"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "7", "]"}], "\[Rule]", 
        "2.6083953132282741937410366132013276349549056797891201123134`21.\
99219503597501"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "8", "]"}], "\[Rule]", 
        "2.6083953153837850120725045618750600114806876080094505664678`21.\
815227838800748"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "9", "]"}], "\[Rule]", 
        "2.6083953155044836602979825768569016568103501218240146320957`21.\
76889438799851"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "10", "]"}], "\[Rule]", 
        "2.6083953155190783423390589990651065798068693084809231562194`21.\
659027782115057"}], ",", 
       RowBox[{
       "\[Epsilon]", "\[Rule]", 
        "0.0213348445448967303152170080094685717600725442957726766713`23.\
707426493870067"}], ",", 
       RowBox[{
        RowBox[{"a", "[", "0", "]"}], "\[Rule]", 
        "0.0440366506043618231906082973219200851382184852378465952681`24.\
69897000433602"}], ",", 
       RowBox[{
        RowBox[{"b", "[", "0", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"p", "[", "0", "]"}], "\[Rule]", 
        "0.1718443125372342042974425144452321341891108911041245146978`24.\
69395635198885"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "0", "]"}], "\[Rule]", 
        "0.2098491138993963519438237974159593528557373087958241324186`25."}], 
       ",", 
       RowBox[{
        RowBox[{"a", "[", "1", "]"}], "\[Rule]", 
        RowBox[{
        "-", 
         "0.0114765581537446616555919798831505482223759709613205267681`22.\
781215134561833"}]}], ",", 
       RowBox[{
        RowBox[{"b", "[", "1", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.0026515317034593565234433234809199227281683155082430274141`24.\
689680802071205"}]}], ",", 
       RowBox[{
        RowBox[{"p", "[", "1", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.0818443125372342042974425144452321341891108911041245146977`24.\
070779698419695"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "1", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.1411980321379189646484910756424386705169796322769165417855`24.\
160228560115854"}]}], ",", 
       RowBox[{
        RowBox[{"a", "[", "2", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.3836143230948456388589413716038538210407588948358088675253`21.\
384065586273092"}]}], ",", 
       RowBox[{
        RowBox[{"b", "[", "2", "]"}], "\[Rule]", 
        RowBox[{
        "-", "1.1300153669718687129017416650871930179510901103959856279776`23.\
583635110091944"}]}], ",", 
       RowBox[{
        RowBox[{"p", "[", "2", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.4879653372671770039341043097159803012333142947508084044559`23.\
126202150807202"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "2", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.6766818622617940371349778331954206071048900260700981321662`23.\
467483511023346"}]}], ",", 
       RowBox[{
        RowBox[{"a", "[", "3", "]"}], "\[Rule]", 
        "0.42838106614275996660904986830535408271`16.05942309632201"}], ",", 
       RowBox[{
        RowBox[{"b", "[", "3", "]"}], "\[Rule]", 
        "0.15562649755312784771914181965364184648`17.13071860195149"}], ",", 
       RowBox[{
        RowBox[{"p", "[", "3", "]"}], "\[Rule]", 
        "0.12692245965824116022334619960927815546`17.461468609322907"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "3", "]"}], "\[Rule]", 
        "0.0397091761897975218960230893531459984586959009889554513804`21.\
370338093969934"}], ",", 
       RowBox[{
        RowBox[{"a", "[", "4", "]"}], "\[Rule]", 
        RowBox[{
        "-", "1.67427552467620506742003465358033549542`14.935026903591387"}]}]\
, ",", 
       RowBox[{
        RowBox[{"b", "[", "4", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.33656582221379736529952869101451827053`15.533151118148302"}]}]\
, ",", 
       RowBox[{
        RowBox[{"p", "[", "4", "]"}], "\[Rule]", 
        RowBox[{
        "-", "1.47900774588239641084775617484281102801`16.838532055686038"}]}]\
, ",", 
       RowBox[{
        RowBox[{"v", "[", "4", "]"}], "\[Rule]", 
        RowBox[{
        "-", "1.34351872301361937090495258530485336462`17.86810886724588"}]}],
        ",", 
       RowBox[{
        RowBox[{"a", "[", "5", "]"}], "\[Rule]", 
        "0.01764498789047459558268208775277840146`11.956028054959182"}], ",", 
       RowBox[{
        RowBox[{"b", "[", "5", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.1643392860566703631320207748075385328`13.616348273950411"}]}],
        ",", 
       RowBox[{
        RowBox[{"p", "[", "5", "]"}], "\[Rule]", 
        "0.16379991868179889512137676241495335723`15.08438379896707"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "5", "]"}], "\[Rule]", 
        "0.16956105561661327001148111977836431282`16.155552119495297"}], ",", 
       RowBox[{
        RowBox[{"a", "[", "6", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.45928043457167157942220839511700666269`10.57283276473824"}]}],
        ",", 
       RowBox[{
        RowBox[{"b", "[", "6", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.45508436797768022819075937803054665336`12.315329751434817"}]}]\
, ",", 
       RowBox[{
        RowBox[{"p", "[", "6", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.2590584281450873664466552658406736947`13.50598698885162"}]}], 
       ",", 
       RowBox[{
        RowBox[{"v", "[", "6", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.28446418869353362951697394423632815176`14.611311216238281"}]}]\
, ",", 
       RowBox[{
        RowBox[{"a", "[", "7", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.14140143598356169920349956865823132929`8.129675067544852"}]}],
        ",", 
       RowBox[{
        RowBox[{"b", "[", "7", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.20367936740565980046353203828014377389`10.162284343131613"}]}]\
, ",", 
       RowBox[{
        RowBox[{"p", "[", "7", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.13203185991298177070817968782160712771`11.540219608906604"}]}]\
, ",", 
       RowBox[{
        RowBox[{"v", "[", "7", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.12623031706592163938322808187593323648`12.693563487919956"}]}]\
, ",", 
       RowBox[{
        RowBox[{"a", "[", "8", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.49871021157887557290650792127281208227`6.29680528664167"}]}], 
       ",", 
       RowBox[{
        RowBox[{"b", "[", "8", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.3109273531616485792469370511600931408`8.454250046289955"}]}], 
       ",", 
       RowBox[{
        RowBox[{"p", "[", "8", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.39582323461215168629555202628977941163`10.023971832672796"}]}]\
, ",", 
       RowBox[{
        RowBox[{"v", "[", "8", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.4133789807318300583487256355855281219`11.253398912801973"}]}],
        ",", 
       RowBox[{
        RowBox[{"a", "[", "9", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.1308099127053311529927464915655222896`4.0015731100925676"}]}],
        ",", 
       RowBox[{
        RowBox[{"b", "[", "9", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.13168841779162963804812642209749106995`6.517371090594897"}]}],
        ",", 
       RowBox[{
        RowBox[{"p", "[", "9", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.21777184763542360274185824809844506273`8.216837611254759"}]}],
        ",", 
       RowBox[{
        RowBox[{"v", "[", "9", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.21620788871730617102212249934748813743`9.501883479819757"}]}],
        ",", 
       RowBox[{
        RowBox[{"a", "[", "10", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.30595115075646116178356950255377024661`2.0926021453901638"}]}]\
, ",", 
       RowBox[{
        RowBox[{"b", "[", "10", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.13906872999230092699414074079751529078`4.587178810124023"}]}],
        ",", 
       RowBox[{
        RowBox[{"p", "[", "10", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.34528970702489156298627358909992411538`6.585641686042096"}]}],
        ",", 
       RowBox[{
        RowBox[{"v", "[", "10", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.34696213046676862396823064269372243274`7.928291839049472"}]}]}\
], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"P0", "\[Rule]", 
        FractionBox["23", "250"]}], ",", 
       RowBox[{
       "Q", "\[Rule]", 
        "0.2174710005539517780001543611842395948287570830448941258818`25."}], 
       ",", 
       RowBox[{
       "S", "\[Rule]", 
        "0.179230798227433882012725144422449999932129495662512213812`24.\
693585865589093"}], ",", 
       RowBox[{
       "\[Delta]0", "\[Rule]", 
        "0.0027536353461941218592980992918587264785410143606674855776`24.\
987666073447336"}], ",", 
       RowBox[{
       "V0", "\[Rule]", 
        "0.0694398400700918553156438406280174062504482202133502081698`24.\
383721296274167"}], ",", 
       RowBox[{
       "M", "\[Rule]", 
        "0.5111929654895631132626889820719387387610015423317092340012`25.\
354527217559216"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "0", "]"}], "\[Rule]", 
        "2.6087657877600528193872211025457014144840541499971283818051`24.\
517968876051572"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "1", "]"}], "\[Rule]", 
        "2.6081360319504107029189655956817583194632163481944934049935`23.\
0842725868051"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "2", "]"}], "\[Rule]", 
        "2.6089448783336985161518634160418260633316533650166938849481`22.\
671983898252478"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "3", "]"}], "\[Rule]", 
        "2.6088484317722389656324944174325877047698644350430903139178`22.\
68532303267407"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "4", "]"}], "\[Rule]", 
        "2.6087645494507091862532306700322760197508667483697535097489`22.\
223242207796183"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "5", "]"}], "\[Rule]", 
        "2.6087655932542169569956635447094814629193948159500068250555`22.\
22684586718138"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "6", "]"}], "\[Rule]", 
        "2.6087657751497258123405164747297436281690494297163695249562`22.\
071337340560262"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "7", "]"}], "\[Rule]", 
        "2.6087657854090464827184344662301020355330603862912207230475`22.\
024368347248252"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "8", "]"}], "\[Rule]", 
        "2.6087657876129332225642730215385180485931166403821343346906`21.\
8469782638211"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "9", "]"}], "\[Rule]", 
        "2.6087657877431232903060408985275731703580599861172418870401`21.\
798378663633844"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "10", "]"}], "\[Rule]", 
        "2.6087657877597366291778509688196985423394364212006735510152`21.\
68368743113038"}], ",", 
       RowBox[{
       "\[Epsilon]", "\[Rule]", 
        "0.0223859309791262265253779641438774775220030846634184680023`23.\
69488751341528"}], ",", 
       RowBox[{
        RowBox[{"a", "[", "0", "]"}], "\[Rule]", 
        "0.0472936360819368945338057105117278391589367053078667241151`24.\
698970004336005"}], ",", 
       RowBox[{
        RowBox[{"b", "[", "0", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"p", "[", "0", "]"}], "\[Rule]", 
        "0.179230798227433882012725144422449999932129495662512213812`24.\
693585865589093"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "0", "]"}], "\[Rule]", 
        "0.2174710005539517780001543611842395948287570830448941258818`25."}], 
       ",", 
       RowBox[{
        RowBox[{"a", "[", "1", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.0129836765282754145928775025635230840617173753376141757148`22.\
802068480204515"}]}], ",", 
       RowBox[{
        RowBox[{"b", "[", "1", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.0027498475699001006394629748802669910837914868211791854275`24.\
686038270675386"}]}], ",", 
       RowBox[{
        RowBox[{"p", "[", "1", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.0872307982274338820127251444224499999321294956625122138121`24.\
079813077559326"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "1", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.1482221094593309164069082398844434820302843948116050930467`24.\
167554018865243"}]}], ",", 
       RowBox[{
        RowBox[{"a", "[", "2", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.4137849135130623299411883854364452606061999978359623163917`21.\
449868372255434"}]}], ",", 
       RowBox[{
        RowBox[{"b", "[", "2", "]"}], "\[Rule]", 
        RowBox[{
        "-", "1.1355715814371529411041979493646593215547232936154316788423`23.\
58540227189018"}]}], ",", 
       RowBox[{
        RowBox[{"p", "[", "2", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.5050158284786146860478445327995069531811673370940319543958`23.\
149039382970034"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "2", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.687406165827250569159887818231488823871535079272194890202`23.\
48007651273837"}]}], ",", 
       RowBox[{
        RowBox[{"a", "[", "3", "]"}], "\[Rule]", 
        "0.34932403283081226044623598095191034881`16.07140052103202"}], ",", 
       RowBox[{
        RowBox[{"b", "[", "3", "]"}], "\[Rule]", 
        "0.1550485602430115546176668829716196331`17.15736418494671"}], ",", 
       RowBox[{
        RowBox[{"p", "[", "3", "]"}], "\[Rule]", 
        "0.10766252680284602072203154111396258709`17.431104076334044"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "3", "]"}], "\[Rule]", 
        "0.0351404097540019573270315212382842284077679688469225171469`21.\
32631023819781"}], ",", 
       RowBox[{
        RowBox[{"a", "[", "4", "]"}], "\[Rule]", 
        RowBox[{
        "-", "1.58174171926161910403098079392854300696`14.895099029167447"}]}]\
, ",", 
       RowBox[{
        RowBox[{"b", "[", "4", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.33413007474879209708558392703532353377`15.556940066222468"}]}]\
, ",", 
       RowBox[{
        RowBox[{"p", "[", "4", "]"}], "\[Rule]", 
        RowBox[{
        "-", "1.48655496489581657202475902731325421951`16.808240018811652"}]}]\
, ",", 
       RowBox[{
        RowBox[{"v", "[", "4", "]"}], "\[Rule]", 
        RowBox[{
        "-", "1.36064543989563192018243847160845331323`17.84686481251444"}]}],
        ",", 
       RowBox[{
        RowBox[{"a", "[", "5", "]"}], "\[Rule]", 
        "0.02018017991822276110856283825713845638`12.014338425702746"}], ",", 
       RowBox[{
        RowBox[{"b", "[", "5", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.16064378382559481116375763840529432473`13.635247830622438"}]}]\
, ",", 
       RowBox[{
        RowBox[{"p", "[", "5", "]"}], "\[Rule]", 
        "0.18973381704514353534433056569881746251`15.118707772893702"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "5", "]"}], "\[Rule]", 
        "0.18707517365685116746619918396163744991`16.17439220673182"}], ",", 
       RowBox[{
        RowBox[{"a", "[", "6", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.45003895614890434631224472632640557905`10.635474347712682"}]}]\
, ",", 
       RowBox[{
        RowBox[{"b", "[", "6", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.4501637795237572800793604178812486033`12.334052912337974"}]}],
        ",", 
       RowBox[{
        RowBox[{"p", "[", "6", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.25129806494204230497258390600576187596`13.523830484311054"}]}]\
, ",", 
       RowBox[{
        RowBox[{"v", "[", "6", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.27835782653329024137178272602112613261`14.616487679706605"}]}]\
, ",", 
       RowBox[{
        RowBox[{"a", "[", "7", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.13616800286671082296006093274535971509`8.237224885622423"}]}],
        ",", 
       RowBox[{
        RowBox[{"b", "[", "7", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.20700959242646864829064712364902857054`10.267719196053795"}]}]\
, ",", 
       RowBox[{
        RowBox[{"p", "[", "7", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.12709622084669193764384232011081188879`11.546706031226815"}]}]\
, ",", 
       RowBox[{
        RowBox[{"v", "[", "7", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.12174356823205164648727876737525582338`12.67849928899328"}]}],
        ",", 
       RowBox[{
        RowBox[{"a", "[", "8", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.50130585515355941099627543752852713593`6.449889811031585"}]}],
        ",", 
       RowBox[{
        RowBox[{"b", "[", "8", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.3181442851408008637533904874089878533`8.335849825643807"}]}], 
       ",", 
       RowBox[{
        RowBox[{"p", "[", "8", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.38712016964134743616078565756144838822`10.026788054414308"}]}]\
, ",", 
       RowBox[{
        RowBox[{"v", "[", "8", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.40477705511285200589394210700623080424`11.226372051859856"}]}]\
, ",", 
       RowBox[{
        RowBox[{"a", "[", "9", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.13750678756304304725798873749741989921`4.211708694181706"}]}],
        ",", 
       RowBox[{
        RowBox[{"b", "[", "9", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.1392222647498402748765269971426841643`6.460319306572797"}]}], 
       ",", 
       RowBox[{
        RowBox[{"p", "[", "9", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.21780151537649574962929488831226882905`8.225375681223623"}]}],
        ",", 
       RowBox[{
        RowBox[{"v", "[", "9", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.2166127296078300300097886733164935656`9.473468772719396"}]}], 
       ",", 
       RowBox[{
        RowBox[{"a", "[", "10", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.32001295415047829300287444950039972737`2.3529058260896494"}]}]\
, ",", 
       RowBox[{
        RowBox[{"b", "[", "10", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.16904475364773276607038499691091470122`4.61155936197542"}]}], 
       ",", 
       RowBox[{
        RowBox[{"p", "[", "10", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.35358903889566063280232788855014672307`6.608689265507651"}]}],
        ",", 
       RowBox[{
        RowBox[{"v", "[", "10", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.35518311009798069782468236313609177096`7.90769007464442"}]}]}]\
, "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"P0", "\[Rule]", 
        FractionBox["47", "500"]}], ",", 
       RowBox[{
       "Q", "\[Rule]", 
        "0.2252557512540514700724970590800059823311658920063593058431`25."}], 
       ",", 
       RowBox[{
       "S", "\[Rule]", 
        "0.1867811782285028348778342915559294860850324339656763544086`24.\
693386032177056"}], ",", 
       RowBox[{
       "\[Delta]0", "\[Rule]", 
        "0.0028538931186212466816683857763398484361641129346288070829`24.\
987849806611095"}], ",", 
       RowBox[{
       "V0", "\[Rule]", 
        "0.0700367652887787851089586742939335388916530283633261338446`24.\
374852100028008"}], ",", 
       RowBox[{
       "M", "\[Rule]", 
        "0.5117343547492936793752507125525951345064792388082436708294`25.\
322239913151712"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "0", "]"}], "\[Rule]", 
        "2.6091431612444717492672060799960493814741181164968406252207`24.\
520412244355473"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "1", "]"}], "\[Rule]", 
        "2.6083425457886749830167447407830665371592546213132792311536`23.\
102291655382214"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "2", "]"}], "\[Rule]", 
        "2.6093247689076908259727130104957040706109041835692382339154`22.\
682601892439294"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "3", "]"}], "\[Rule]", 
        "2.6092247095786942745073885813139124246467121676742395170446`22.\
694639727841864"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "4", "]"}], "\[Rule]", 
        "2.609141814498390088814465754115317665877268072554586983837`22.\
24530206876571"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "5", "]"}], "\[Rule]", 
        "2.6091429542882036751564213446140341686293735157534843158075`22.\
249280413455736"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "6", "]"}], "\[Rule]", 
        "2.6091431483719096906635608841631840801276183914448709242678`22.\
09706777514353"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "7", "]"}], "\[Rule]", 
        "2.6091431588399853054981642712997533382116065010654743666171`22.\
051984497206345"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "8", "]"}], "\[Rule]", 
        "2.6091431610863819050984442045177238502040442833338293211637`21.\
874698187571514"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "9", "]"}], "\[Rule]", 
        "2.609143161225372691769267597440123903815849117897453923823`21.\
824007284824734"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "10", "]"}], "\[Rule]", 
        "2.6091431612439546406741654592132719118725444098978423669634`21.\
70497807542695"}], ",", 
       RowBox[{
       "\[Epsilon]", "\[Rule]", 
        "0.0234687094985873587505014251051902690129584776164873416588`23.\
68265455282815"}], ",", 
       RowBox[{
        RowBox[{"a", "[", "0", "]"}], "\[Rule]", 
        "0.0507401534730271104322108484227131021341595658342580456325`24.\
69897000433601"}], ",", 
       RowBox[{
        RowBox[{"b", "[", "0", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"p", "[", "0", "]"}], "\[Rule]", 
        "0.1867811782285028348778342915559294860850324339656763544086`24.\
693386032177056"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "0", "]"}], "\[Rule]", 
        "0.2252557512540514700724970590800059823311658920063593058431`25."}], 
       ",", 
       RowBox[{
        RowBox[{"a", "[", "1", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.0146235184997563411060902781437051384470383790598087445497`22.\
821634379260683"}]}], ",", 
       RowBox[{
        RowBox[{"b", "[", "1", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.0028498246369125926021337927364308809428299405311282666811`24.\
68620024331379"}]}], ",", 
       RowBox[{
        RowBox[{"p", "[", "1", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.0927811782285028348778342915559294860850324339656763544087`24.\
08848280920374"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "1", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.1554185784644823114335759654837649316452962037933835441462`24.\
174417376158722"}]}], ",", 
       RowBox[{
        RowBox[{"a", "[", "2", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.4412447653871388323445350588815914990889489058819808369834`21.\
508751055716974"}]}], ",", 
       RowBox[{
        RowBox[{"b", "[", "2", "]"}], "\[Rule]", 
        RowBox[{
        "-", "1.1407492343733765418426165390041937218385479950530643353972`23.\
587810489779024"}]}], ",", 
       RowBox[{
        RowBox[{"p", "[", "2", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.5209712109169163953503675504181674835974669770681202850825`23.\
17017606593799"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "2", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.697582596140618697110394285689630028591843824591724179192`23.\
491862688000964"}]}], ",", 
       RowBox[{
        RowBox[{"a", "[", "3", "]"}], "\[Rule]", 
        "0.28950808849163608015356202135328060527`16.0840981131598"}], ",", 
       RowBox[{
        RowBox[{"b", "[", "3", "]"}], "\[Rule]", 
        "0.15451285623926320919012334811082926953`17.18367033342915"}], ",", 
       RowBox[{
        RowBox[{"p", "[", "3", "]"}], "\[Rule]", 
        "0.09145438199260817330495823924523357113`17.39960974446267"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "3", "]"}], "\[Rule]", 
        "0.0310949316479728013492158238684359418813535553776712432317`21.\
281586923776853"}], ",", 
       RowBox[{
        RowBox[{"a", "[", "4", "]"}], "\[Rule]", 
        RowBox[{
        "-", "1.51080877220569697684439991113179123424`14.848490812184957"}]}]\
, ",", 
       RowBox[{
        RowBox[{"b", "[", "4", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.3319585555571833202201467522298036928`15.580540208189785"}]}],
        ",", 
       RowBox[{
        RowBox[{"p", "[", "4", "]"}], "\[Rule]", 
        RowBox[{
        "-", "1.50279112380950017511654476144017950187`16.778423413102377"}]}]\
, ",", 
       RowBox[{
        RowBox[{"v", "[", "4", "]"}], "\[Rule]", 
        RowBox[{
        "-", "1.38089417272887411519726474071355390443`17.826085515060324"}]}]\
, ",", 
       RowBox[{
        RowBox[{"a", "[", "5", "]"}], "\[Rule]", 
        "0.02283057164639767347583560752487797613`12.054024413748703"}], ",", 
       RowBox[{
        RowBox[{"b", "[", "5", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.15727974237343436523163936553609667016`13.654007174494296"}]}]\
, ",", 
       RowBox[{
        RowBox[{"p", "[", "5", "]"}], "\[Rule]", 
        "0.21998721486786718488353699128342133295`15.151852619979211"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "5", "]"}], "\[Rule]", 
        "0.20669892586264864862046276445334222784`16.193757886543292"}], ",", 
       RowBox[{
        RowBox[{"a", "[", "6", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.44181206814011878098536085895492691616`10.677144514803524"}]}]\
, ",", 
       RowBox[{
        RowBox[{"b", "[", "6", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.44505119075259026574125477250440461691`12.351423165432452"}]}]\
, ",", 
       RowBox[{
        RowBox[{"p", "[", "6", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.2433292425598601819123229045332800959`13.537648837395308"}]}],
        ",", 
       RowBox[{
        RowBox[{"v", "[", "6", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.27225681462089281647435208779509571521`14.621287710083433"}]}]\
, ",", 
       RowBox[{
        RowBox[{"a", "[", "7", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.1309552374618956686339497700364991082`8.320111628364717"}]}], 
       ",", 
       RowBox[{
        RowBox[{"b", "[", "7", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.20974215201167816424005787580408095354`10.34230499383624"}]}],
        ",", 
       RowBox[{
        RowBox[{"p", "[", "7", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.12260663175610777599329184023574787332`11.54695657670966"}]}],
        ",", 
       RowBox[{
        RowBox[{"v", "[", "7", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.11768602389884872433375167449208149901`12.663367161659625"}]}]\
, ",", 
       RowBox[{
        RowBox[{"a", "[", "8", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.50202213046782164346480810566273902469`6.571663695637697"}]}],
        ",", 
       RowBox[{
        RowBox[{"b", "[", "8", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.32476395769822707708707513043538842587`7.443828867654354"}]}],
        ",", 
       RowBox[{
        RowBox[{"p", "[", "8", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.3785852677296965750819634972305043554`10.020302364765458"}]}],
        ",", 
       RowBox[{
        RowBox[{"v", "[", "8", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.39635089672007481231244945448521828854`11.198508386471026"}]}]\
, ",", 
       RowBox[{
        RowBox[{"a", "[", "9", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.14366287505286686562243417598046668823`4.38165640094439"}]}], 
       ",", 
       RowBox[{
        RowBox[{"b", "[", "9", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.14588501376012019621052043262743093475`5.701687617061287"}]}],
        ",", 
       RowBox[{
        RowBox[{"p", "[", "9", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.21671323507062972517999073694981579969`8.219587087579614"}]}],
        ",", 
       RowBox[{
        RowBox[{"v", "[", "9", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.21598594396715444257289512689013051192`9.441457726996095"}]}],
        ",", 
       RowBox[{
        RowBox[{"a", "[", "10", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.33257273510436653883927305459896303829`2.564886420874843"}]}],
        ",", 
       RowBox[{
        RowBox[{"b", "[", "10", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.19165283858900502628714734659612100442`3.9037567487851033"}]}]\
, ",", 
       RowBox[{
        RowBox[{"p", "[", "10", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.3605230248015806029050048183856916916`6.6130473701100305"}]}],
        ",", 
       RowBox[{
        RowBox[{"v", "[", "10", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.36219829676956775991924220533584413569`7.881274849614602"}]}]}\
], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"P0", "\[Rule]", 
        FractionBox["12", "125"]}], ",", 
       RowBox[{
       "Q", "\[Rule]", 
        "0.233203313780200142080704457447776899172544384602120847734`25."}], 
       ",", 
       RowBox[{
       "S", "\[Rule]", 
        "0.1944954358519910898777419801416268742297749408938231955461`24.\
69328851464315"}], ",", 
       RowBox[{
       "\[Delta]0", "\[Rule]", 
        "0.0029558300397685083137133190425055323077570464513262168888`24.\
990740201607245"}], ",", 
       RowBox[{
       "V0", "\[Rule]", 
        "0.0706245911057784896060945495532054987453122763356257945139`24.\
36587849679066"}], ",", 
       RowBox[{
       "M", "\[Rule]", 
        "0.5122917047034513604771898560025204571068793307875512490515`25.\
290584394664354"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "0", "]"}], "\[Rule]", 
        "2.6095274407614696665661407558031905877236968803590931641972`24.\
51071581436134"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "1", "]"}], "\[Rule]", 
        "2.6085350358064508845463748561928246812666155728133363001131`23.\
1190430663494"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "2", "]"}], "\[Rule]", 
        "2.6097114423410526046562929961906321375136885907712115032094`22.\
69265133614741"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "3", "]"}], "\[Rule]", 
        "2.6096081996861690325168355231610962345077112205080931476329`22.\
703516128225022"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "4", "]"}], "\[Rule]", 
        "2.6095259756523853086441808554777171949735287714742249147865`22.\
26421232011977"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "5", "]"}], "\[Rule]", 
        "2.6095272201280107522053028478338540837402008261349356826852`22.\
26859334502509"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "6", "]"}], "\[Rule]", 
        "2.6095274276078312842935925552666347116196196112734798165102`22.\
119231508012515"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "7", "]"}], "\[Rule]", 
        "2.6095274383082967948957049688588695756564930580643523278651`22.\
075950046480365"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "8", "]"}], "\[Rule]", 
        "2.6095274405932065116031652491815807755908024637631109739811`21.\
899243530505355"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "9", "]"}], "\[Rule]", 
        "2.6095274407402706228351459417922065396619026827425268970727`21.\
846659494008783"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "10", "]"}], "\[Rule]", 
        "2.6095274407607574252965668217742253114855839781936649524271`21.\
723654922665244"}], ",", 
       RowBox[{
       "\[Epsilon]", "\[Rule]", 
        "0.024583409406902720954379712005040914213758661575102498103`23.\
670679189252205"}], ",", 
       RowBox[{
        RowBox[{"a", "[", "0", "]"}], "\[Rule]", 
        "0.0543837855580664854812942474041296170718988163469391919818`24.\
698970004336005"}], ",", 
       RowBox[{
        RowBox[{"b", "[", "0", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"p", "[", "0", "]"}], "\[Rule]", 
        "0.1944954358519910898777419801416268742297749408938231955461`24.\
69328851464315"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "0", "]"}], "\[Rule]", 
        "0.233203313780200142080704457447776899172544384602120847734`25."}], 
       ",", 
       RowBox[{
        RowBox[{"a", "[", "1", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.0164032033508404379530718467697198058446522354565639125221`22.\
840008887332818"}]}], ",", 
       RowBox[{
        RowBox[{"b", "[", "1", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.0029514658751251012692485529115901107829516160755181198362`24.\
68906851370544"}]}], ",", 
       RowBox[{
        RowBox[{"p", "[", "1", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.0984954358519910898777419801416268742297749408938231955461`24.\
09676521094885"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "1", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.1627871687450150214279788310996330109771901888863051064133`24.\
18088962332175"}]}], ",", 
       RowBox[{
        RowBox[{"a", "[", "2", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.4663580615966296707505140830169622606211631322585330497554`21.\
561957506293705"}]}], ",", 
       RowBox[{
        RowBox[{"b", "[", "2", "]"}], "\[Rule]", 
        RowBox[{
        "-", "1.1455778009440724661080541501118715052113973365819685901893`23.\
590640777204758"}]}], ",", 
       RowBox[{
        RowBox[{"p", "[", "2", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.5359356402316011856009488323853784620302087409012501977096`23.\
18978617704162"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "2", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.7072480786965681450301794801191373363385920118177021058465`23.\
502938172211206"}]}], ",", 
       RowBox[{
        RowBox[{"a", "[", "3", "]"}], "\[Rule]", 
        "0.24309664753711851664720328114609106403`16.097354193901594"}], ",", 
       RowBox[{
        RowBox[{"b", "[", "3", "]"}], "\[Rule]", 
        "0.15401345721276613939589049800427260267`17.209640788764446"}], ",", 
       RowBox[{
        RowBox[{"p", "[", "3", "]"}], "\[Rule]", 
        "0.0777008303804406626928341416473972101`17.366667201487697"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "3", "]"}], "\[Rule]", 
        "0.0275035798652786716658023999422879851633752733638766005536`21.\
236103578600506"}], ",", 
       RowBox[{
        RowBox[{"a", "[", "4", "]"}], "\[Rule]", 
        RowBox[{
        "-", "1.45532884637053410835322639446711955927`14.8072984905456"}]}], 
       ",", 
       RowBox[{
        RowBox[{"b", "[", "4", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.33001728338518051452212817939471581369`15.603946080830184"}]}]\
, ",", 
       RowBox[{
        RowBox[{"p", "[", "4", "]"}], "\[Rule]", 
        RowBox[{
        "-", "1.52815382924449305743648959143995686457`16.74888585856006"}]}],
        ",", 
       RowBox[{
        RowBox[{"v", "[", "4", "]"}], "\[Rule]", 
        RowBox[{
        "-", "1.40457012318004416065136833038085871714`17.805704450441063"}]}]\
, ",", 
       RowBox[{
        RowBox[{"a", "[", "5", "]"}], "\[Rule]", 
        "0.0256137296405277145605688836973231105`12.088907943930927"}], ",", 
       RowBox[{
        RowBox[{"b", "[", "5", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.15422248216219450422711185596831102014`13.672716940901974"}]}]\
, ",", 
       RowBox[{
        RowBox[{"p", "[", "5", "]"}], "\[Rule]", 
        "0.25559664548187660712623485418396365437`15.184174711246687"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "5", "]"}], "\[Rule]", 
        "0.22877909822624654727465771330475415828`16.213705776446794"}], ",", 
       RowBox[{
        RowBox[{"a", "[", "6", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.43448235734087959739656033715087523435`10.712261672068488"}]}]\
, ",", 
       RowBox[{
        RowBox[{"b", "[", "6", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.43983747281139496768739424893828526414`12.36789087502797"}]}],
        ",", 
       RowBox[{
        RowBox[{"p", "[", "6", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.23502307429114265155866573814235893708`13.54745988618728"}]}],
        ",", 
       RowBox[{
        RowBox[{"v", "[", "6", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.2660764448524094477198553014957786339`14.625580920307812"}]}],
        ",", 
       RowBox[{
        RowBox[{"a", "[", "7", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.12587667732486572972561843452912886051`8.388011275962429"}]}],
        ",", 
       RowBox[{
        RowBox[{"b", "[", "7", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.21191333948243103677253125217081322816`10.399977446168617"}]}]\
, ",", 
       RowBox[{
        RowBox[{"p", "[", "7", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.1185024327810216164113318808709587487`11.541042350303272"}]}],
        ",", 
       RowBox[{
        RowBox[{"v", "[", "7", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.11400468905147500466494849410771400812`12.647913812908175"}]}]\
, ",", 
       RowBox[{
        RowBox[{"a", "[", "8", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.5010714669147156105310964059205532968`6.671463493301117"}]}], 
       ",", 
       RowBox[{
        RowBox[{"b", "[", "8", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.33081991356218097968860091141314166972`8.318178267583395"}]}],
        ",", 
       RowBox[{
        RowBox[{"p", "[", "8", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.37037396539610514674680926072225819204`10.004872823357928"}]}]\
, ",", 
       RowBox[{
        RowBox[{"v", "[", "8", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.38823827750083742075295982836506070591`11.169675309748555"}]}]\
, ",", 
       RowBox[{
        RowBox[{"a", "[", "9", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.14921783586471905848810309479685714311`4.521995476141886"}]}],
        ",", 
       RowBox[{
        RowBox[{"b", "[", "9", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.15186453861460680077444954250000821556`6.457866516163608"}]}],
        ",", 
       RowBox[{
        RowBox[{"p", "[", "9", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.21469888933809173153640173987934522848`8.200334627467186"}]}],
        ",", 
       RowBox[{
        RowBox[{"v", "[", "9", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.21448693547420256599859637380002397342`9.405967830730805"}]}],
        ",", 
       RowBox[{
        RowBox[{"a", "[", "10", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.34400304438532817321558763427889866659`2.741094667292091"}]}],
        ",", 
       RowBox[{
        RowBox[{"b", "[", "10", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.20927178024755339423675700570359892246`4.703071480620859"}]}],
        ",", 
       RowBox[{
        RowBox[{"p", "[", "10", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.36607567667960929543873149951938328033`6.599855145168431"}]}],
        ",", 
       RowBox[{
        RowBox[{"v", "[", "10", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.36799498290875227391909783238051013831`7.849177711432579"}]}]}\
], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"P0", "\[Rule]", 
        FractionBox["49", "500"]}], ",", 
       RowBox[{
       "Q", "\[Rule]", 
        "0.2413136371865646852059540482280572865165977244232303201237`25."}], 
       ",", 
       RowBox[{
       "S", "\[Rule]", 
        "0.2023735471909510629210582540750545613054065765345592517471`24.\
692834387227965"}], ",", 
       RowBox[{
       "\[Delta]0", "\[Rule]", 
        "0.0030594494664952384214155859511814596696884040141750555683`24.\
985012448950734"}], ",", 
       RowBox[{
       "V0", "\[Rule]", 
        "0.0712035347199149073483493733655447921226801230464539096652`24.\
35741404176167"}], ",", 
       RowBox[{
       "M", "\[Rule]", 
        "0.5128651271672578148677356195700528126108839547279030158724`25.\
259223148946763"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "0", "]"}], "\[Rule]", 
        "2.6099186313746983304571586666931946480626656960524403582007`24.\
512517290890553"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "1", "]"}], "\[Rule]", 
        "2.6087121356187982731087936132234622209415120771115491027385`23.\
134312190655656"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "2", "]"}], "\[Rule]", 
        "2.6101048895344142051203790304167072810042106886628800418814`22.\
701828593189152"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "3", "]"}], "\[Rule]", 
        "2.6099988326798692547565024343044392919061652604378465744566`22.\
71164561165276"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "4", "]"}], "\[Rule]", 
        "2.6099988326798692547565024343044392919061652604378465744566`22.\
71164561165276"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "5", "]"}], "\[Rule]", 
        "2.6099183957763475027773907714848503253191160280597433690482`22.\
285060273338686"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "6", "]"}], "\[Rule]", 
        "2.6099186179150292690429871606140078505858038618707446149121`22.\
138179712702406"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "7", "]"}], "\[Rule]", 
        "2.6099186288758911436825287353437920159743010814271757121498`22.\
096598692727486"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "8", "]"}], "\[Rule]", 
        "2.6099186311970832171463197811492411876994736983871124601918`21.\
920884528772863"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "9", "]"}], "\[Rule]", 
        "2.609918631351481627219000695800242306166532155777037240919`21.\
86662683311394"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "10", "]"}], "\[Rule]", 
        "2.609918631373796406317122983598818162462163768921943917147`21.\
739935139290886"}], ",", 
       RowBox[{
       "\[Epsilon]", "\[Rule]", 
        "0.0257302543345156297354712391401056252217679094558060317448`23.\
658634062627524"}], ",", 
       RowBox[{
        RowBox[{"a", "[", "0", "]"}], "\[Rule]", 
        "0.0582322714922089744804241126315685478140442171163594218529`24.\
69897000433601"}], ",", 
       RowBox[{
        RowBox[{"b", "[", "0", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"p", "[", "0", "]"}], "\[Rule]", 
        "0.2023735471909510629210582540750545613054065765345592517471`24.\
692834387227965"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "0", "]"}], "\[Rule]", 
        "0.2413136371865646852059540482280572865165977244232303201237`25."}], 
       ",", 
       RowBox[{
        RowBox[{"a", "[", "1", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.0183300180854745523324669435141315400028600036711496958666`22.\
856971837031463"}]}], ",", 
       RowBox[{
        RowBox[{"b", "[", "1", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.0030547741201868477575658964691726526065093511939700592325`24.\
68331827165529"}]}], ",", 
       RowBox[{
        RowBox[{"p", "[", "1", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.1043735471909510629210582540750545613054065765345592517471`24.\
10424109097452"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "1", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.1703276131817779995859677919055472920485714175248306302077`24.\
187329776012415"}]}], ",", 
       RowBox[{
        RowBox[{"a", "[", "2", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.489424374931686772721411062436885275071400581497032761594`21.\
61022700031122"}]}], ",", 
       RowBox[{
        RowBox[{"b", "[", "2", "]"}], "\[Rule]", 
        RowBox[{
        "-", "1.1500840736046802259867319204901265135905405988406473612763`23.\
59141372703826"}]}], ",", 
       RowBox[{
        RowBox[{"p", "[", "2", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.5500001304958047282934804506690677890201012015311138015502`23.\
207666027784857"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "2", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.7164365180779913652389412065972352117231787153939053678854`23.\
513624616099545"}]}], ",", 
       RowBox[{
        RowBox[{"a", "[", "3", "]"}], "\[Rule]", 
        "0.20634183724477034103985128666398762572`16.111028666008973"}], ",", 
       RowBox[{
        RowBox[{"b", "[", "3", "]"}], "\[Rule]", 
        "0.15354536329509006183425430672973423751`17.23527967838725"}], ",", 
       RowBox[{
        RowBox[{"p", "[", "3", "]"}], "\[Rule]", 
        "0.06594461526397535901060225393075242751`17.33190246547191"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "3", "]"}], "\[Rule]", 
        "0.0243078005168068730375324253549631974953917240347581108667`21.\
18995970709215"}], ",", 
       RowBox[{
        RowBox[{"a", "[", "4", "]"}], "\[Rule]", 
        RowBox[{
        "-", "1.41130593262005787969273955325585841272`14.770784857178636"}]}]\
, ",", 
       RowBox[{
        RowBox[{"b", "[", "4", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.32827687317715993560168463463163854473`15.627151946419135"}]}]\
, ",", 
       RowBox[{
        RowBox[{"p", "[", "4", "]"}], "\[Rule]", 
        RowBox[{
        "-", "1.56358675320863341796722321896664905371`16.719412687858846"}]}]\
, ",", 
       RowBox[{
        RowBox[{"v", "[", "4", "]"}], "\[Rule]", 
        RowBox[{
        "-", "1.43207199291757412391110528862861460514`17.78565759259099"}]}],
        ",", 
       RowBox[{
        RowBox[{"a", "[", "5", "]"}], "\[Rule]", 
        "0.02854668113773703514825181504404611808`12.120564710576367"}], ",", 
       RowBox[{
        RowBox[{"b", "[", "5", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.15144774117708017424811929285168783533`13.69143567639016"}]}],
        ",", 
       RowBox[{
        RowBox[{"p", "[", "5", "]"}], "\[Rule]", 
        "0.29794285233097787859276063336130697434`15.215945600893782"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "5", "]"}], "\[Rule]", 
        "0.25374188802482921523327893503267159095`16.234296201136033"}], ",", 
       RowBox[{
        RowBox[{"a", "[", "6", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.42793619877153742733679322995932766555`10.742949378655943"}]}]\
, ",", 
       RowBox[{
        RowBox[{"b", "[", "6", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.43459857788376064044291488840417003052`12.383766769475052"}]}]\
, ",", 
       RowBox[{
        RowBox[{"p", "[", "6", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.22625080036269798286120383671062065222`13.55305395916776"}]}],
        ",", 
       RowBox[{
        RowBox[{"v", "[", "6", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.2597379333329340062961192595163472056`14.629217757054136"}]}],
        ",", 
       RowBox[{
        RowBox[{"a", "[", "7", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.12101205446061639924545222022934333798`8.444947863397775"}]}],
        ",", 
       RowBox[{
        RowBox[{"b", "[", "7", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.21356380773185226411470184580771247971`10.447145122467415"}]}]\
, ",", 
       RowBox[{
        RowBox[{"p", "[", "7", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.11472480759232635423189606014789502546`11.528658642112132"}]}]\
, ",", 
       RowBox[{
        RowBox[{"v", "[", "7", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.11064923876343276209401444007889775145`12.631834868478647"}]}]\
, ",", 
       RowBox[{
        RowBox[{"a", "[", "8", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.49868776935155204655304827891189399821`6.754813129994823"}]}],
        ",", 
       RowBox[{
        RowBox[{"b", "[", "8", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.33633669153312603361198542001962209254`8.570921850736983"}]}],
        ",", 
       RowBox[{
        RowBox[{"p", "[", "8", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.36258970214453706128466023034359688851`9.980324520540368"}]}],
        ",", 
       RowBox[{
        RowBox[{"v", "[", "8", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.38053344221591099263374932378942690869`11.139635175040867"}]}]\
, ",", 
       RowBox[{
        RowBox[{"a", "[", "9", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.15411452897877033937867191456871046914`4.639456350959298"}]}],
        ",", 
       RowBox[{
        RowBox[{"b", "[", "9", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.15729602823327001343017476707011019613`6.579131784005212"}]}],
        ",", 
       RowBox[{
        RowBox[{"p", "[", "9", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.21195334385291625289724382323879238938`8.167727961679073"}]}],
        ",", 
       RowBox[{
        RowBox[{"v", "[", "9", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.21227919317024671037013920045505623872`9.366991198210954"}]}],
        ",", 
       RowBox[{
        RowBox[{"a", "[", "10", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.35453245346439392183173202015208277859`2.8895298552227158"}]}]\
, ",", 
       RowBox[{
        RowBox[{"b", "[", "10", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.22338920820106125350162495614890813065`4.865807217901875"}]}],
        ",", 
       RowBox[{
        RowBox[{"p", "[", "10", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.3702584297857092275396107150225683391`6.569152120702809"}]}], 
       ",", 
       RowBox[{
        RowBox[{"v", "[", "10", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.37257906316846323754042891493768597895`7.811394186446086"}]}]}\
], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"P0", "\[Rule]", 
        FractionBox["1", "10"]}], ",", 
       RowBox[{
       "Q", "\[Rule]", 
        "0.2495866714904695858758678076061722593891970542262882526074`25."}], 
       ",", 
       RowBox[{
       "S", "\[Rule]", 
        "0.2104154818647147030417063871534921373345240970140976424252`24.\
69275013900263"}], ",", 
       RowBox[{
       "\[Delta]0", "\[Rule]", 
        "0.0031647546383942390204795746318819242450331797776652813009`24.\
988852067783423"}], ",", 
       RowBox[{
       "V0", "\[Rule]", 
        "0.0717738106323369671019505134190920237353479590951067875412`24.\
348496231037554"}], ",", 
       RowBox[{
       "M", "\[Rule]", 
        "0.5134547312138799673944065893708777994544418192022466318392`25.\
228658583559913"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "0", "]"}], "\[Rule]", 
        "2.6103167383797909086133476041906623833743965557574413034761`24.\
514080521348212"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "1", "]"}], "\[Rule]", 
        "2.6088724443291290140124045950173389479029008514482339081663`23.\
14873514776952"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "2", "]"}], "\[Rule]", 
        "2.6105051032517780739899020619529365932813363948610995954331`22.\
71070877737226"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "3", "]"}], "\[Rule]", 
        "2.6103965584554308837678779543884633998393348954724832029271`22.\
71959091459872"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "4", "]"}], "\[Rule]", 
        "2.6103965584554308837678779543884633998393348954724832029271`22.\
71959091459872"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "5", "]"}], "\[Rule]", 
        "2.6103164864667606382020280721528369894320307721077602660519`22.\
299667278814177"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "6", "]"}], "\[Rule]", 
        "2.6103167245838721899911450883170108600612840227644662686191`22.\
154960929280552"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "7", "]"}], "\[Rule]", 
        "2.6103167358367799579287443100672982130228034539983528088112`22.\
1149685285599"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "8", "]"}], "\[Rule]", 
        "2.6103167381936439608466289414016199067188289058853735902443`21.\
94058885649083"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "9", "]"}], "\[Rule]", 
        "2.6103167383546505985828813129235756012934770829099049974965`21.\
884893803012375"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "10", "]"}], "\[Rule]", 
        "2.6103167383787046410799141974970739567864223794143630920277`21.\
75476168018693"}], ",", 
       RowBox[{
       "\[Epsilon]", "\[Rule]", 
        "0.0269094624277599347888131787417555989088836384044932636783`23.\
647031449808637"}], ",", 
       RowBox[{
        RowBox[{"a", "[", "0", "]"}], "\[Rule]", 
        "0.0622935065856915835715733453422312925370590916577979810069`24.\
69897000433602"}], ",", 
       RowBox[{
        RowBox[{"b", "[", "0", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"p", "[", "0", "]"}], "\[Rule]", 
        "0.2104154818647147030417063871534921373345240970140976424252`24.\
69275013900263"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "0", "]"}], "\[Rule]", 
        "0.2495866714904695858758678076061722593891970542262882526074`25."}], 
       ",", 
       RowBox[{
        RowBox[{"a", "[", "1", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.020411416809365599036436427999975557435336147969002427203`22.\
873178529230977"}]}], ",", 
       RowBox[{
        RowBox[{"b", "[", "1", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.0031597520811138889960239887326390869631704009140604863024`24.\
687135035621036"}]}], ",", 
       RowBox[{
        RowBox[{"p", "[", "1", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.1104154818647147030417063871534921373345240970140976424251`24.\
111672424436648"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "1", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.1780396483056476196788446436060859038633020363283850025007`24.\
193218104489834"}]}], ",", 
       RowBox[{
        RowBox[{"a", "[", "2", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.510692664067922415621256010115459334909952302774936569859`21.\
654570308093017"}]}], ",", 
       RowBox[{
        RowBox[{"b", "[", "2", "]"}], "\[Rule]", 
        RowBox[{
        "-", "1.1542924407839982758808078044549059614513152341369719115201`23.\
594153929664017"}]}], ",", 
       RowBox[{
        RowBox[{"p", "[", "2", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.5632446137395029822432181189029940410967575027755153668786`23.\
22460154362324"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "2", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.7251790819581682123152630099802568254787186667220567706175`23.\
523537891879077"}]}], ",", 
       RowBox[{
        RowBox[{"a", "[", "3", "]"}], "\[Rule]", 
        "0.17673642937634489243302520899451930526`16.124999643652625"}], ",", 
       RowBox[{
        RowBox[{"b", "[", "3", "]"}], "\[Rule]", 
        "0.15310434855684275996000865889857582528`17.26059158363032"}], ",", 
       RowBox[{
        RowBox[{"p", "[", "3", "]"}], "\[Rule]", 
        "0.05583047084463617296735435614866985451`17.294865396715004"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "3", "]"}], "\[Rule]", 
        "0.0214577827593383474105849079342051087000367870508232618807`21.\
14268657036036"}], ",", 
       RowBox[{
        RowBox[{"a", "[", "4", "]"}], "\[Rule]", 
        RowBox[{
        "-", "1.37603414614137599329535217849921204235`14.738302720370177"}]}]\
, ",", 
       RowBox[{
        RowBox[{"b", "[", "4", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.32671188884908861290653069629231659522`15.650152341589594"}]}]\
, ",", 
       RowBox[{
        RowBox[{"p", "[", "4", "]"}], "\[Rule]", 
        RowBox[{
        "-", "1.61065495709706000459028026089626180231`16.689762584897107"}]}]\
, ",", 
       RowBox[{
        RowBox[{"v", "[", "4", "]"}], "\[Rule]", 
        RowBox[{
        "-", "1.4639138971179787403705130115169842902`17.765881792303674"}]}],
        ",", 
       RowBox[{
        RowBox[{"a", "[", "5", "]"}], "\[Rule]", 
        "0.03164639741316089877563592688060046472`12.150039780595524"}], ",", 
       RowBox[{
        RowBox[{"b", "[", "5", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.14893213727723896241454748955047580886`13.710198960743668"}]}]\
, ",", 
       RowBox[{
        RowBox[{"p", "[", "5", "]"}], "\[Rule]", 
        "0.34890390355116862631376469721242675292`15.24736453435972"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "5", "]"}], "\[Rule]", 
        "0.28211616029468755703585865255640659941`16.25559361018177"}], ",", 
       RowBox[{
        RowBox[{"a", "[", "6", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.42206647647672364412377920034340522064`10.77060718218104"}]}],
        ",", 
       RowBox[{
        RowBox[{"b", "[", "6", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.42939683997865039461706684514569142401`12.399270256860294"}]}]\
, ",", 
       RowBox[{
        RowBox[{"p", "[", "6", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.21688008018978916788532025578591637558`13.553973737107835"}]}]\
, ",", 
       RowBox[{
        RowBox[{"v", "[", "6", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.25316646107284529065515836171232501991`14.632022881222415"}]}]\
, ",", 
       RowBox[{
        RowBox[{"a", "[", "7", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.11641292231115353233781015592504936378`8.493712896905159"}]}],
        ",", 
       RowBox[{
        RowBox[{"b", "[", "7", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.21473725910631085385147475969640244394`10.487246810240645"}]}]\
, ",", 
       RowBox[{
        RowBox[{"p", "[", "7", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.11121834189939909138680658687708133749`11.509104925040901"}]}]\
, ",", 
       RowBox[{
        RowBox[{"v", "[", "7", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.10757299247992991609769565907652096086`12.614771241843798"}]}]\
, ",", 
       RowBox[{
        RowBox[{"a", "[", "8", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.49511377725160719706062488285800362422`6.825680072356003"}]}],
        ",", 
       RowBox[{
        RowBox[{"b", "[", "8", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.34133351619196836473367863627496553339`8.704584019477554"}]}],
        ",", 
       RowBox[{
        RowBox[{"p", "[", "8", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.3552932673056832142789552607748997765`9.945922843094452"}]}], 
       ",", 
       RowBox[{
        RowBox[{"v", "[", "8", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.37329458432595772055235111526180831304`11.108042205016417"}]}]\
, ",", 
       RowBox[{
        RowBox[{"a", "[", "9", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.15830667785533031356381387787353391013`4.738985382307724"}]}],
        ",", 
       RowBox[{
        RowBox[{"b", "[", "9", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.16227732953268435514928367678212172548`6.518083192189724"}]}],
        ",", 
       RowBox[{
        RowBox[{"p", "[", "9", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.20866308793992363026366077855346738691`8.121181785889355"}]}],
        ",", 
       RowBox[{
        RowBox[{"v", "[", "9", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.20952153621606119315110443656691098023`9.324380017121658"}]}],
        ",", 
       RowBox[{
        RowBox[{"a", "[", "10", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.3642922868646476929451185623713702189`3.016063322947987"}]}], 
       ",", 
       RowBox[{
        RowBox[{"b", "[", "10", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.23497668991371480838721313813352040502`4.857838157637649"}]}],
        ",", 
       RowBox[{
        RowBox[{"p", "[", "10", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.37311494737939578510933460039563454787`6.520210868646463"}]}],
        ",", 
       RowBox[{
        RowBox[{"v", "[", "10", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.37597964230500658810477751210885224675`7.767770284550242"}]}]}\
], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"P0", "\[Rule]", 
        FractionBox["51", "500"]}], ",", 
       RowBox[{
       "Q", "\[Rule]", 
        "0.258022367398089128845687471265303594171931877596660710341`25."}], 
       ",", 
       RowBox[{
       "S", "\[Rule]", 
        "0.2186212035970603796150514331353571031537480978576007379095`24.\
69242505668737"}], ",", 
       RowBox[{
       "\[Delta]0", "\[Rule]", 
        "0.0032717486855735949655379138677308750869609416800500103059`24.\
986543840008213"}], ",", 
       RowBox[{
       "V0", "\[Rule]", 
        "0.0723356301066513398249660521735278094947468701333445163405`24.\
339935192538093"}], ",", 
       RowBox[{
       "M", "\[Rule]", 
        "0.5140606232954898173538676175655140465994624519789683240102`25.\
1984436192639"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "0", "]"}], "\[Rule]", 
        "2.6107217672680167773850273520420021521090915181742769380161`24.\
515450817001753"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "1", "]"}], "\[Rule]", 
        "2.6090145269548381017397882351958066743277908020719903368661`23.\
1619535089171"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "2", "]"}], "\[Rule]", 
        "2.6109120778310542026509849235986244796318657816969305946508`22.\
718868013896312"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "3", "]"}], "\[Rule]", 
        "2.6108013403678275571744756191510658731617800368455693805003`22.\
72691573780307"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "4", "]"}], "\[Rule]", 
        "2.6108013403678275571744756191510658731617800368455693805003`22.\
72691573780307"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "5", "]"}], "\[Rule]", 
        "2.6107214976266364255332324452998933513685643045735250712672`22.\
312285373521995"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "6", "]"}], "\[Rule]", 
        "2.6107217531011148571688665452051583035448227534231187797756`22.\
169498701079196"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "7", "]"}], "\[Rule]", 
        "2.6107217646807552374939435428631441112391086169133986107431`22.\
13097844181769"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "8", "]"}], "\[Rule]", 
        "2.6107217670741321074006456469236335450306716565915758112427`21.\
958203347131207"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "9", "]"}], "\[Rule]", 
        "2.6107217672410563116121631892303454779268001533913531838457`21.\
90131805850717"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "10", "]"}], "\[Rule]", 
        "2.6107217672667509820821029144835745473018054791563450957623`21.\
76797300077587"}], ",", 
       RowBox[{
       "\[Epsilon]", "\[Rule]", 
        "0.0281212465909796347077352351310280931989249039579366480203`23.\
635433853809637"}], ",", 
       RowBox[{
        RowBox[{"a", "[", "0", "]"}], "\[Rule]", 
        "0.0665755420777144877619394726613545973919453640139335142872`24.\
69897000433601"}], ",", 
       RowBox[{
        RowBox[{"b", "[", "0", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"p", "[", "0", "]"}], "\[Rule]", 
        "0.2186212035970603796150514331353571031537480978576007379095`24.\
69242505668737"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "0", "]"}], "\[Rule]", 
        "0.258022367398089128845687471265303594171931877596660710341`25."}], 
       ",", 
       RowBox[{
        RowBox[{"a", "[", "1", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.0226550200006084967478771828495416585353509300786363924006`22.\
888261382110368"}]}], ",", 
       RowBox[{
        RowBox[{"b", "[", "1", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.0032664023480564147831209854632331328982685671556056228468`24.\
684803586845536"}]}], ",", 
       RowBox[{
        RowBox[{"p", "[", "1", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.1166212035970603796150514331353571031537480978576007379095`24.\
1184802993596"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "1", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.1859230145634662952464274206755252849022008220904396704601`24.\
199019430229885"}]}], ",", 
       RowBox[{
        RowBox[{"a", "[", "2", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.5303717413789162573461591624528326359879198220319803415387`21.\
695278704350894"}]}], ",", 
       RowBox[{
        RowBox[{"b", "[", "2", "]"}], "\[Rule]", 
        RowBox[{
        "-", "1.1582251333775942341642146809385647626234755393805333745504`23.\
595398293026832"}]}], ",", 
       RowBox[{
        RowBox[{"p", "[", "2", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.5757396162635759139430737578131262742938083690538718936736`23.\
24020101352653"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "2", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.7335044557069079787816176379314348768572621670603541861344`23.\
533076809383374"}]}], ",", 
       RowBox[{
        RowBox[{"a", "[", "3", "]"}], "\[Rule]", 
        "0.15254593679877108126435212351211258984`16.139160468000682"}], ",", 
       RowBox[{
        RowBox[{"b", "[", "3", "]"}], "\[Rule]", 
        "0.15268683390016137945568468024016211232`17.285581233797387"}], ",", 
       RowBox[{
        RowBox[{"p", "[", "3", "]"}], "\[Rule]", 
        "0.04707876757048469202098773154297495846`17.254999604295662"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "3", "]"}], "\[Rule]", 
        "0.0189109641562045936379385998815699536193460740245455806809`21.\
094407678672727"}], ",", 
       RowBox[{
        RowBox[{"a", "[", "4", "]"}], "\[Rule]", 
        RowBox[{
        "-", "1.3476197344193452468928790082750454495`14.709296202860244"}]}],
        ",", 
       RowBox[{
        RowBox[{"b", "[", "4", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.32530028905173996710010775745706584922`15.672942236768156"}]}]\
, ",", 
       RowBox[{
        RowBox[{"p", "[", "4", "]"}], "\[Rule]", 
        RowBox[{
        "-", "1.67176108758866049024738271350309673484`16.65965406876508"}]}],
        ",", 
       RowBox[{
        RowBox[{"v", "[", "4", "]"}], "\[Rule]", 
        RowBox[{
        "-", "1.50075633436794477398992983270212756871`17.746316461373418"}]}]\
, ",", 
       RowBox[{
        RowBox[{"a", "[", "5", "]"}], "\[Rule]", 
        "0.03493021697715685888571830336605269665`12.178038075956916"}], ",", 
       RowBox[{
        RowBox[{"b", "[", "5", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.14665346607323183037685284052701423132`13.729025843219956"}]}]\
, ",", 
       RowBox[{
        RowBox[{"p", "[", "5", "]"}], "\[Rule]", 
        "0.41109667977173276942390463967346273277`15.278560835490385"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "5", "]"}], "\[Rule]", 
        "0.31456530490655400100707591416450313767`16.277670355790285"}], ",", 
       RowBox[{
        RowBox[{"a", "[", "6", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.41677407374969187037650409285346047518`10.796171252872336"}]}]\
, ",", 
       RowBox[{
        RowBox[{"b", "[", "6", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.42428239085392929220030530359452953285`12.414558162313213"}]}]\
, ",", 
       RowBox[{
        RowBox[{"p", "[", "6", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.20677099219144549989830962187349210322`13.549462352044808"}]}]\
, ",", 
       RowBox[{
        RowBox[{"v", "[", "6", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.24628933911685539702201178300002127403`14.63378971861451"}]}],
        ",", 
       RowBox[{
        RowBox[{"a", "[", "7", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.11210832128814544714256936924499530073`8.536271581442401"}]}],
        ",", 
       RowBox[{
        RowBox[{"b", "[", "7", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.21547915748379126951421992131313185608`10.522328511099142"}]}]\
, ",", 
       RowBox[{
        RowBox[{"p", "[", "7", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.10793177529208895291174190350209550254`11.481217879073759"}]}]\
, ",", 
       RowBox[{
        RowBox[{"v", "[", "7", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.10473334654918720315520404815479468739`12.596304028715824"}]}]\
, ",", 
       RowBox[{
        RowBox[{"a", "[", "8", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.49058974671435995715618556015848255981`6.886935860341682"}]}],
        ",", 
       RowBox[{
        RowBox[{"b", "[", "8", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.34582693933635405701533601074099521072`8.795988379085776"}]}],
        ",", 
       RowBox[{
        RowBox[{"p", "[", "8", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.34851195501014627063428702463036941572`9.900288943203941"}]}],
        ",", 
       RowBox[{
        RowBox[{"v", "[", "8", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.36655114916622810733914745088418624641`11.074437398297139"}]}]\
, ",", 
       RowBox[{
        RowBox[{"a", "[", "9", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.16176422162662926993082158005179540338`4.824250598530669"}]}],
        ",", 
       RowBox[{
        RowBox[{"b", "[", "9", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.16687942882198899856899258660919404145`5.998977236612127"}]}],
        ",", 
       RowBox[{
        RowBox[{"p", "[", "9", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.2049979136388162830377963995022229057`8.059306372994408"}]}], 
       ",", 
       RowBox[{
        RowBox[{"v", "[", "9", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.20636142547636097497450588629625569999`9.277832836213218"}]}],
        ",", 
       RowBox[{
        RowBox[{"a", "[", "10", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.37334778339586429334543793242366736393`3.1250527335616374"}]}]\
, ",", 
       RowBox[{
        RowBox[{"b", "[", "10", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.24469113768241352515921934248330450148`4.437985347516582"}]}],
        ",", 
       RowBox[{
        RowBox[{"p", "[", "10", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.37472091268300853565434942581389885946`6.451497480458977"}]}],
        ",", 
       RowBox[{
        RowBox[{"v", "[", "10", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.37824999056752649249745787756704527885`7.717989391732503"}]}]}\
], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"P0", "\[Rule]", 
        FractionBox["13", "125"]}], ",", 
       RowBox[{
       "Q", "\[Rule]", 
        "0.2666206760535919959977821355529264147154493105530220939974`25."}], 
       ",", 
       RowBox[{
       "S", "\[Rule]", 
        "0.2269906708306963992819654758576166000549450258896107717351`24.\
69234581192644"}], ",", 
       RowBox[{
       "\[Delta]0", "\[Rule]", 
        "0.0033804346354924365350076403364741908679762783227682273912`24.\
991400034468754"}], ",", 
       RowBox[{
       "V0", "\[Rule]", 
        "0.0728892007393290192319588233727789319253784849228766390278`24.\
331083848390342"}], ",", 
       RowBox[{
       "M", "\[Rule]", 
        "0.5146829073111819675564262519145966703318811699671757692887`25.\
168914777861243"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "0", "]"}], "\[Rule]", 
        "2.61113372369406093101861848272728897164249761356232273947`24.\
516675909041513"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "1", "]"}], "\[Rule]", 
        "2.6091369148162733710058381849149183046106720789864956696378`23.\
174406888921073"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "2", "]"}], "\[Rule]", 
        "2.611325808935987694226445772188142938911435972379080400721`22.\
726703022217702"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "3", "]"}], "\[Rule]", 
        "2.6112131513900576171106115997875625486549907209005223456038`22.\
73400536226313"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "4", "]"}], "\[Rule]", 
        "2.6112131513900576171106115997875625486549907209005223456038`22.\
73400536226313"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "5", "]"}], "\[Rule]", 
        "2.6111334348443245875811116716776123589064273528138727841814`22.\
323531092699188"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "6", "]"}], "\[Rule]", 
        "2.6111337091175759355709495577022998586895016089588382165467`22.\
18245410217636"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "7", "]"}], "\[Rule]", 
        "2.6111337210611790953940102828269160616809412883101045947563`22.\
145289338554015"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "8", "]"}], "\[Rule]", 
        "2.6111337234931850497649079740190022658217535141630048451925`21.\
974318750473483"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "9", "]"}], "\[Rule]", 
        "2.611133723665390754037317802958969865443432276795053323638`21.\
916494184199532"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "10", "]"}], "\[Rule]", 
        "2.6111337236926199388233229880863409755640924224684069862695`21.\
780158852552322"}], ",", 
       RowBox[{
       "\[Epsilon]", "\[Rule]", 
        "0.0293658146223639351128525038291933406637623399343515385773`23.\
62418708957788"}], ",", 
       RowBox[{
        RowBox[{"a", "[", "0", "]"}], "\[Rule]", 
        "0.0710865848992744444051080369987160453742315849809163632879`24.\
698970004336008"}], ",", 
       RowBox[{
        RowBox[{"b", "[", "0", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"p", "[", "0", "]"}], "\[Rule]", 
        "0.2269906708306963992819654758576166000549450258896107717351`24.\
69234581192644"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "0", "]"}], "\[Rule]", 
        "0.2666206760535919959977821355529264147154493105530220939974`25."}], 
       ",", 
       RowBox[{
        RowBox[{"a", "[", "1", "]"}], "\[Rule]", 
        RowBox[{
        "-", 
         "0.0250686139830689551047025288123771376362590115580808789989`22.\
902675082431752"}]}], ",", 
       RowBox[{
        RowBox[{"b", "[", "1", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.0033747273991210695248893388623633820448270132362156520264`24.\
689636193535023"}]}], ",", 
       RowBox[{
        RowBox[{"p", "[", "1", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.1229906708306963992819654758576166000549450258896107717351`24.\
125179978221862"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "1", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.1939774564970980261248042757691252925981604890445000646549`24.\
20438987645144"}]}], ",", 
       RowBox[{
        RowBox[{"a", "[", "2", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.548638226445791583731668832552443669703000267952648801753`21.\
733012478507195"}]}], ",", 
       RowBox[{
        RowBox[{"b", "[", "2", "]"}], "\[Rule]", 
        RowBox[{
        "-", "1.1619024430928296045699533999977425827619717410298831003705`23.\
5981063218972"}]}], ",", 
       RowBox[{
        RowBox[{"p", "[", "2", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.5875476341843327887213995038049077049606502372940980408158`23.\
255001972570124"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "2", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.7414390708023993272939601114429066947188615930848352353282`23.\
54199137479801"}]}], ",", 
       RowBox[{
        RowBox[{"a", "[", "3", "]"}], "\[Rule]", 
        "0.13253634377911015999390839485191906179`16.153417298390824"}], ",", 
       RowBox[{
        RowBox[{"b", "[", "3", "]"}], "\[Rule]", 
        "0.152289782129554465401658683290208166`17.310253686792564"}], ",", 
       RowBox[{
        RowBox[{"p", "[", "3", "]"}], "\[Rule]", 
        "0.03946684057741460642253354063267189241`17.211597788518223"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "3", "]"}], "\[Rule]", 
        "0.0166308245070597554216685140231379634648837385976346416665`21.\
044714406503605"}], ",", 
       RowBox[{
        RowBox[{"a", "[", "4", "]"}], "\[Rule]", 
        RowBox[{
        "-", "1.3247012409185533525194014516280761848`14.683291900867612"}]}],
        ",", 
       RowBox[{
        RowBox[{"b", "[", "4", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.3240229527266480618033906143997127521`15.695517319802745"}]}],
        ",", 
       RowBox[{
        RowBox[{"p", "[", "4", "]"}], "\[Rule]", 
        RowBox[{
        "-", "1.75052422386039265343420415580971613771`16.628744375280096"}]}]\
, ",", 
       RowBox[{
        RowBox[{"v", "[", "4", "]"}], "\[Rule]", 
        RowBox[{
        "-", "1.5434500826594361796897870552882948791`17.72690114538095"}]}], 
       ",", 
       RowBox[{
        RowBox[{"a", "[", "5", "]"}], "\[Rule]", 
        "0.03841623433945141113214439435673253835`12.205042262286705"}], ",", 
       RowBox[{
        RowBox[{"b", "[", "5", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.14459087638612649902246111169145632314`13.74792365274517"}]}],
        ",", 
       RowBox[{
        RowBox[{"p", "[", "5", "]"}], "\[Rule]", 
        "0.48827236034749600674312982915665354105`15.309584728354999"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "5", "]"}], "\[Rule]", 
        "0.3519316266423992707282021258500266897`16.300606637001497"}], ",", 
       RowBox[{
        RowBox[{"a", "[", "6", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.41196850625957534705852564884707774691`10.820274857233922"}]}]\
, ",", 
       RowBox[{
        RowBox[{"b", "[", "6", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.41929460934335279366449304478600930374`12.429743017150063"}]}]\
, ",", 
       RowBox[{
        RowBox[{"p", "[", "6", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.19577158060296201537827340736779593753`13.538367597938286"}]}]\
, ",", 
       RowBox[{
        RowBox[{"v", "[", "6", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.23903425810153698595579495773085816368`14.634268328383147"}]}]\
, ",", 
       RowBox[{
        RowBox[{"a", "[", "7", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.10811003120892207063431909983462969553`8.574027592607601"}]}],
        ",", 
       RowBox[{
        RowBox[{"b", "[", "7", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.21583553464283874311841939249094978698`10.553701810064812"}]}]\
, ",", 
       RowBox[{
        RowBox[{"p", "[", "7", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.10481821595806985234403381785648259162`11.443240478002506"}]}]\
, ",", 
       RowBox[{
        RowBox[{"v", "[", "7", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.10209184982224231045669198540549628104`12.575939882558732"}]}]\
, ",", 
       RowBox[{
        RowBox[{"a", "[", "8", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.48534420129623536552744086181328062508`6.940674906145877"}]}],
        ",", 
       RowBox[{
        RowBox[{"b", "[", "8", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.34983268502975315284303020053295276065`8.866107900817724"}]}],
        ",", 
       RowBox[{
        RowBox[{"p", "[", "8", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.34224786155256137331810627885132538868`9.841234532615852"}]}],
        ",", 
       RowBox[{
        RowBox[{"v", "[", "8", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.36031050158255832784135662059282631628`11.038232714153896"}]}]\
, ",", 
       RowBox[{
        RowBox[{"a", "[", "9", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.16447639071922597653824730906285278559`4.897997336859873"}]}],
        ",", 
       RowBox[{
        RowBox[{"b", "[", "9", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.17115379291509489740375816736279252156`6.431674718294688"}]}],
        ",", 
       RowBox[{
        RowBox[{"p", "[", "9", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.20110573187434520547546841885070685177`7.979696327676913"}]}],
        ",", 
       RowBox[{
        RowBox[{"v", "[", "9", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.20293047002917556882036093713299243132`9.226868230418116"}]}],
        ",", 
       RowBox[{
        RowBox[{"a", "[", "10", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.38172012475226443626680618429778187569`3.219760767325159"}]}],
        ",", 
       RowBox[{
        RowBox[{"b", "[", "10", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.25298931296846931896845249980840222082`4.815876203339569"}]}],
        ",", 
       RowBox[{
        RowBox[{"p", "[", "10", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.37518007090901401358160574299005479965`6.360222973484083"}]}],
        ",", 
       RowBox[{
        RowBox[{"v", "[", "10", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.37946568180351880083687211444500660155`7.661539513854338"}]}]}\
], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"P0", "\[Rule]", 
        FractionBox["53", "500"]}], ",", 
       RowBox[{
       "Q", "\[Rule]", 
        "0.275381548830864749647434861454163124050109293923837809143`25."}], 
       ",", 
       RowBox[{
       "S", "\[Rule]", 
        "0.2355238371764156819552525170034357841564291597862538104855`24.\
69196155226776"}], ",", 
       RowBox[{
       "\[Delta]0", "\[Rule]", 
        "0.0034908154200354035131620396464682033379663657952975446662`24.\
987696004027804"}], ",", 
       RowBox[{
       "V0", "\[Rule]", 
        "0.0734347261227803864866433426796004755874765014527461337773`24.\
322684176635853"}], ",", 
       RowBox[{
       "M", "\[Rule]", 
        "0.515321684716533031692406389699581736479660913216564272213`25.\
139663547010553"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "0", "]"}], "\[Rule]", 
        "2.611552613450672906995473987672069569800278158548710976104`24.\
51776671613302"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "1", "]"}], "\[Rule]", 
        "2.6092381060191185603289917284954203519830641197061180090214`23.\
185755259728815"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "2", "]"}], "\[Rule]", 
        "2.6117462933679778631648596562742596493717845709284614610606`22.\
7338246806933"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "3", "]"}], "\[Rule]", 
        "2.6116319715302067871490246829162134171258613148647923780005`22.\
74045986943239"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "4", "]"}], "\[Rule]", 
        "2.6116319715302067871490246829162134171258613148647923780005`22.\
74045986943239"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "5", "]"}], "\[Rule]", 
        "2.6115523038431373406479004481635227346993568792392063678445`22.\
33317840543242"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "6", "]"}], "\[Rule]", 
        "2.6115525984226928431700766137017924261540448304675550306137`22.\
19363934490629"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "7", "]"}], "\[Rule]", 
        "2.6115526107696337626776384320748728812466298798773119806081`22.\
157716581455897"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "8", "]"}], "\[Rule]", 
        "2.6115526132434874039349921587201461389803886218154056001076`21.\
988685346289643"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "9", "]"}], "\[Rule]", 
        "2.6115526134204082074099919693815725581985403770887365583338`21.\
930169243828434"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "10", "]"}], "\[Rule]", 
        "2.6115526134490611156521451080540074800622668900450151824297`21.\
791070655400354"}], ",", 
       RowBox[{
       "\[Epsilon]", "\[Rule]", 
        "0.030643369433066063384812779399163472959321826433128544426`23.\
61289165042837"}], ",", 
       RowBox[{
        RowBox[{"a", "[", "0", "]"}], "\[Rule]", 
        "0.0758349974364859465634223649595205530219681918239381431903`24.\
69897000433602"}], ",", 
       RowBox[{
        RowBox[{"b", "[", "0", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"p", "[", "0", "]"}], "\[Rule]", 
        "0.2355238371764156819552525170034357841564291597862538104855`24.\
69196155226776"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "0", "]"}], "\[Rule]", 
        "0.275381548830864749647434861454163124050109293923837809143`25."}], 
       ",", 
       RowBox[{
        RowBox[{"a", "[", "1", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.0276601502379257765773892244054666603793761274488551176234`22.\
91607048005"}]}], ",", 
       RowBox[{
        RowBox[{"b", "[", "1", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.003484729607429387454003171278961954611586444662855146606`24.\
685908207935928"}]}], ",", 
       RowBox[{
        RowBox[{"p", "[", "1", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.1295238371764156819552525170034357841564291597862538104855`24.\
131246390342064"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "1", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.2022027228724178842408257083844043648169458884775211429213`24.\
209751285494445"}]}], ",", 
       RowBox[{
        RowBox[{"a", "[", "2", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.565642652210230237040755478118135329286999765310281460959`21.\
76787706269808"}]}], ",", 
       RowBox[{
        RowBox[{"b", "[", "2", "]"}], "\[Rule]", 
        RowBox[{
        "-", "1.1653429161378360610119809090824913038511981228053104342276`23.\
598803107830975"}]}], ",", 
       RowBox[{
        RowBox[{"p", "[", "2", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.5987242695712898067256724071518072850447975436031067881522`23.\
268624459439515"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "2", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.7490073099578246220830531875508799983309377452259395844934`23.\
550640603716072"}]}], ",", 
       RowBox[{
        RowBox[{"a", "[", "3", "]"}], "\[Rule]", 
        "0.11580857817904648164032878257944920186`16.167686937811094"}], ",", 
       RowBox[{
        RowBox[{"b", "[", "3", "]"}], "\[Rule]", 
        "0.15191061114549055146331190879421984651`17.334614034506636"}], ",", 
       RowBox[{
        RowBox[{"p", "[", "3", "]"}], "\[Rule]", 
        "0.03281552540235027512115732189089367612`17.163731909254423"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "3", "]"}], "\[Rule]", 
        "0.0145859060881990501662740104529388219124794886684225567462`20.\
99363676853695"}], ",", 
       RowBox[{
        RowBox[{"a", "[", "4", "]"}], "\[Rule]", 
        RowBox[{
        "-", "1.30627828296726660955272731829727223252`14.659887389094461"}]}]\
, ",", 
       RowBox[{
        RowBox[{"b", "[", "4", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.32286327333087356387366223893636407782`15.717873940876379"}]}]\
, ",", 
       RowBox[{
        RowBox[{"p", "[", "4", "]"}], "\[Rule]", 
        RowBox[{
        "-", "1.85244675780435332057883785643630323346`16.59659441834356"}]}],
        ",", 
       RowBox[{
        RowBox[{"v", "[", "4", "]"}], "\[Rule]", 
        RowBox[{
        "-", "1.59309910535202538416838533651164561545`17.707576980042877"}]}]\
, ",", 
       RowBox[{
        RowBox[{"a", "[", "5", "]"}], "\[Rule]", 
        "0.04212366599057401733922340464807008244`12.221952795596875"}], ",", 
       RowBox[{
        RowBox[{"b", "[", "5", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.14272495671693283709932965475118509597`13.766891398439997"}]}]\
, ",", 
       RowBox[{
        RowBox[{"p", "[", "5", "]"}], "\[Rule]", 
        "0.58599362775840619031905894958171348927`15.340380348199485"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "5", "]"}], "\[Rule]", 
        "0.39529939062501455772956030761075121686`16.324494604300718"}], ",", 
       RowBox[{
        RowBox[{"a", "[", "6", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.40756794240699411965169579022570012969`10.835888655104158"}]}]\
, ",", 
       RowBox[{
        RowBox[{"b", "[", "6", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.41446354366988812002782662764176735914`12.444905067269177"}]}]\
, ",", 
       RowBox[{
        RowBox[{"p", "[", "6", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.18371272807824422782266010654775280411`13.518976046011973"}]}]\
, ",", 
       RowBox[{
        RowBox[{"v", "[", "6", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.23132757533209282623203215428677997781`14.633153371636203"}]}]\
, ",", 
       RowBox[{
        RowBox[{"a", "[", "7", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.10441711358378425264144653763092865365`8.603126439081818"}]}],
        ",", 
       RowBox[{
        RowBox[{"b", "[", "7", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.21585193940562209815763411774379464055`10.582256105206234"}]}]\
, ",", 
       RowBox[{
        RowBox[{"p", "[", "7", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.10183501390930220819112882376412870179`11.392591450267352"}]}]\
, ",", 
       RowBox[{
        RowBox[{"v", "[", "7", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.09961405569971237579897053278431943998`12.553093314205338"}]}]\
, ",", 
       RowBox[{
        RowBox[{"a", "[", "8", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.47958694349507053923235327200207631806`6.985428823166056"}]}],
        ",", 
       RowBox[{
        RowBox[{"b", "[", "8", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.35336688335336661765938720322411055344`8.923491490307018"}]}],
        ",", 
       RowBox[{
        RowBox[{"p", "[", "8", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.33648498917439805433416167378270868689`9.765469989991653"}]}],
        ",", 
       RowBox[{
        RowBox[{"v", "[", "8", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.35456371380406787125291697301226174868`10.998690003541276"}]}]\
, ",", 
       RowBox[{
        RowBox[{"a", "[", "9", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.16645261126347227204493471460639025136`4.959922770137317"}]}],
        ",", 
       RowBox[{
        RowBox[{"b", "[", "9", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.17513762764793346674965087666402415165`6.728384360975549"}]}],
        ",", 
       RowBox[{
        RowBox[{"p", "[", "9", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.19711019812264604872013572570403296413`7.8785575053373424"}]}]\
, ",", 
       RowBox[{
        RowBox[{"v", "[", "9", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.19934197105403330297143151643087592646`9.17079439194489"}]}], 
       ",", 
       RowBox[{
        RowBox[{"a", "[", "10", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.38940269806252432941226980906988722236`3.3005229924988715"}]}]\
, ",", 
       RowBox[{
        RowBox[{"b", "[", "10", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.26019608187213832259730446202730325433`5.0045475394812655"}]}]\
, ",", 
       RowBox[{
        RowBox[{"p", "[", "10", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.37461783092285763552359613217615148799`6.2419786936133965"}]}]\
, ",", 
       RowBox[{
        RowBox[{"v", "[", "10", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.37972076552050174907352202852973250154`7.59767587130632"}]}]}]\
, "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"P0", "\[Rule]", 
        FractionBox["27", "250"]}], ",", 
       RowBox[{
       "Q", "\[Rule]", 
        "0.2843049371388772152886848741013897017820911095872794248754`25."}], 
       ",", 
       RowBox[{
       "S", "\[Rule]", 
        "0.2442206518676686620939974308050274065679481039497455700922`24.\
69182955947201"}], ",", 
       RowBox[{
       "\[Delta]0", "\[Rule]", 
        "0.003602893881375032773172262502867565870257077977129922351`24.\
99185429104217"}], ",", 
       RowBox[{
       "V0", "\[Rule]", 
        "0.0739724055938260429490878739588059066035637282287977106436`24.\
313983829802105"}], ",", 
       RowBox[{
       "M", "\[Rule]", 
        "0.5159770545979386253765403699125789295243271330584767207886`25.\
111080619675338"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "0", "]"}], "\[Rule]", 
        "2.6119784424450472407708616060369937746374229588700884481207`24.\
518763412655478"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "1", "]"}], "\[Rule]", 
        "2.6093165659279760903232079274489003068041104040305146591397`23.\
196475643667505"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "2", "]"}], "\[Rule]", 
        "2.6121735289016258471620093274711413155285922943085525361401`22.\
74068181326448"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "3", "]"}], "\[Rule]", 
        "2.6120577860391490516449146629992367680695894153160756739844`22.\
746718938370524"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "4", "]"}], "\[Rule]", 
        "2.6120577860391490516449146629992367680695894153160756739844`22.\
746718938370524"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "5", "]"}], "\[Rule]", 
        "2.611978110457058647695290167572586895077214993086274665808`22.\
341802242148493"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "6", "]"}], "\[Rule]", 
        "2.6119784269208129081070987859338965109285791501876748146387`22.\
203662267547724"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "7", "]"}], "\[Rule]", 
        "2.6119784397122947307403500519279331707062945755791294015246`22.\
168873444428456"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "8", "]"}], "\[Rule]", 
        "2.6119784422321552783912921397185500474605429191149538336128`22.\
001857947529555"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "9", "]"}], "\[Rule]", 
        "2.6119784424133051461042340673916727442422109275502852577968`21.\
94288811279613"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "10", "]"}], "\[Rule]", 
        "2.6119784424432692971162300679296598501336865310161053702435`21.\
80126221527068"}], ",", 
       RowBox[{
       "\[Epsilon]", "\[Rule]", 
        "0.0319541091958772507530807398251578590486542661169534415772`23.\
601946949910342"}], ",", 
       RowBox[{
        RowBox[{"a", "[", "0", "]"}], "\[Rule]", 
        "0.0808292972815409249060568608148367892942046166402330687106`24.\
69897000433601"}], ",", 
       RowBox[{
        RowBox[{"b", "[", "0", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"p", "[", "0", "]"}], "\[Rule]", 
        "0.2442206518676686620939974308050274065679481039497455700922`24.\
69182955947201"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "0", "]"}], "\[Rule]", 
        "0.2843049371388772152886848741013897017820911095872794248754`25."}], 
       ",", 
       RowBox[{
        RowBox[{"a", "[", "1", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.0304377448436323186712633757247167380481980770542238813648`22.\
928942105104426"}]}], ",", 
       RowBox[{
        RowBox[{"b", "[", "1", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.0035964112469663636142347062904824233289512936690876626321`24.\
690042171808592"}]}], ",", 
       RowBox[{
        RowBox[{"p", "[", "1", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.1362206518676686620939974308050274065679481039497455700921`24.\
137260131908413"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "1", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.2105985667364939658698500641177980632292531417081934366589`24.\
214702128841672"}]}], ",", 
       RowBox[{
        RowBox[{"a", "[", "2", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.5815142190183623618279579244461988465390056887398230456644`21.\
800435642649337"}]}], ",", 
       RowBox[{
        RowBox[{"b", "[", "2", "]"}], "\[Rule]", 
        RowBox[{
        "-", "1.1685635252486922363020304261713565059748355055360662778769`23.\
601137973647496"}]}], ",", 
       RowBox[{
        RowBox[{"p", "[", "2", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.6093191755347425812752109941803791049213325248974280189086`23.\
281640459655573"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "2", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.7562316914101541881557474708025498274609094238253391881077`23.\
558723669769076"}]}], ",", 
       RowBox[{
        RowBox[{"a", "[", "3", "]"}], "\[Rule]", 
        "0.10169406561312189545808243166142691913`16.181895146801615"}], ",", 
       RowBox[{
        RowBox[{"b", "[", "3", "]"}], "\[Rule]", 
        "0.15154712183835988970353140636893831459`17.35866762704694"}], ",", 
       RowBox[{
        RowBox[{"p", "[", "3", "]"}], "\[Rule]", 
        "0.02697929283834661955379928788324801614`17.110139866920864"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "3", "]"}], "\[Rule]", 
        "0.0127490130459855408815562762363394328540687385102784281945`20.\
94064899739563"}], ",", 
       RowBox[{
        RowBox[{"a", "[", "4", "]"}], "\[Rule]", 
        RowBox[{
        "-", "1.29160278312122198647430628365692132131`14.638740001962361"}]}]\
, ",", 
       RowBox[{
        RowBox[{"b", "[", "4", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.32180681145783145502856736143903275726`15.740009271062341"}]}]\
, ",", 
       RowBox[{
        RowBox[{"p", "[", "4", "]"}], "\[Rule]", 
        RowBox[{
        "-", "1.98613267445887118613081581310239098747`16.562608859943925"}]}]\
, ",", 
       RowBox[{
        RowBox[{"v", "[", "4", "]"}], "\[Rule]", 
        RowBox[{
        "-", "1.65115223236824318927139240653199858712`17.68828421739114"}]}],
        ",", 
       RowBox[{
        RowBox[{"a", "[", "5", "]"}], "\[Rule]", 
        "0.04607321358331958727546989343790788834`12.239023669341814"}], ",", 
       RowBox[{
        RowBox[{"b", "[", "5", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.14103775776938590624191388943905507491`13.78592242464706"}]}],
        ",", 
       RowBox[{
        RowBox[{"p", "[", "5", "]"}], "\[Rule]", 
        "0.71285833529440155851271796179111454204`15.37072854966276"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "5", "]"}], "\[Rule]", 
        "0.44608630499478949954131912568699801946`16.349439031318937"}], ",", 
       RowBox[{
        RowBox[{"a", "[", "6", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.40349884343323515318805029748769357346`10.851210745989503"}]}]\
, ",", 
       RowBox[{
        RowBox[{"b", "[", "6", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.40981126166912703563336653795217011067`12.460100699888391"}]}]\
, ",", 
       RowBox[{
        RowBox[{"p", "[", "6", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.17040205291212230724097929421251614793`13.488726540961508"}]}]\
, ",", 
       RowBox[{
        RowBox[{"v", "[", "6", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.22309258688749881343042123277950584971`14.630062907967822"}]}]\
, ",", 
       RowBox[{
        RowBox[{"a", "[", "7", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.10101968536940879760080125399860474192`8.628980099158237"}]}],
        ",", 
       RowBox[{
        RowBox[{"b", "[", "7", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.21557255613143993281459323451429553331`10.608621371214884"}]}]\
, ",", 
       RowBox[{
        RowBox[{"p", "[", "7", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.09894342831754390134704273053328552515`11.325465859896347"}]}]\
, ",", 
       RowBox[{
        RowBox[{"v", "[", "7", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.09726924317800153673644617627927542648`12.527055955851656"}]}]\
, ",", 
       RowBox[{
        RowBox[{"a", "[", "8", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.47350443872003817241111838868885487177`7.024984455237515"}]}],
        ",", 
       RowBox[{
        RowBox[{"b", "[", "8", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.35644683283350673696465658988405339669`8.972419137514935"}]}],
        ",", 
       RowBox[{
        RowBox[{"p", "[", "8", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.33119505211508770921213178654530325623`9.668097255256642"}]}],
        ",", 
       RowBox[{
        RowBox[{"v", "[", "8", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.34929038580076486512418407094655716945`10.954883694645742"}]}]\
, ",", 
       RowBox[{
        RowBox[{"a", "[", "9", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.16772155023106190657758065386342605632`5.013653242127214"}]}],
        ",", 
       RowBox[{
        RowBox[{"b", "[", "9", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.17885771894597176560624411778889533771`6.878599303050664"}]}],
        ",", 
       RowBox[{
        RowBox[{"p", "[", "9", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.19311057744480592430495656518165381006`7.750137292460658"}]}],
        ",", 
       RowBox[{
        RowBox[{"v", "[", "9", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.19569016680919105648478195148564776263`9.108657485797343"}]}],
        ",", 
       RowBox[{
        RowBox[{"a", "[", "10", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.39637354693200381296666403575299341533`3.3710626349388195"}]}]\
, ",", 
       RowBox[{
        RowBox[{"b", "[", "10", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.26654676080551268895265961836661355567`4.985018446098674"}]}],
        ",", 
       RowBox[{
        RowBox[{"p", "[", "10", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.37317365978088218857608481445538654724`6.090108179818298"}]}],
        ",", 
       RowBox[{
        RowBox[{"v", "[", "10", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.37912278358626812404948958733756024278`7.525352316322959"}]}]}\
], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"P0", "\[Rule]", 
        FractionBox["11", "100"]}], ",", 
       RowBox[{
       "Q", "\[Rule]", 
        "0.2933907922557639025877544311469837968099951552665780251305`25."}], 
       ",", 
       RowBox[{
       "S", "\[Rule]", 
        "0.2530810600881448372003211790602798358321346218568570926169`24.\
691517741036026"}], ",", 
       RowBox[{
       "\[Delta]0", "\[Rule]", 
        "0.0037166727779098107407808783386360038078819412071535460003`24.\
99072918678997"}], ",", 
       RowBox[{
       "V0", "\[Rule]", 
        "0.0745024340408317730918584175137123763179359420502077880214`24.\
30557056497914"}], ",", 
       RowBox[{
       "M", "\[Rule]", 
        "0.5166491137812016887673221275109317806855418724177003613616`25.\
08284149071979"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "0", "]"}], "\[Rule]", 
        "2.6124112166800565961863390609340255071899855726880926514294`24.\
519666617164773"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "1", "]"}], "\[Rule]", 
        "2.6093707277272228691763907810953875890047047289374454816712`23.\
20629908445439"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "2", "]"}], "\[Rule]", 
        "2.6126075141588232170178298512577976914398729826827331114731`22.\
746968464069962"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "3", "]"}], "\[Rule]", 
        "2.6124905841481311314423442576595824404107197044561739990155`22.\
75246822216385"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "4", "]"}], "\[Rule]", 
        "2.6124905841481311314423442576595824404107197044561739990155`22.\
75246822216385"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "5", "]"}], "\[Rule]", 
        "2.6124108606112827028243958152362683867789918347656225171341`22.\
349191615355043"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "6", "]"}], "\[Rule]", 
        "2.6124112006123481473413154798691964641845027724199587600519`22.\
21234059322875"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "7", "]"}], "\[Rule]", 
        "2.6124112138911530553408976751039841536440243295932461766059`22.\
17858456711472"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "8", "]"}], "\[Rule]", 
        "2.6124112164619736646268738617811490531896740100319750784587`22.\
01361077346997"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "9", "]"}], "\[Rule]", 
        "2.6124112166469533067663360765196140241537251571122654646358`21.\
954409372284296"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "10", "]"}], "\[Rule]", 
        "2.6124112166781175116074843015460194120954112815672425031402`21.\
81050278931829"}], ",", 
       RowBox[{
       "\[Epsilon]", "\[Rule]", 
        "0.0332982275624033775346442550218635613710837448354007227232`23.\
5910369232633"}], ",", 
       RowBox[{
        RowBox[{"a", "[", "0", "]"}], "\[Rule]", 
        "0.086078156980464811955879417978364426915844198378362139612`24.\
698970004336022"}], ",", 
       RowBox[{
        RowBox[{"b", "[", "0", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"p", "[", "0", "]"}], "\[Rule]", 
        "0.2530810600881448372003211790602798358321346218568570926169`24.\
691517741036026"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "0", "]"}], "\[Rule]", 
        "0.2933907922557639025877544311469837968099951552665780251305`25."}], 
       ",", 
       RowBox[{
        RowBox[{"a", "[", "1", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.0334096777786212886988533238146383455994560600281028898551`22.\
941014013130893"}]}], ",", 
       RowBox[{
        RowBox[{"b", "[", "1", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.0037097744985028461483464642031746084666277710795804993278`24.\
68889237585317"}]}], ",", 
       RowBox[{
        RowBox[{"p", "[", "1", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.1430810600881448372003211790602798358321346218568570926168`24.\
14281024961734"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "1", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.219164745444813197560420181360250203891927870982922651289`24.\
219576080541387"}]}], ",", 
       RowBox[{
        RowBox[{"a", "[", "2", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.5963645276070462980667888062265507539708133407045637994694`21.\
83073056662343"}]}], ",", 
       RowBox[{
        RowBox[{"b", "[", "2", "]"}], "\[Rule]", 
        RowBox[{
        "-", "1.1715798227776602960106291827097279434234480552574356637801`23.\
60220264835992"}]}], ",", 
       RowBox[{
        RowBox[{"p", "[", "2", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.619376846913402824675866406223994299019862372131929948798`23.\
293747204486696"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "2", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.7631330347605729236571150675927015743685703695377789650393`23.\
56652496553719"}]}], ",", 
       RowBox[{
        RowBox[{"a", "[", "3", "]"}], "\[Rule]", 
        "0.08968672068884018172948677792402441015`16.195975029503543"}], ",", 
       RowBox[{
        RowBox[{"b", "[", "3", "]"}], "\[Rule]", 
        "0.15119743808566737269372676916381162892`17.382419747937266"}], ",", 
       RowBox[{
        RowBox[{"p", "[", "3", "]"}], "\[Rule]", 
        "0.02183891656922157379333855834466383629`17.049030033923845"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "3", "]"}], "\[Rule]", 
        "0.0110965533969798773606549282406458164753188520890126151928`20.\
88561772499475"}], ",", 
       RowBox[{
        RowBox[{"a", "[", "4", "]"}], "\[Rule]", 
        RowBox[{
        "-", "1.28010769107638417037232769439010627156`14.619556900299894"}]}]\
, ",", 
       RowBox[{
        RowBox[{"b", "[", "4", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.32084099749790741475748684981635856934`15.761921132559156"}]}]\
, ",", 
       RowBox[{
        RowBox[{"p", "[", "4", "]"}], "\[Rule]", 
        RowBox[{
        "-", "2.16564910672185445222502655767042293894`16.525926088728088"}]}]\
, ",", 
       RowBox[{
        RowBox[{"v", "[", "4", "]"}], "\[Rule]", 
        RowBox[{
        "-", "1.71953972396915446891678510854368145696`17.6689637587511"}]}], 
       ",", 
       RowBox[{
        RowBox[{"a", "[", "5", "]"}], "\[Rule]", 
        "0.05028743401365092786274548692604967157`12.256778462266169"}], ",", 
       RowBox[{
        RowBox[{"b", "[", "5", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.13951277062603236271011436289070856606`13.805006221100609"}]}]\
, ",", 
       RowBox[{
        RowBox[{"p", "[", "5", "]"}], "\[Rule]", 
        "0.88286222991832913552477377789500352865`15.400130156813898"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "5", "]"}], "\[Rule]", 
        "0.50617954687641803534656847663861828759`16.375562627689153"}], ",", 
       RowBox[{
        RowBox[{"a", "[", "6", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.39969536327941544677577975206328025477`10.866732355075422"}]}]\
, ",", 
       RowBox[{
        RowBox[{"b", "[", "6", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.40535310054475209539726848074056688989`12.475368304542375"}]}]\
, ",", 
       RowBox[{
        RowBox[{"p", "[", "6", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.15561642237406131267146720311128259932`13.443696783899853"}]}]\
, ",", 
       RowBox[{
        RowBox[{"v", "[", "6", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.21424772545154509544103484917138881571`14.62451333313185"}]}],
        ",", 
       RowBox[{
        RowBox[{"a", "[", "7", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.09790191922017824266339383645263034322`8.652441861237321"}]}],
        ",", 
       RowBox[{
        RowBox[{"b", "[", "7", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.21503950271852301907075015355760052454`10.633259293049347"}]}]\
, ",", 
       RowBox[{
        RowBox[{"p", "[", "7", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.09610818143769472078735398672660623243`11.23612245157399"}]}],
        ",", 
       RowBox[{
        RowBox[{"v", "[", "7", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.09503007030921375245650780533306220682`12.496956949937914"}]}]\
, ",", 
       RowBox[{
        RowBox[{"a", "[", "8", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.46725731638387352237927403898721519315`7.06038155255612"}]}], 
       ",", 
       RowBox[{
        RowBox[{"b", "[", "8", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.35909140237235382362072531145410413757`9.015330005020441"}]}],
        ",", 
       RowBox[{
        RowBox[{"p", "[", "8", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.32634203909601055055406885418127875517`9.541704877756708"}]}],
        ",", 
       RowBox[{
        RowBox[{"v", "[", "8", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.34446252250596366380759262709525524699`10.905649815481041"}]}]\
, ",", 
       RowBox[{
        RowBox[{"a", "[", "9", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.16832868349270888791871507812816300999`5.060557197970842"}]}],
        ",", 
       RowBox[{
        RowBox[{"b", "[", "9", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.18233328569605250587378238504115060193`6.981366422172725"}]}],
        ",", 
       RowBox[{
        RowBox[{"p", "[", "9", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.18918320883311871394029521849280377937`7.585557544864202"}]}],
        ",", 
       RowBox[{
        RowBox[{"v", "[", "9", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.19205077165747445155430883587798536114`9.03917603529034"}]}], 
       ",", 
       RowBox[{
        RowBox[{"a", "[", "10", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.40260498565529232577653823275246528417`3.4329372424340407"}]}]\
, ",", 
       RowBox[{
        RowBox[{"b", "[", "10", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.27221430830030114116261233277392468118`4.294404630464436"}]}],
        ",", 
       RowBox[{
        RowBox[{"p", "[", "10", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.37099333159143467460646791360101558394`5.89426301200813"}]}], 
       ",", 
       RowBox[{
        RowBox[{"v", "[", "10", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.37778735420831870837965129266329460391`7.4431388677837695"}]}]\
}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"P0", "\[Rule]", 
        FractionBox["14", "125"]}], ",", 
       RowBox[{
       "Q", "\[Rule]", 
        "0.3026390651790097475921618227758727528282706624540778253987`25."}], 
       ",", 
       RowBox[{
       "S", "\[Rule]", 
        "0.2621050034503055702491950879456263307411512158373430962913`24.\
691056217018506"}], ",", 
       RowBox[{
       "\[Delta]0", "\[Rule]", 
        "0.0038321547891002140676420810348131358878931769451812894618`24.\
984592826441162"}], ",", 
       RowBox[{
       "V0", "\[Rule]", 
        "0.0750250017741726235180723135408112024728809568430080840547`24.\
297400424692754"}], ",", 
       RowBox[{
       "M", "\[Rule]", 
        "0.5173379568415056050544501718551620825918568055886212348426`25.\
054955017407348"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "0", "]"}], "\[Rule]", 
        "2.6128509422364631906020017624605902568619743978095848840373`24.\
520488686498403"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "1", "]"}], "\[Rule]", 
        "2.6093989928894458245962642299416507212280970801102727289606`23.\
2152941828287"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "2", "]"}], "\[Rule]", 
        "2.6130482484791600003182150347550365601653523397214558346259`22.\
75272656393451"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "3", "]"}], "\[Rule]", 
        "2.6129303581456402969027374187322141309690447678651154197878`22.\
75774248649094"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "4", "]"}], "\[Rule]", 
        "2.6129303581456402969027374187322141309690447678651154197878`22.\
75774248649094"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "5", "]"}], "\[Rule]", 
        "2.6129303581456402969027374187322141309690447678651154197878`22.\
75774248649094"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "6", "]"}], "\[Rule]", 
        "2.6128509255759142401997471025741923328991225246492103670458`22.\
2198154209105"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "7", "]"}], "\[Rule]", 
        "2.6128509393862125635680740631794632449268150281166160677596`22.\
186998787408584"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "8", "]"}], "\[Rule]", 
        "2.6128509420136117620872455032140729898512586611277468570487`22.\
024050410201756"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "9", "]"}], "\[Rule]", 
        "2.6128509422021112070363858136887916097197904385709096655658`21.\
964819398804377"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "10", "]"}], "\[Rule]", 
        "2.6128509422343683991126528975449387804785854517150965082256`21.\
818888426644566"}], ",", 
       RowBox[{
       "\[Epsilon]", "\[Rule]", 
        "0.0346759136830112101089003437103241651837136111772424696852`23.\
580178591397914"}], ",", 
       RowBox[{
        RowBox[{"a", "[", "0", "]"}], "\[Rule]", 
        "0.0915904037724249103064002004801811544568391404332740990105`24.\
698970004336005"}], ",", 
       RowBox[{
        RowBox[{"b", "[", "0", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"p", "[", "0", "]"}], "\[Rule]", 
        "0.2621050034503055702491950879456263307411512158373430962913`24.\
691056217018506"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "0", "]"}], "\[Rule]", 
        "0.3026390651790097475921618227758727528282706624540778253987`25."}], 
       ",", 
       RowBox[{
        RowBox[{"a", "[", "1", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.0365843926099382185956634852558118063310683096018551286981`22.\
952358942591847"}]}], ",", 
       RowBox[{
        RowBox[{"b", "[", "1", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.0038248214544183178435776323007183817821444324703307638458`24.\
68273095467915"}]}], ",", 
       RowBox[{
        RowBox[{"p", "[", "1", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.1501050034503055702491950879456263307411512158373430962913`24.\
14794607869268"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "1", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.2279010206412407518845774771059818068364896279219178601106`24.\
224358534006758"}]}], ",", 
       RowBox[{
        RowBox[{"a", "[", "2", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.6102905535419816574371957802122731310553128062099719168957`21.\
85898477672799"}]}], ",", 
       RowBox[{
        RowBox[{"b", "[", "2", "]"}], "\[Rule]", 
        RowBox[{
        "-", "1.1744060769752975734796862661865302084450173738528653078276`23.\
602053108119026"}]}], ",", 
       RowBox[{
        RowBox[{"p", "[", "2", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.6289372863084417985388473514595360545142288398617580462183`23.\
30503567869774"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "2", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.7697306102567670808901342360918849809213711311140129971381`23.\
574048929732655"}]}], ",", 
       RowBox[{
        RowBox[{"a", "[", "3", "]"}], "\[Rule]", 
        "0.07939741860794938629351429754247636691`16.209865766935064"}], ",", 
       RowBox[{
        RowBox[{"b", "[", "3", "]"}], "\[Rule]", 
        "0.15085995666064969150457213420398257996`17.405875780382182"}], ",", 
       RowBox[{
        RowBox[{"p", "[", "3", "]"}], "\[Rule]", 
        "0.01729595145369512272376876048712010386`16.97772087567088"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "3", "]"}], "\[Rule]", 
        "0.0096079954321093847315132022029365960950082211087787270353`20.\
828112431508725"}], ",", 
       RowBox[{
        RowBox[{"a", "[", "4", "]"}], "\[Rule]", 
        RowBox[{
        "-", "1.2713589769867524596567972253427235478`14.602086610841113"}]}],
        ",", 
       RowBox[{
        RowBox[{"b", "[", "4", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.3199548769334278438072221497564190187`15.783608063254166"}]}],
        ",", 
       RowBox[{
        RowBox[{"p", "[", "4", "]"}], "\[Rule]", 
        RowBox[{
        "-", "2.41549151884855004006553201387617554367`16.485201426231164"}]}]\
, ",", 
       RowBox[{
        RowBox[{"v", "[", "4", "]"}], "\[Rule]", 
        RowBox[{
        "-", "1.80088215505872087183219467435571521213`17.649555148391993"}]}]\
, ",", 
       RowBox[{
        RowBox[{"a", "[", "5", "]"}], "\[Rule]", 
        "0.05479113852202619851963821843952249496`12.275246692243629"}], ",", 
       RowBox[{
        RowBox[{"b", "[", "5", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.13813487517642152106208168546458615004`13.824129895767955"}]}]\
, ",", 
       RowBox[{
        RowBox[{"p", "[", "5", "]"}], "\[Rule]", 
        "1.12036129027558964631290990735433757017`15.427562451762483"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "5", "]"}], "\[Rule]", 
        "0.57814374891962960834912877696438320702`16.40300871487438"}], ",", 
       RowBox[{
        RowBox[{"a", "[", "6", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.39609863008806872922974782422902680074`10.882525209751599"}]}]\
, ",", 
       RowBox[{
        RowBox[{"b", "[", "6", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.40109879948599561844736359129164810672`12.490732700928637"}]}]\
, ",", 
       RowBox[{
        RowBox[{"p", "[", "6", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.13909251552916775546973505227323878214`13.377627973146481"}]}]\
, ",", 
       RowBox[{
        RowBox[{"v", "[", "6", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.20470461686561538432892656058776406844`14.615878908444323"}]}]\
, ",", 
       RowBox[{
        RowBox[{"a", "[", "7", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.09504437220188210783048773826024536093`8.67399029576463"}]}], 
       ",", 
       RowBox[{
        RowBox[{"b", "[", "7", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.21429230502775783510826170177115271177`10.656517491262912"}]}]\
, ",", 
       RowBox[{
        RowBox[{"p", "[", "7", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.09329695850547389393177486607534528421`11.115539334005863"}]}]\
, ",", 
       RowBox[{
        RowBox[{"v", "[", "7", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.09287220135358584580294274968134266277`12.461700903242154"}]}]\
, ",", 
       RowBox[{
        RowBox[{"a", "[", "8", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.46097976778067169012538523450936333812`7.092314543383204"}]}],
        ",", 
       RowBox[{
        RowBox[{"b", "[", "8", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.36132116186912659201342946837272422612`9.053745401284582"}]}],
        ",", 
       RowBox[{
        RowBox[{"p", "[", "8", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.32188566872785570402048028793756848814`9.3746635209651"}]}], 
       ",", 
       RowBox[{
        RowBox[{"v", "[", "8", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.34004755311949403235802337873347861862`10.849505624214885"}]}]\
, ",", 
       RowBox[{
        RowBox[{"a", "[", "9", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.16833290415507466856360114060016191284`5.101635599371936"}]}],
        ",", 
       RowBox[{
        RowBox[{"b", "[", "9", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.18557812645927550678965833945286497753`7.060937174776647"}]}],
        ",", 
       RowBox[{
        RowBox[{"p", "[", "9", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.18538396399243662939494133780699408633`7.370781204760554"}]}],
        ",", 
       RowBox[{
        RowBox[{"v", "[", "9", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.18848239930625050927876328140801431121`8.96062733363416"}]}], 
       ",", 
       RowBox[{
        RowBox[{"a", "[", "10", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.40807098280776997979664063378482210905`3.4872974283205402"}]}]\
, ",", 
       RowBox[{
        RowBox[{"b", "[", "10", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.27732731874733301642240780349359130009`5.0246429348543735"}]}]\
, ",", 
       RowBox[{
        RowBox[{"p", "[", "10", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.36822183781222246401613368292262122861`5.638044298676252"}]}],
        ",", 
       RowBox[{
        RowBox[{"v", "[", "10", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.37583290584676535577789380453455692276`7.349081992057634"}]}]}\
], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"P0", "\[Rule]", 
        FractionBox["57", "500"]}], ",", 
       RowBox[{
       "Q", "\[Rule]", 
        "0.3120497064973151809836182274248785735422263225961389713418`25."}], 
       ",", 
       RowBox[{
       "S", "\[Rule]", 
        "0.2712924201010857116546071338478947193199497494311816330542`24.\
690834527271875"}], ",", 
       RowBox[{
       "\[Delta]0", "\[Rule]", 
        "0.0039493425205787689229394155557551706967753737070142099343`24.\
986864196789412"}], ",", 
       RowBox[{
       "V0", "\[Rule]", 
        "0.0755402944352861029549716958444989091087949498074602103018`24.\
288952834034745"}], ",", 
       RowBox[{
       "M", "\[Rule]", 
        "0.518043676272632403082137673020836240499689868409282402498`25.\
02769698994418"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "0", "]"}], "\[Rule]", 
        "2.6132976252593919362073781570608205833356777778157457841245`24.\
521257280810907"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "1", "]"}], "\[Rule]", 
        "2.6093997319055677470642717803961488727997105937710394375902`23.\
223801100111064"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "2", "]"}], "\[Rule]", 
        "2.6134957318503028163214189754625151829598048470045987336823`22.\
758278822688485"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "3", "]"}], "\[Rule]", 
        "2.6133771027178036861762427234023089111164156555435725857819`22.\
762858295463744"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "4", "]"}], "\[Rule]", 
        "2.6133771027178036861762427234023089111164156555435725857819`22.\
762858295463744"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "5", "]"}], "\[Rule]", 
        "2.6133771027178036861762427234023089111164156555435725857819`22.\
762858295463744"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "6", "]"}], "\[Rule]", 
        "2.6132976079547461513830780239123173573042700409996927103308`22.\
226489600641838"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "7", "]"}], "\[Rule]", 
        "2.6132976223419497563258409674663556709382375620351179400505`22.\
194527043351048"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "8", "]"}], "\[Rule]", 
        "2.6132976250320997926395119137458117147557380877801328775175`22.\
033553611954446"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "9", "]"}], "\[Rule]", 
        "2.6132976252238975682100351382670000788390004983691742260075`21.\
97447154176695"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "10", "]"}], "\[Rule]", 
        "2.6132976252571473067674891022392945538918632368709766587212`21.\
826779382746896"}], ",", 
       RowBox[{
       "\[Epsilon]", "\[Rule]", 
        "0.036087352545264806164275346041672480999379736818564804996`23.\
5696556399583"}], ",", 
       RowBox[{
        RowBox[{"a", "[", "0", "]"}], "\[Rule]", 
        "0.0973750193250605482778721066051179445327758709842238355063`24.\
69897000433602"}], ",", 
       RowBox[{
        RowBox[{"b", "[", "0", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"p", "[", "0", "]"}], "\[Rule]", 
        "0.2712924201010857116546071338478947193199497494311816330542`24.\
690834527271875"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "0", "]"}], "\[Rule]", 
        "0.3120497064973151809836182274248785735422263225961389713418`25."}], 
       ",", 
       RowBox[{
        RowBox[{"a", "[", "1", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.0399704955436636985148262060816389246506089874647370366342`22.\
963331487179914"}]}], ",", 
       RowBox[{
        RowBox[{"b", "[", "1", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.0039415541237953715767257883857334446523860036184652455798`24.\
684976894536145"}]}], ",", 
       RowBox[{
        RowBox[{"p", "[", "1", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.1572924201010857116546071338478947193199497494311816330542`24.\
153074666385958"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "1", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.236807158221073196527524626557558060582927234941063962835`24.\
228776608191463"}]}], ",", 
       RowBox[{
        RowBox[{"a", "[", "2", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.6233770138500751618176943148285718698553059881768337736765`21.\
8855867404114"}]}], ",", 
       RowBox[{
        RowBox[{"b", "[", "2", "]"}], "\[Rule]", 
        RowBox[{
        "-", "1.1770553936870152734391250661907445518354517615964299202915`23.\
603699711910853"}]}], ",", 
       RowBox[{
        RowBox[{"p", "[", "2", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.6380365668784806421710998278961233916796984688273085968129`23.\
315906776466633"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "2", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.7760422734040853501911519515258028870031950834838553507872`23.\
581092488930594"}]}], ",", 
       RowBox[{
        RowBox[{"a", "[", "3", "]"}], "\[Rule]", 
        "0.07052281040107736407317113459987987403`16.2235115568162"}], ",", 
       RowBox[{
        RowBox[{"b", "[", "3", "]"}], "\[Rule]", 
        "0.15053330533655852747000904512145331704`17.429041198300375"}], ",", 
       RowBox[{
        RowBox[{"p", "[", "3", "]"}], "\[Rule]", 
        "0.01326852654741250965626648580598222443`16.891912493907455"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "3", "]"}], "\[Rule]", 
        "0.0082654163409570397286632338297410612183195971966247798919`20.\
767433623986186"}], ",", 
       RowBox[{
        RowBox[{"a", "[", "4", "]"}], "\[Rule]", 
        RowBox[{
        "-", "1.26502263274828000089014955134590846539`14.58611211267"}]}], 
       ",", 
       RowBox[{
        RowBox[{"b", "[", "4", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.31913889197532204986615892655174873208`15.805069273937752"}]}]\
, ",", 
       RowBox[{
        RowBox[{"p", "[", "4", "]"}], "\[Rule]", 
        RowBox[{
        "-", "2.78223114192186912423853891384527142424`16.43813500961755"}]}],
        ",", 
       RowBox[{
        RowBox[{"v", "[", "4", "]"}], "\[Rule]", 
        RowBox[{
        "-", "1.89882019163439932421756209004694616498`17.62999593669701"}]}],
        ",", 
       RowBox[{
        RowBox[{"a", "[", "5", "]"}], "\[Rule]", 
        "0.05961181756092273945638715218554097371`12.29443005507989"}], ",", 
       RowBox[{
        RowBox[{"b", "[", "5", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.13689026947017478647950514746183327988`13.843279219595729"}]}]\
, ",", 
       RowBox[{
        RowBox[{"p", "[", "5", "]"}], "\[Rule]", 
        "1.47171204532497841455252063155459213956`15.450933888257984"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "5", "]"}], "\[Rule]", 
        "0.66554947764814775280650677953863400498`16.431946492684443"}], ",", 
       RowBox[{
        RowBox[{"a", "[", "6", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.39265596156458536224579920869396431147`10.898617954309005"}]}]\
, ",", 
       RowBox[{
        RowBox[{"b", "[", "6", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.39705350744420011003265343204751221447`12.506208415099753"}]}]\
, ",", 
       RowBox[{
        RowBox[{"p", "[", "6", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.12051464246170789431956126808147913476`13.279905771646447"}]}]\
, ",", 
       RowBox[{
        RowBox[{"v", "[", "6", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.19436591621364993722110018727077775015`14.60333399796284"}]}],
        ",", 
       RowBox[{
        RowBox[{"a", "[", "7", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.09242569719126435861666148791416681223`8.693986776364667"}]}],
        ",", 
       RowBox[{
        RowBox[{"b", "[", "7", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.21336753503999447572926901071517862198`10.678663332459463"}]}]\
, ",", 
       RowBox[{
        RowBox[{"p", "[", "7", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.09047989098834248364115344113041535659`10.94865398994443"}]}],
        ",", 
       RowBox[{
        RowBox[{"v", "[", "7", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.09077393385587222210593523111953333043`12.419878144136819"}]}]\
, ",", 
       RowBox[{
        RowBox[{"a", "[", "8", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.45478025303655123186197139328524896287`7.121317104121337"}]}],
        ",", 
       RowBox[{
        RowBox[{"b", "[", "8", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.36315831436180337812541294822260185896`9.088679600636887"}]}],
        ",", 
       RowBox[{
        RowBox[{"p", "[", "8", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.31778391199099483343987268568483168376`9.147636094363488"}]}],
        ",", 
       RowBox[{
        RowBox[{"v", "[", "8", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.33601061084285404730114775367112942047`10.784531000389586"}]}]\
, ",", 
       RowBox[{
        RowBox[{"a", "[", "9", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.16780257045286252038779630719553350409`5.137689453382649"}]}],
        ",", 
       RowBox[{
        RowBox[{"b", "[", "9", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.18860224912558300651209046248322344269`7.126759388267218"}]}],
        ",", 
       RowBox[{
        RowBox[{"p", "[", "9", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.18175119814345436429590278824639339858`7.082400998142356"}]}],
        ",", 
       RowBox[{
        RowBox[{"v", "[", "9", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.1850285104814323260343715502619777439`8.870740721767625"}]}], 
       ",", 
       RowBox[{
        RowBox[{"a", "[", "10", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.41275252403929126404349711596858038109`3.5350594686787025"}]}]\
, ",", 
       RowBox[{
        RowBox[{"b", "[", "10", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.28198224990884248532818792363572706889`5.2598674580640115"}]}]\
, ",", 
       RowBox[{
        RowBox[{"p", "[", "10", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.3649974877058887086524719482402373704`5.2940780225785735"}]}],
        ",", 
       RowBox[{
        RowBox[{"v", "[", "10", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.37337598711327209468131290193675584078`7.240568253450751"}]}]}\
], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"P0", "\[Rule]", 
        FractionBox["29", "250"]}], ",", 
       RowBox[{
       "Q", "\[Rule]", 
        "0.3216226662704386151038530364812553149465598826997460816701`25."}], 
       ",", 
       RowBox[{
       "S", "\[Rule]", 
        "0.2806432452532131142056598507550534394685348768635087864843`24.\
690471211240194"}], ",", 
       RowBox[{
       "\[Delta]0", "\[Rule]", 
        "0.0040682385082424425506822783982975014560185461056802590841`24.\
984245654904832"}], ",", 
       RowBox[{
       "V0", "\[Rule]", 
        "0.0760484929565991405870510116443728259189832743130383918068`24.\
28073823443339"}], ",", 
       RowBox[{
       "M", "\[Rule]", 
        "0.5187663624200758522715202235167063815210948317818323299794`25.\
000775646612063"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "0", "]"}], "\[Rule]", 
        "2.613751271944996462549942738006974302714718052442368970591`24.\
511144653499226"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "1", "]"}], "\[Rule]", 
        "2.6093712847388183408503912348153610044951549289732720057269`23.\
231566831300203"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "2", "]"}], "\[Rule]", 
        "2.6139499647945494312626598929521121076040247279637986994097`22.\
763345616289772"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "3", "]"}], "\[Rule]", 
        "2.6138308144308295872152667961281642661423666255530475541932`22.\
767530463387335"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "4", "]"}], "\[Rule]", 
        "2.6138308144308295872152667961281642661423666255530475541932`22.\
767530463387335"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "5", "]"}], "\[Rule]", 
        "2.6138308144308295872152667961281642661423666255530475541932`22.\
767530463387335"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "6", "]"}], "\[Rule]", 
        "2.6137512539433072301566329435228975408910649157446256905247`22.\
23214648644051"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "7", "]"}], "\[Rule]", 
        "2.6137512689539642043268515835790447341067575987226015045319`22.\
200960786240245"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "8", "]"}], "\[Rule]", 
        "2.6137512717134977883854590902941322121956806626797961421592`22.\
0418853732742"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "9", "]"}], "\[Rule]", 
        "2.613751271908457671186383147548801652100009057903754075609`21.\
98310561552673"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "10", "]"}], "\[Rule]", 
        "2.6137512719426082722653668871454246512809860626790340078667`21.\
83391865131078"}], ",", 
       RowBox[{
       "\[Epsilon]", "\[Rule]", 
        "0.0375327248401517045430404470334127630421896635636646599588`23.\
559183937845347"}], ",", 
       RowBox[{
        RowBox[{"a", "[", "0", "]"}], "\[Rule]", 
        "0.1034411394589059328312352054698831545494202488625290793316`24.\
69897000433601"}], ",", 
       RowBox[{
        RowBox[{"b", "[", "0", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"p", "[", "0", "]"}], "\[Rule]", 
        "0.2806432452532131142056598507550534394685348768635087864843`24.\
690471211240194"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "0", "]"}], "\[Rule]", 
        "0.3216226662704386151038530364812553149465598826997460816701`25."}], 
       ",", 
       RowBox[{
        RowBox[{"a", "[", "1", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.0435767554083198582135252491658457137447717092439289154738`22.\
97367163626059"}]}], ",", 
       RowBox[{
        RowBox[{"b", "[", "1", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.004059974436499045902363983739144253451450752139792047258`24.\
682332551965665"}]}], ",", 
       RowBox[{
        RowBox[{"p", "[", "1", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.1646432452532131142056598507550534394685348768635087864843`24.\
157830539645428"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "1", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.2458829282511775447738759690565758990831885163500487443136`24.\
23311678926956"}]}], ",", 
       RowBox[{
        RowBox[{"a", "[", "2", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.635698301644598912882503429377656747627832161346072080002`21.\
910496375430135"}]}], ",", 
       RowBox[{
        RowBox[{"b", "[", "2", "]"}], "\[Rule]", 
        RowBox[{
        "-", "1.1795398250340214539984157944558562422266515399922162908499`23.\
60416865190982"}]}], ",", 
       RowBox[{
        RowBox[{"p", "[", "2", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.6467073121419686458479206148199076089009037187697960319732`23.\
326075712089654"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "2", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.7820845863556713025080350029336808419920044915795131635643`23.\
5878975497844"}]}], ",", 
       RowBox[{
        RowBox[{"a", "[", "3", "]"}], "\[Rule]", 
        "0.06282346682049664087285101298823703348`16.23686045130284"}], ",", 
       RowBox[{
        RowBox[{"b", "[", "3", "]"}], "\[Rule]", 
        "0.15021630773055836736290561815380363565`17.451921310801172"}], ",", 
       RowBox[{
        RowBox[{"p", "[", "3", "]"}], "\[Rule]", 
        "0.00968810365733506191911609162423872741`16.784020080774017"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "3", "]"}], "\[Rule]", 
        "0.0070531257271573462984418581668660132510747392565329245736`20.\
703065268733226"}], ",", 
       RowBox[{
        RowBox[{"a", "[", "4", "]"}], "\[Rule]", 
        RowBox[{
        "-", "1.2608414845090606684627957329679512556`14.571444971116028"}]}],
        ",", 
       RowBox[{
        RowBox[{"b", "[", "4", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.31838469413614891356268697459636308641`15.826304467061274"}]}]\
, ",", 
       RowBox[{
        RowBox[{"p", "[", "4", "]"}], "\[Rule]", 
        RowBox[{
        "-", "3.36634265952738959959072408564250728453`16.38029971768873"}]}],
        ",", 
       RowBox[{
        RowBox[{"v", "[", "4", "]"}], "\[Rule]", 
        RowBox[{
        "-", "2.01855517341617875716567986437041174249`17.610222221617228"}]}]\
, ",", 
       RowBox[{
        RowBox[{"a", "[", "5", "]"}], "\[Rule]", 
        "0.06478013289004947107194018083711871324`12.314314614369884"}], ",", 
       RowBox[{
        RowBox[{"b", "[", "5", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.13576638796243011391361848280898146568`13.862439308746417"}]}]\
, ",", 
       RowBox[{
        RowBox[{"p", "[", "5", "]"}], "\[Rule]", 
        "2.03708710549369894888430443098536764377`15.46572138304262"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "5", "]"}], "\[Rule]", 
        "0.77351205383594651469543265925646225478`16.46257924427951"}], ",", 
       RowBox[{
        RowBox[{"a", "[", "6", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.38932009126844271304129710299953947883`10.914993666407113"}]}]\
, ",", 
       RowBox[{
        RowBox[{"b", "[", "6", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.39321866598188862686568806821256466705`12.521802094090443"}]}]\
, ",", 
       RowBox[{
        RowBox[{"p", "[", "6", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.09949866983399562274567440885701864218`13.130843455339788"}]}]\
, ",", 
       RowBox[{
        RowBox[{"v", "[", "6", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.18312282893528685756284006654376390977`14.585766302736898"}]}]\
, ",", 
       RowBox[{
        RowBox[{"a", "[", "7", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.09002391195126954992797292109153515596`8.712400413606302"}]}],
        ",", 
       RowBox[{
        RowBox[{"b", "[", "7", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.21229859439073133264047854554927919475`10.699905859435832"}]}]\
, ",", 
       RowBox[{
        RowBox[{"p", "[", "7", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.0876290435914474350556853633306825321`10.707966186826113"}]}],
        ",", 
       RowBox[{
        RowBox[{"v", "[", "7", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.08871584112119580032542266800178631985`12.369629698879189"}]}]\
, ",", 
       RowBox[{
        RowBox[{"a", "[", "8", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.4487434031980561223955720307346750056`7.147643901855771"}]}], 
       ",", 
       RowBox[{
        RowBox[{"b", "[", "8", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.36462648964353906625317224232561834657`9.120844368377254"}]}],
        ",", 
       RowBox[{
        RowBox[{"p", "[", "8", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.31399475992649686894213673035653168746`8.825514731997643"}]}],
        ",", 
       RowBox[{
        RowBox[{"v", "[", "8", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.33231619816477234070312374682722062511`10.708188056474391"}]}]\
, ",", 
       RowBox[{
        RowBox[{"a", "[", "9", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.16681155895416928368645679385746696909`5.169226654982035"}]}],
        ",", 
       RowBox[{
        RowBox[{"b", "[", "9", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.19141311310569709215762790366226007423`7.183445744129415"}]}],
        ",", 
       RowBox[{
        RowBox[{"p", "[", "9", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.17830881580555317504289814541714360197`6.677933107499881"}]}],
        ",", 
       RowBox[{
        RowBox[{"v", "[", "9", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.18171959409515867555666332745084679147`8.766425167512438"}]}],
        ",", 
       RowBox[{
        RowBox[{"a", "[", "10", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.41664132042805568546427331787031903`3.5768353420318464"}]}], 
       ",", 
       RowBox[{
        RowBox[{"b", "[", "10", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.28625193203439887250821894056956628756`5.387794123493553"}]}],
        ",", 
       RowBox[{
        RowBox[{"p", "[", "10", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.36144746350437676054971370210399164057`4.812702375161046"}]}],
        ",", 
       RowBox[{
        RowBox[{"v", "[", "10", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.37052741437589616137285626278510525075`7.113995665076109"}]}]}\
], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"P0", "\[Rule]", 
        FractionBox["59", "500"]}], ",", 
       RowBox[{
       "Q", "\[Rule]", 
        "0.3313578939324704202637222698112245482971742157002574604159`25."}], 
       ",", 
       RowBox[{
       "S", "\[Rule]", 
        "0.2901574110616029440950188334689054409563237320044809131158`24.\
690265084500286"}], ",", 
       RowBox[{
       "\[Delta]0", "\[Rule]", 
        "0.0041888452225743033949815310961220404614101358263577297226`24.\
987924311452566"}], ",", 
       RowBox[{
       "V0", "\[Rule]", 
        "0.0765497735354469598955422359788334707537735643399813066461`24.\
272358609859392"}], ",", 
       RowBox[{
       "M", "\[Rule]", 
        "0.5195061037377361644123332006810301728575376503848673399812`24.\
974402768108217"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "0", "]"}], "\[Rule]", 
        "2.6142118885306018379249658032584788845334341585932223149762`24.\
511830686867455"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "1", "]"}], "\[Rule]", 
        "2.6093119617676442209407461185241054385134520761835309692522`23.\
238856740575198"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "2", "]"}], "\[Rule]", 
        "2.6144109483453974727268499183170396981774256331471167838197`22.\
768178916323752"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "3", "]"}], "\[Rule]", 
        "2.614291491371792270050755299456837996111537933777651323736`22.\
772006296380773"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "4", "]"}], "\[Rule]", 
        "2.614291491371792270050755299456837996111537933777651323736`22.\
772006296380773"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "5", "]"}], "\[Rule]", 
        "2.614291491371792270050755299456837996111537933777651323736`22.\
772006296380773"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "6", "]"}], "\[Rule]", 
        "2.6142118697773923316020955580830764717216009306688280893243`22.\
237089904178838"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "7", "]"}], "\[Rule]", 
        "2.614211885459109695168628143818335953652091429423070124514`22.\
206611705448278"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "8", "]"}], "\[Rule]", 
        "2.6142118882950410329582279575683820610513181871507738524331`22.\
049337686002946"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "9", "]"}], "\[Rule]", 
        "2.6142118884931067256525654165054463508528993194696974074324`21.\
990987852401258"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "10", "]"}], "\[Rule]", 
        "2.6142118885280768884059036233682449176168006073870365818982`21.\
840570967692592"}], ",", 
       RowBox[{
       "\[Epsilon]", "\[Rule]", 
        "0.0390122074754723288246664013620603457150753007697346799624`23.\
54898264316776"}], ",", 
       RowBox[{
        RowBox[{"a", "[", "0", "]"}], "\[Rule]", 
        "0.1097980538713623173563241159904525796052579580610666334853`24.\
698970004336008"}], ",", 
       RowBox[{
        RowBox[{"b", "[", "0", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"p", "[", "0", "]"}], "\[Rule]", 
        "0.2901574110616029440950188334689054409563237320044809131158`24.\
690265084500286"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "0", "]"}], "\[Rule]", 
        "0.3313578939324704202637222698112245482971742157002574604159`25."}], 
       ",", 
       RowBox[{
        RowBox[{"a", "[", "1", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.0474121023460072933139658592192108619920434619736296688462`22.\
98365692980942"}]}], ",", 
       RowBox[{
        RowBox[{"b", "[", "1", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.0041800842474834254206856664368597532672119104596078923081`24.\
685985037118815"}]}], ",", 
       RowBox[{
        RowBox[{"p", "[", "1", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.1721574110616029440950188334689054409563237320044809131157`24.\
162527144278528"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "1", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.2551281048995274058078181966404670525760506858730872160539`24.\
23717289396856"}]}], ",", 
       RowBox[{
        RowBox[{"a", "[", "2", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.6473200342540387440864933165825148350249722601191801570878`21.\
934017660111913"}]}], ",", 
       RowBox[{
        RowBox[{"b", "[", "2", "]"}], "\[Rule]", 
        RowBox[{
        "-", "1.1818704666772531635924637348884157767741261621594856425289`23.\
60598094090955"}]}], ",", 
       RowBox[{
        RowBox[{"p", "[", "2", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.6549791046669302561074597395308576197875919410402357387021`23.\
335852301709064"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "2", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.7878729276670115421119589690315497714139337988623645125305`23.\
59431184031855"}]}], ",", 
       RowBox[{
        RowBox[{"a", "[", "3", "]"}], "\[Rule]", 
        "0.05610832132013025514826501036508825194`16.24986371279757"}], ",", 
       RowBox[{
        RowBox[{"b", "[", "3", "]"}], "\[Rule]", 
        "0.14990795378641575736549773618953804089`17.47452154188437"}], ",", 
       RowBox[{
        RowBox[{"p", "[", "3", "]"}], "\[Rule]", 
        "0.00649695614974416619955389112321838425`16.63859829803052"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "3", "]"}], "\[Rule]", 
        "0.0059573501094370267553694096725342353537311235056226195325`20.\
63396237139498"}], ",", 
       RowBox[{
        RowBox[{"a", "[", "4", "]"}], "\[Rule]", 
        RowBox[{
        "-", "1.25861877456012621629962311249251655275`14.55792077070196"}]}],
        ",", 
       RowBox[{
        RowBox[{"b", "[", "4", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.31768498332334279384455775375001921789`15.847313934438302"}]}]\
, ",", 
       RowBox[{
        RowBox[{"p", "[", "4", "]"}], "\[Rule]", 
        RowBox[{
        "-", "4.43152510202337196809776346681915698182`16.30162328407225"}]}],
        ",", 
       RowBox[{
        RowBox[{"v", "[", "4", "]"}], "\[Rule]", 
        RowBox[{
        "-", "2.16777606018949655860900967559169292654`17.59016599919265"}]}],
        ",", 
       RowBox[{
        RowBox[{"a", "[", "5", "]"}], "\[Rule]", 
        "0.07033045428111659610896092666854227997`12.334878570537082"}], ",", 
       RowBox[{
        RowBox[{"b", "[", "5", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.13475181448859421234795326040808802685`13.881595271957801"}]}]\
, ",", 
       RowBox[{
        RowBox[{"p", "[", "5", "]"}], "\[Rule]", 
        "3.07977745806058904092095404770706269603`15.460932411486626"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "5", "]"}], "\[Rule]", 
        "0.90961617989515559469277982234827249399`16.4951517168377"}], ",", 
       RowBox[{
        RowBox[{"a", "[", "6", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.38604840543373936342352123394322272684`10.931412982443927"}]}]\
, ",", 
       RowBox[{
        RowBox[{"b", "[", "6", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.38959277240808074388854511855409849289`12.537514527757732"}]}]\
, ",", 
       RowBox[{
        RowBox[{"p", "[", "6", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.07557037629896830112922389174632043079`12.888481688993052"}]}]\
, ",", 
       RowBox[{
        RowBox[{"v", "[", "6", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.17085219804964027359392997626595157006`14.56163578514607"}]}],
        ",", 
       RowBox[{
        RowBox[{"a", "[", "7", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.08781724346508776277351504937604377748`8.725692389371886"}]}],
        ",", 
       RowBox[{
        RowBox[{"b", "[", "7", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.21111562202718636399935292046174571769`10.72041067187477"}]}],
        ",", 
       RowBox[{
        RowBox[{"p", "[", "7", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.08471791627725920593090576007913623692`10.335756450604007"}]}]\
, ",", 
       RowBox[{
        RowBox[{"v", "[", "7", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.08668043856123825513999253456140702617`12.308431129429405"}]}]\
, ",", 
       RowBox[{
        RowBox[{"a", "[", "8", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.44293236703367520124808377368474544802`7.169587289476317"}]}],
        ",", 
       RowBox[{
        RowBox[{"b", "[", "8", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.36575044865193096217565909145483418147`9.150759837210325"}]}],
        ",", 
       RowBox[{
        RowBox[{"p", "[", "8", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.31047740201023504134389036926623659206`8.335078099634378"}]}],
        ",", 
       RowBox[{
        RowBox[{"v", "[", "8", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.32892935969700961176870472758932302956`10.617032538206816"}]}]\
, ",", 
       RowBox[{
        RowBox[{"a", "[", "9", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.16543548573952252994343771246143914948`5.194944015181419"}]}],
        ",", 
       RowBox[{
        RowBox[{"b", "[", "9", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.19401657486095433640474791325357447928`7.233584409988567"}]}],
        ",", 
       RowBox[{
        RowBox[{"p", "[", "9", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.1750691961622508290255903341842844318`6.068976251484073"}]}], 
       ",", 
       RowBox[{
        RowBox[{"v", "[", "9", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.17857537023665770591170034677274634567`8.643424794501879"}]}],
        ",", 
       RowBox[{
        RowBox[{"a", "[", "10", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.41974182350006286109637854477372912562`3.611543029860399"}]}],
        ",", 
       RowBox[{
        RowBox[{"b", "[", "10", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.29019161774598077234296133753452042619`5.479333075993688"}]}],
        ",", 
       RowBox[{
        RowBox[{"p", "[", "10", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.35768487330269914355468206618912186593`4.090756129013037"}]}],
        ",", 
       RowBox[{
        RowBox[{"v", "[", "10", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.36738937883073772708216851852850862958`6.9643550551029385"}]}]\
}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"P0", "\[Rule]", 
        FractionBox["3", "25"]}], ",", 
       RowBox[{
       "Q", "\[Rule]", 
        "0.3412553382025050599607715544015451286760878688286142337024`25."}], 
       ",", 
       RowBox[{
       "S", "\[Rule]", 
        "0.299834847163803101013964668405374977855457674339203067799`24.\
6899974798552"}], ",", 
       RowBox[{
       "\[Delta]0", "\[Rule]", 
        "0.0043111650726553951633154846552584835643542299827266625858`24.\
98965880380043"}], ",", 
       RowBox[{
       "V0", "\[Rule]", 
        "0.0770443076601463195404241764412584089719258649317287578322`24.\
26410540850936"}], ",", 
       RowBox[{
       "M", "\[Rule]", 
        "0.5202629866790339324036737859325390582877839627841539509526`24.\
948405591193822"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "0", "]"}], "\[Rule]", 
        "2.6146794812862631572317441362087267868946556087751624854139`24.\
512467956794143"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "1", "]"}], "\[Rule]", 
        "2.6092200442793437509888068830070073848539666541735204428876`23.\
24553285206548"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "2", "]"}], "\[Rule]", 
        "2.6148786839494137606387213451083980817153505199728470384356`22.\
772620858271157"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "3", "]"}], "\[Rule]", 
        "2.6147591328392742380544536486420180763520735364699383566014`22.\
77612373993931"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "4", "]"}], "\[Rule]", 
        "2.6147591328392742380544536486420180763520735364699383566014`22.\
77612373993931"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "5", "]"}], "\[Rule]", 
        "2.6147591328392742380544536486420180763520735364699383566014`22.\
77612373993931"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "6", "]"}], "\[Rule]", 
        "2.6146794617256426267639615104142903576023615335882395629318`22.\
24120257725119"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "7", "]"}], "\[Rule]", 
        "2.6146794781270384649823403099091609523499944651469453935832`22.\
211370005619617"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "8", "]"}], "\[Rule]", 
        "2.614679481046699844571072285744990588779187391678267659733`22.\
055787112332695"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "9", "]"}], "\[Rule]", 
        "2.6146794812478886113216870247363220213827042506059781889979`21.\
99796960348413"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "10", "]"}], "\[Rule]", 
        "2.6146794812836086019636018800442453598204186266702030419712`21.\
846581551040845"}], ",", 
       RowBox[{
       "\[Epsilon]", "\[Rule]", 
        "0.0405259733580678648073475718650781165755679255683079019052`23.\
538886120343733"}], ",", 
       RowBox[{
        RowBox[{"a", "[", "0", "]"}], "\[Rule]", 
        "0.1164552058517061094082550263858850237595189080842055510398`24.\
69897000433602"}], ",", 
       RowBox[{
        RowBox[{"b", "[", "0", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"p", "[", "0", "]"}], "\[Rule]", 
        "0.299834847163803101013964668405374977855457674339203067799`24.\
6899974798552"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "0", "]"}], "\[Rule]", 
        "0.3412553382025050599607715544015451286760878688286142337024`25."}], 
       ",", 
       RowBox[{
        RowBox[{"a", "[", "1", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.0514856279575352705159353887580902828179379428115130348516`22.\
993146307930104"}]}], ",", 
       RowBox[{
        RowBox[{"b", "[", "1", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.0043018853407884351499493534588557424816917426080759732257`24.\
68769298686308"}]}], ",", 
       RowBox[{
        RowBox[{"p", "[", "1", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.179834847163803101013964668405374977855457674339203067799`24.\
166959228681666"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "1", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.2645424663200731180148960558470719044562247125195434726868`24.\
24111049249266"}]}], ",", 
       RowBox[{
        RowBox[{"a", "[", "2", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.6583003528926333030928050025576064514356496034970238805076`21.\
95615450446071"}]}], ",", 
       RowBox[{
        RowBox[{"b", "[", "2", "]"}], "\[Rule]", 
        RowBox[{
        "-", "1.1840575450191494496270122810675640075442534942189481450598`23.\
607286810698472"}]}], ",", 
       RowBox[{
        RowBox[{"p", "[", "2", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.6628788384158153038153143559789065728546156333788350383398`23.\
3450837939564"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "2", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.7934215914119733712149905399591184959025262433484543450651`23.\
60047845198794"}]}], ",", 
       RowBox[{
        RowBox[{"a", "[", "3", "]"}], "\[Rule]", 
        "0.05022335506722156490807621174425647105`16.262474815571288"}], ",", 
       RowBox[{
        RowBox[{"b", "[", "3", "]"}], "\[Rule]", 
        "0.14960737490424341425731746199669383446`17.49684714540829"}], ",", 
       RowBox[{
        RowBox[{"p", "[", "3", "]"}], "\[Rule]", 
        "0.0036461883092920369827329452843576388`16.41528331804169"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "3", "]"}], "\[Rule]", 
        "0.0049659675495954208241292433442497810876880487367942099636`20.\
558959310837462"}], ",", 
       RowBox[{
        RowBox[{"a", "[", "4", "]"}], "\[Rule]", 
        RowBox[{
        "-", "1.258206319171409630952352894509511411`14.545395105824033"}]}], 
       ",", 
       RowBox[{
        RowBox[{"b", "[", "4", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.31703336941157877797994397679133193959`15.868098356258452"}]}]\
, ",", 
       RowBox[{
        RowBox[{"p", "[", "4", "]"}], "\[Rule]", 
        RowBox[{
        "-", "6.96189004347570319645383002501909601016`16.17195020442553"}]}],
        ",", 
       RowBox[{
        RowBox[{"v", "[", "4", "]"}], "\[Rule]", 
        RowBox[{
        "-", "2.35833802193667828072085643673572176708`17.56975536896478"}]}],
        ",", 
       RowBox[{
        RowBox[{"a", "[", "5", "]"}], "\[Rule]", 
        "0.076301509073594340653945185946512892`12.356097098260465"}], ",", 
       RowBox[{
        RowBox[{"b", "[", "5", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.13383619378094501287355223303749764626`13.900732510113473"}]}]\
, ",", 
       RowBox[{
        RowBox[{"p", "[", "5", "]"}], "\[Rule]", 
        "5.58335328165599814402622977516659137597`15.403077966522789"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "5", "]"}], "\[Rule]", 
        "1.08559152527589183145096498872148128774`16.52996391549426"}], ",", 
       RowBox[{
        RowBox[{"a", "[", "6", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.38280223532239076889615816224495980657`10.948112111298737"}]}]\
, ",", 
       RowBox[{
        RowBox[{"b", "[", "6", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.38617203053510735648427629285903245503`12.553342057700847"}]}]\
, ",", 
       RowBox[{
        RowBox[{"p", "[", "6", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.04813569609881591449054339819572014293`12.438521472435161"}]}]\
, ",", 
       RowBox[{
        RowBox[{"v", "[", "6", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.1574130086057907775226064947198374198`14.528745975038433"}]}],
        ",", 
       RowBox[{
        RowBox[{"a", "[", "7", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.08578472750546198787502819274662003449`8.738565875810343"}]}],
        ",", 
       RowBox[{
        RowBox[{"b", "[", "7", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.20984550309920973885820561184901291542`10.74031017568068"}]}],
        ",", 
       RowBox[{
        RowBox[{"p", "[", "7", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.08172096314071133458229302172911916915`9.676993961565406"}]}],
        ",", 
       RowBox[{
        RowBox[{"v", "[", "7", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.08465187755324253062342060537520518415`12.232742035034672"}]}]\
, ",", 
       RowBox[{
        RowBox[{"a", "[", "8", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.43739172547165101117687109880372448196`7.189727024735456"}]}],
        ",", 
       RowBox[{
        RowBox[{"b", "[", "8", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.36655573775962913992026050702001634947`9.178818611946534"}]}],
        ",", 
       RowBox[{
        RowBox[{"p", "[", "8", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.30719295692997896632617227469401203084`7.480913535186128"}]}],
        ",", 
       RowBox[{
        RowBox[{"v", "[", "8", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.3258164690770372717657435766988376197`10.506243829651781"}]}],
        ",", 
       RowBox[{
        RowBox[{"a", "[", "9", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.16374856833095361959033009482379512777`5.217340076030789"}]}],
        ",", 
       RowBox[{
        RowBox[{"b", "[", "9", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.19641760161237200722421980431242329045`7.278773224443159"}]}],
        ",", 
       RowBox[{
        RowBox[{"p", "[", "9", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.17203582583577045628098520439752987819`5.020345410952271"}]}],
        ",", 
       RowBox[{
        RowBox[{"v", "[", "9", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.17560686986497801212807268396015509972`8.49573188818632"}]}], 
       ",", 
       RowBox[{
        RowBox[{"a", "[", "10", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.42207201835606337588767675765645186356`3.641569581352641"}]}],
        ",", 
       RowBox[{
        RowBox[{"b", "[", "10", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.29384336663762302768844291003580040907`5.552612158657344"}]}],
        ",", 
       RowBox[{
        RowBox[{"p", "[", "10", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.3538071844119427561238910725439229204`2.8543653749493676"}]}],
        ",", 
       RowBox[{
        RowBox[{"v", "[", "10", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.36405351184756927402922010984466437654`6.784520028900144"}]}]}\
], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"P0", "\[Rule]", 
        FractionBox["61", "500"]}], ",", 
       RowBox[{
       "Q", "\[Rule]", 
        "0.3513149470039518934021568523444726873533199830104226185246`25."}], 
       ",", 
       RowBox[{
       "S", "\[Rule]", 
        "0.3096754807278045108085941398163692272730937873447605286163`24.\
689697146572442"}], ",", 
       RowBox[{
       "\[Delta]0", "\[Rule]", 
        "0.0044352004092820370316809697632907918156375316118888593923`24.\
990479538893407"}], ",", 
       RowBox[{
       "V0", "\[Rule]", 
        "0.0775322621361131240357648169172933471210172038739328970127`24.\
255941589284635"}], ",", 
       RowBox[{
       "M", "\[Rule]", 
        "0.5210370958280521992189603981757008384080214559168104290624`24.\
922795804893408"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "0", "]"}], "\[Rule]", 
        "2.6151540565059913997749780759235888351329261935983873697528`24.\
513062961027316"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "1", "]"}], "\[Rule]", 
        "2.6090937853423412046609753743582690646890998180052172838362`23.\
25164579002359"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "2", "]"}], "\[Rule]", 
        "2.6153531734315668807112830932182717399437635148976491794874`22.\
776707931486065"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "3", "]"}], "\[Rule]", 
        "2.6152337391233846650818277533188443622727796704130798885914`22.\
779915684257226"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "4", "]"}], "\[Rule]", 
        "2.6152337391233846650818277533188443622727796704130798885914`22.\
779915684257226"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "5", "]"}], "\[Rule]", 
        "2.6152337391233846650818277533188443622727796704130798885914`22.\
779915684257226"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "6", "]"}], "\[Rule]", 
        "2.615154036080740618736355292533954988021182718103583471636`22.\
24455364499961"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "7", "]"}], "\[Rule]", 
        "2.6151540532514165083450941331986084970427236301968265557686`22.\
21531183023178"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "8", "]"}], "\[Rule]", 
        "2.6151540562624066280092011281979321904249512058629249473924`22.\
061301166646313"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "9", "]"}], "\[Rule]", 
        "2.6151540564668021897736772773217841734668554951531279306889`22.\
004094532953378"}], ",", 
       RowBox[{
       "\[Epsilon]", "\[Rule]", 
        "0.0420741916561043984379207963514016768160429118336208581247`23.\
52891294565255"}], ",", 
       RowBox[{
        RowBox[{"a", "[", "0", "]"}], "\[Rule]", 
        "0.123422191988389527442272385995632506662052804501994600095`24.\
698970004336008"}], ",", 
       RowBox[{
        RowBox[{"b", "[", "0", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"p", "[", "0", "]"}], "\[Rule]", 
        "0.3096754807278045108085941398163692272730937873447605286163`24.\
689697146572442"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "0", "]"}], "\[Rule]", 
        "0.3513149470039518934021568523444726873533199830104226185246`25."}], 
       ",", 
       RowBox[{
        RowBox[{"a", "[", "1", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.0558065844791859140234214368872821461838041990255729114863`23.\
002194373176003"}]}], ",", 
       RowBox[{
        RowBox[{"b", "[", "1", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.0044253794326447484134543623001377089082511177885204152913`24.\
688486807656087"}]}], ",", 
       RowBox[{
        RowBox[{"p", "[", "1", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.1876754807278045108085941398163692272730937873447605286163`24.\
171167867438545"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "1", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.2741257945460623455729289605440239515319813045235989687347`24.\
244917235142815"}]}], ",", 
       RowBox[{
        RowBox[{"a", "[", "2", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.6686909773662827619101484231252820407787334327225843619457`21.\
97703218217903"}]}], ",", 
       RowBox[{
        RowBox[{"b", "[", "2", "]"}], "\[Rule]", 
        RowBox[{
        "-", "1.1861104953563680305728080983471788840828259311136522085516`23.\
608324212838117"}]}], ",", 
       RowBox[{
        RowBox[{"p", "[", "2", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.6704310215349891296709462189985222225930937612393004323342`23.\
353831943282543"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "2", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.7987438770091142790358959925593915308350285195796380037504`23.\
606397663430077"}]}], ",", 
       RowBox[{
        RowBox[{"a", "[", "3", "]"}], "\[Rule]", 
        "0.04504328644654774898241691655085256172`16.274648838778226"}], ",", 
       RowBox[{
        RowBox[{"b", "[", "3", "]"}], "\[Rule]", 
        "0.14931382294664412069686865104359507154`17.51890337144596"}], ",", 
       RowBox[{
        RowBox[{"p", "[", "3", "]"}], "\[Rule]", 
        "0.00109416733361013027045313698617067719`15.919562396850873"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "3", "]"}], "\[Rule]", 
        "0.0040682834535730392927334216106607413281670371413885556021`20.\
476234271825312"}], ",", 
       RowBox[{
        RowBox[{"a", "[", "4", "]"}], "\[Rule]", 
        RowBox[{
        "-", "1.2594960380807176780634430064804060889`14.53374045390414"}]}], 
       ",", 
       RowBox[{
        RowBox[{"b", "[", "4", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.31642425307795839404896257984006699045`15.888658839366373"}]}]\
, ",", 
       RowBox[{
        RowBox[{"p", "[", "4", "]"}], "\[Rule]", 
        RowBox[{
        "-", "20.41498752543708840711935518472634538023`15.81996001698527"}]}]\
, ",", 
       RowBox[{
        RowBox[{"v", "[", "4", "]"}], "\[Rule]", 
        RowBox[{
        "-", "2.60951444034703028732343282842394606986`17.5489118008745"}]}], 
       ",", 
       RowBox[{
        RowBox[{"a", "[", "5", "]"}], "\[Rule]", 
        "0.08273712395925857463084477924001566042`12.377945445207335"}], ",", 
       RowBox[{
        RowBox[{"b", "[", "5", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.133010144483175621505839670491807271`13.919837043872583"}]}], 
       ",", 
       RowBox[{
        RowBox[{"p", "[", "5", "]"}], "\[Rule]", 
        "19.00464995306809735544316670737013920803`15.109135247301742"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "5", "]"}], "\[Rule]", 
        "1.32056085822204653522576376676524444564`16.567386969227424"}], ",", 
       RowBox[{
        RowBox[{"a", "[", "6", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.37954618941440990703438651541826184632`10.965054309551682"}]}]\
, ",", 
       RowBox[{
        RowBox[{"b", "[", "6", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.38295089960369873502898943211297849487`12.569277810624856"}]}]\
, ",", 
       RowBox[{
        RowBox[{"p", "[", "6", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.01643895829227364469652305642093927767`11.209364855654442"}]}]\
, ",", 
       RowBox[{
        RowBox[{"v", "[", "6", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.14264211233969533568687818447485053864`14.483841658237274"}]}]\
, ",", 
       RowBox[{
        RowBox[{"a", "[", "7", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.08390655766691303399758429773525197383`8.751114740067312"}]}],
        ",", 
       RowBox[{
        RowBox[{"b", "[", "7", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.20851195763097429249723851428026305433`10.759711001410684"}]}]\
, ",", 
       RowBox[{
        RowBox[{"p", "[", "7", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.07861312737139642907341473875781577905`7.965316430286692"}]}],
        ",", 
       RowBox[{
        RowBox[{"v", "[", "7", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.08261566744093419511606053490616978728`12.137395090081364"}]}]\
, ",", 
       RowBox[{
        RowBox[{"a", "[", "8", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.43215033912879296408443517090186463307`7.257986806214042"}]}],
        ",", 
       RowBox[{
        RowBox[{"b", "[", "8", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.36706832444034038959815245782198131027`9.205345880777529"}]}],
        ",", 
       RowBox[{
        RowBox[{"p", "[", "8", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.30410487317043128887849850623582374797`5.302482438717798"}]}],
        ",", 
       RowBox[{
        RowBox[{"v", "[", "8", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.32294572267433987762992169052676429873`10.368807240592428"}]}]\
, ",", 
       RowBox[{
        RowBox[{"a", "[", "9", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.16182106018258750092597873177861220551`5.266586403850934"}]}],
        ",", 
       RowBox[{
        RowBox[{"b", "[", "9", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.19862080138621008520733574914893028782`7.328975992729186"}]}],
        ",", 
       RowBox[{
        RowBox[{"p", "[", "9", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.16920556498370512395763407078017862863`2.3795923542592363"}]}]\
, ",", 
       RowBox[{
        RowBox[{"v", "[", "9", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.17281830747408318545408629753063056481`8.314564120036458"}]}]}\
], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"P0", "\[Rule]", 
        FractionBox["31", "250"]}], ",", 
       RowBox[{
       "Q", "\[Rule]", 
        "0.3615366673943913504555376887874983639069074242518023882918`25."}], 
       ",", 
       RowBox[{
       "S", "\[Rule]", 
        "0.3196792366228764746906347384459094155864794364211469347782`24.\
689246592956508"}], ",", 
       RowBox[{
       "\[Delta]0", "\[Rule]", 
        "0.0045609535282299422201675267531621581982801942346935143844`24.\
985171020442767"}], ",", 
       RowBox[{
       "V0", "\[Rule]", 
        "0.0780137991325053544365616926700676098828876561796125898896`24.\
24802689897514"}], ",", 
       RowBox[{
       "M", "\[Rule]", 
        "0.5218285139550647773452526448093005560784219146316678377077`24.\
897475479848843"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "0", "]"}], "\[Rule]", 
        "2.6156356205011970069903960285519102086763452202146887771973`24.\
51361201407453"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "1", "]"}], "\[Rule]", 
        "2.6089314106282580005098621293006272512878912012161079393267`23.\
257129387518475"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "2", "]"}], "\[Rule]", 
        "2.6158344189508165701790855764212318934630161028591302913414`22.\
780358669463812"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "3", "]"}], "\[Rule]", 
        "2.615715311327395439647213414085414549323985037129783366771`22.\
783297487369563"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "4", "]"}], "\[Rule]", 
        "2.615715311327395439647213414085414549323985037129783366771`22.\
783297487369563"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "5", "]"}], "\[Rule]", 
        "2.615715311327395439647213414085414549323985037129783366771`22.\
783297487369563"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "6", "]"}], "\[Rule]", 
        "2.6156355991528254276159619940563503250865285590573746936751`22.\
247086842239653"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "7", "]"}], "\[Rule]", 
        "2.6156356171433572133630743125191822809612436209459429626762`22.\
218387399846453"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "8", "]"}], "\[Rule]", 
        "2.6156356202535001597828214429394066899196362122113976475791`22.\
06582562233916"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "9", "]"}], "\[Rule]", 
        "2.6156356204612453841919605298862474562934032524042584960395`22.\
009286561046768"}], ",", 
       RowBox[{
       "\[Epsilon]", "\[Rule]", 
        "0.0436570279101295546905052896186011121568438292633356754154`23.\
518971844298427"}], ",", 
       RowBox[{
        RowBox[{"a", "[", "0", "]"}], "\[Rule]", 
        "0.1307087618706427578301925927083736078307900885170319077786`24.\
698970004336008"}], ",", 
       RowBox[{
        RowBox[{"b", "[", "0", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"p", "[", "0", "]"}], "\[Rule]", 
        "0.3196792366228764746906347384459094155864794364211469347782`24.\
689246592956508"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "0", "]"}], "\[Rule]", 
        "0.3615366673943913504555376887874983639069074242518023882918`25."}], 
       ",", 
       RowBox[{
        RowBox[{"a", "[", "1", "]"}], "\[Rule]", 
        RowBox[{
        "-", 
         "0.0603843842577457355117345542956070184302509090708326411953`23.\
0107341204867"}]}], ",", 
       RowBox[{
        RowBox[{"b", "[", "1", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.0045505681747241074912943675307748944266830412584071758886`24.\
68315100273408"}]}], ",", 
       RowBox[{
        RowBox[{"p", "[", "1", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.1956792366228764746906347384459094155864794364211469347782`24.\
175046913258456"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "1", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.2838778753734076940701357846162448613799765341406754065033`24.\
248685475573296"}]}], ",", 
       RowBox[{
        RowBox[{"a", "[", "2", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.6785380890453366438221389357902989399462872646141300714975`21.\
996678587255555"}]}], ",", 
       RowBox[{
        RowBox[{"b", "[", "2", "]"}], "\[Rule]", 
        RowBox[{
        "-", "1.1880380321727865278267763642759083651377878758180174385309`23.\
607923743423438"}]}], ",", 
       RowBox[{
        RowBox[{"p", "[", "2", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.6776580387665915745236999274158308454880742481317384275521`23.\
362024499876036"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "2", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.8038521706092443936993208649765912003126446283867137301072`23.\
61215230258359"}]}], ",", 
       RowBox[{
        RowBox[{"a", "[", "3", "]"}], "\[Rule]", 
        "0.04046536168033598916970331066465596673`16.286341739813352"}], ",", 
       RowBox[{
        RowBox[{"b", "[", "3", "]"}], "\[Rule]", 
        "0.14902665249591232377839401076291123699`17.540695350353854"}], ",", 
       RowBox[{
        RowBox[{"p", "[", "3", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.00119472851970288773278794301402053155`15.984070665904087"}]}]\
, ",", 
       RowBox[{
        RowBox[{"v", "[", "3", "]"}], "\[Rule]", 
        "0.0032548405053018747153186321495465779717992901083682601337`20.\
38310468321041"}], ",", 
       RowBox[{
        RowBox[{"a", "[", "4", "]"}], "\[Rule]", 
        RowBox[{
        "-", "1.26241389900094761068910958967938260737`14.52284353205203"}]}],
        ",", 
       RowBox[{
        RowBox[{"b", "[", "4", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.3158527230723389899143010101296705828`15.908996809217298"}]}],
        ",", 
       RowBox[{
        RowBox[{"p", "[", "4", "]"}], "\[Rule]", 
        "16.40906560152463410407038844776854486468`15.862439521881228"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "4", "]"}], "\[Rule]", 
        RowBox[{
        "-", "2.95486098212270641929013395485240753445`17.52754779492803"}]}],
        ",", 
       RowBox[{
        RowBox[{"a", "[", "5", "]"}], "\[Rule]", 
        "0.08968710947693178674358743785258480123`12.400400860802344"}], ",", 
       RowBox[{
        RowBox[{"b", "[", "5", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.13226517537117135572491613008408990327`13.93889565567962"}]}],
        ",", 
       RowBox[{
        RowBox[{"p", "[", "5", "]"}], "\[Rule]", 
        RowBox[{
        "-", "17.85716212854057168513692462678073382365`15.195116703548777"}]}\
], ",", 
       RowBox[{
        RowBox[{"v", "[", "5", "]"}], "\[Rule]", 
        "1.64789913831801369043841861031940415138`16.607886985273616"}], ",", 
       RowBox[{
        RowBox[{"a", "[", "6", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.37624754009694881209055142150217707394`10.982198773576174"}]}]\
, ",", 
       RowBox[{
        RowBox[{"b", "[", "6", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.37992255176837151693253981448418274189`12.58531258585157"}]}],
        ",", 
       RowBox[{
        RowBox[{"p", "[", "6", "]"}], "\[Rule]", 
        "0.0204970535520974369503488783012052209`11.45162167213501"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "6", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.12634891315206288325474338789707027862`14.421860154272178"}]}]\
, ",", 
       RowBox[{
        RowBox[{"a", "[", "7", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.08216428564891862598046683265745523776`8.763391283265683"}]}],
        ",", 
       RowBox[{
        RowBox[{"b", "[", "7", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.20713568857231190882587601219578296172`10.778699397402107"}]}]\
, ",", 
       RowBox[{
        RowBox[{"p", "[", "7", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.07536938672277332628508477589409630775`8.248196538722501"}]}],
        ",", 
       RowBox[{
        RowBox[{"v", "[", "7", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.08055842450279248336149361460971933177`12.014463853243273"}]}]\
, ",", 
       RowBox[{
        RowBox[{"a", "[", "8", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.42722415370115760813936407433525986539`7.270487063557027"}]}],
        ",", 
       RowBox[{
        RowBox[{"b", "[", "8", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.36731423786509698913320967354070540012`9.230540890635991"}]}],
        ",", 
       RowBox[{
        RowBox[{"p", "[", "8", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.30117909290570307988560170427570305153`5.6397481370853"}]}], 
       ",", 
       RowBox[{
        RowBox[{"v", "[", "8", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.32028741517461958425488146444062597235`10.193999549224996"}]}]\
, ",", 
       RowBox[{
        RowBox[{"a", "[", "9", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.1597174088458385469389179096653419504`5.281101366879667"}]}], 
       ",", 
       RowBox[{
        RowBox[{"b", "[", "9", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.20063080580383782285866938139968298157`7.366799769035968"}]}],
        ",", 
       RowBox[{
        RowBox[{"p", "[", "9", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.16657053002693822606562553428516285495`2.76835838152269"}]}], 
       ",", 
       RowBox[{
        RowBox[{"v", "[", "9", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.17020870554895214256825058512174816081`8.086467879945127"}]}]}\
], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"P0", "\[Rule]", 
        FractionBox["63", "500"]}], ",", 
       RowBox[{
       "Q", "\[Rule]", 
        "0.3719204455109919762767915494456438441715029133812496023944`25."}], 
       ",", 
       RowBox[{
       "S", "\[Rule]", 
        "0.3298460375788452346916399870352993204357043922502351160347`24.\
688998143829192"}], ",", 
       RowBox[{
       "\[Delta]0", "\[Rule]", 
        "0.004688426673726406662811893792595280889934731805698287483`24.\
988958899616197"}], ",", 
       RowBox[{
       "V0", "\[Rule]", 
        "0.0784890762637161274644961923381474531687839096082354568367`24.\
239884955870462"}], ",", 
       RowBox[{
       "M", "\[Rule]", 
        "0.5226373220694648128466118932842241042750501808915117678156`24.\
872700181952233"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "0", "]"}], "\[Rule]", 
        "2.6161241795964397825777475368063057654375655764597134945477`24.\
51414205824705"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "1", "]"}], "\[Rule]", 
        "2.6087311192843194055110904781544462457556310627800565233309`23.\
262281550087497"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "2", "]"}], "\[Rule]", 
        "2.6163224229625554913927544608823499696936245716864718084676`22.\
783865419255886"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "3", "]"}], "\[Rule]", 
        "2.6162038512274390497763737199658717620418926091380693669823`22.\
786558797243487"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "4", "]"}], "\[Rule]", 
        "2.6162038512274390497763737199658717620418926091380693669823`22.\
786558797243487"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "5", "]"}], "\[Rule]", 
        "2.6162038512274390497763737199658717620418926091380693669823`22.\
786558797243487"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "6", "]"}], "\[Rule]", 
        "2.6161241572652184413333241388259618282099488955288672103719`22.\
249114627178688"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "7", "]"}], "\[Rule]", 
        "2.6161241761271624914056409383615436958379157080820689316573`22.\
220915122789737"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "8", "]"}], "\[Rule]", 
        "2.6161241793444757164185981186157452704989479375286302567693`22.\
069677684907592"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "9", "]"}], "\[Rule]", 
        "2.6161241795557654405571016810051476789746024241860305538364`22.\
013843390666782"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "10", "]"}], "\[Rule]", 
        "2.6161241795934402157954443183842227808105998338508869768497`21.\
86096718945683"}], ",", 
       RowBox[{
       "\[Epsilon]", "\[Rule]", 
        "0.0452746441389296256932237865684482085501003617830235356313`23.\
50932481179546"}], ",", 
       RowBox[{
        RowBox[{"a", "[", "0", "]"}], "\[Rule]", 
        "0.1383248177890947516777003123033878213308281066224866278137`24.\
698970004336022"}], ",", 
       RowBox[{
        RowBox[{"b", "[", "0", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"p", "[", "0", "]"}], "\[Rule]", 
        "0.3298460375788452346916399870352993204357043922502351160347`24.\
688998143829192"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "0", "]"}], "\[Rule]", 
        "0.3719204455109919762767915494456438441715029133812496023944`25."}], 
       ",", 
       RowBox[{
        RowBox[{"a", "[", "1", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.0652285992367305342943422764926096272624519976698199717875`23.\
01907761844988"}]}], ",", 
       RowBox[{
        RowBox[{"b", "[", "1", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.0046774531575957851884151265209290034496549051417013397735`24.\
686911222801236"}]}], ",", 
       RowBox[{
        RowBox[{"p", "[", "1", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.2038460375788452346916399870352993204357043922502351160347`24.\
178959150793865"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "1", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.2937984982248823442063462865755032925472237410082823969236`24.\
252167890929837"}]}], ",", 
       RowBox[{
        RowBox[{"a", "[", "2", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.6878830696026654436241689312367145218305326808097932943142`22.\
015389624678047"}]}], ",", 
       RowBox[{
        RowBox[{"b", "[", "2", "]"}], "\[Rule]", 
        RowBox[{
        "-", "1.1898482124018635551569802774894163409788729096528119643774`23.\
60951563609829"}]}], ",", 
       RowBox[{
        RowBox[{"p", "[", "2", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.6845803794827016709641917705428668422285147363246583045494`23.\
370005503764183"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "2", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.8087580188516072851493836015030174561816268680301765898438`23.\
617553876284234"}]}], ",", 
       RowBox[{
        RowBox[{"a", "[", "3", "]"}], "\[Rule]", 
        "0.03640466221256764930294774869425505969`16.297509798538503"}], ",", 
       RowBox[{
        RowBox[{"b", "[", "3", "]"}], "\[Rule]", 
        "0.14874530584802898675309121991557551416`17.562228292391783"}], ",", 
       RowBox[{
        RowBox[{"p", "[", "3", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.00325111662781958069895750951285348972`16.444526222175384"}]}]\
, ",", 
       RowBox[{
        RowBox[{"v", "[", "3", "]"}], "\[Rule]", 
        "0.0025172569940596226011951007034160104770285314135527857456`20.\
27499759581322"}], ",", 
       RowBox[{
        RowBox[{"a", "[", "4", "]"}], "\[Rule]", 
        RowBox[{
        "-", "1.26691570376258563316293022637274290761`14.512603114749693"}]}]\
, ",", 
       RowBox[{
        RowBox[{"b", "[", "4", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.31531446761165157646645836825230612915`15.929114071131014"}]}]\
, ",", 
       RowBox[{
        RowBox[{"p", "[", "4", "]"}], "\[Rule]", 
        "5.27392650564496136225458140112068480468`16.140334866482316"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "4", "]"}], "\[Rule]", 
        RowBox[{
        "-", "3.45843509999620200870661347025222642882`17.50556037504608"}]}],
        ",", 
       RowBox[{
        RowBox[{"a", "[", "5", "]"}], "\[Rule]", 
        "0.09720831685141955105191307083914132008`12.423443813648552"}], ",", 
       RowBox[{
        RowBox[{"b", "[", "5", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.13159360605437659155406147408340321366`13.957896068864956"}]}]\
, ",", 
       RowBox[{
        RowBox[{"p", "[", "5", "]"}], "\[Rule]", 
        RowBox[{
        "-", "6.76700545606528949971773520136293377236`15.502973822246421"}]}]\
, ",", 
       RowBox[{
        RowBox[{"v", "[", "5", "]"}], "\[Rule]", 
        "2.13144658615967653521001906353910769056`16.652055848270184"}], ",", 
       RowBox[{
        RowBox[{"a", "[", "6", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.37287565822222466978230854665664069357`10.999502235452207"}]}]\
, ",", 
       RowBox[{
        RowBox[{"b", "[", "6", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.37707924952168299175490220461187101474`12.601435651313537"}]}]\
, ",", 
       RowBox[{
        RowBox[{"p", "[", "6", "]"}], "\[Rule]", 
        "0.06395926872262170619558397479469867662`12.682931029644028"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "6", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.10830866268397551308815256738916895066`14.334399061935493"}]}]\
, ",", 
       RowBox[{
        RowBox[{"a", "[", "7", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.08054090755549016130154854328627291018`8.77541584239214"}]}], 
       ",", 
       RowBox[{
        RowBox[{"b", "[", "7", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.20573457173671483861647570739129304727`10.797345348940885"}]}]\
, ",", 
       RowBox[{
        RowBox[{"p", "[", "7", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.07196430217208495178035263430848570481`9.882986188739565"}]}],
        ",", 
       RowBox[{
        RowBox[{"v", "[", "7", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.07846764569442882757621047102093445042`11.850956951882663"}]}]\
, ",", 
       RowBox[{
        RowBox[{"a", "[", "8", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.42261878911058200748020041084861745383`7.282026790033159"}]}],
        ",", 
       RowBox[{
        RowBox[{"b", "[", "8", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.367319232071917660320281565481102287`9.254618568079218"}]}], 
       ",", 
       RowBox[{
        RowBox[{"p", "[", "8", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.29838405112570660996553895924714950849`7.6913969615394775"}]}]\
, ",", 
       RowBox[{
        RowBox[{"v", "[", "8", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.3178140572539268808584933801735398222`9.964309491738632"}]}], 
       ",", 
       RowBox[{
        RowBox[{"a", "[", "9", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.15749508025558901461616419040456827033`5.293366016086145"}]}],
        ",", 
       RowBox[{
        RowBox[{"b", "[", "9", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.20245253438333299056962487102255950368`7.4020478123996085"}]}]\
, ",", 
       RowBox[{
        RowBox[{"p", "[", "9", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.16411961074941211976793533727757488357`5.230175522348635"}]}],
        ",", 
       RowBox[{
        RowBox[{"v", "[", "9", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.16777326149728994826465211546610672628`7.789467222303108"}]}],
        ",", 
       RowBox[{
        RowBox[{"a", "[", "10", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.42480851000901919910083773105093431321`3.731087021294685"}]}],
        ",", 
       RowBox[{
        RowBox[{"b", "[", "10", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.30335613855144751490978230674595696525`5.7256553301242725"}]}]\
, ",", 
       RowBox[{
        RowBox[{"p", "[", "10", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.3422210796198679362330528024230037586`3.0719462192744302"}]}],
        ",", 
       RowBox[{
        RowBox[{"v", "[", "10", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.3535997118278045499496474897507160158`5.926477358073567"}]}]}]\
, "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"P0", "\[Rule]", 
        FractionBox["16", "125"]}], ",", 
       RowBox[{
       "Q", "\[Rule]", 
        "0.3824662265118325351646221299426806835014649613589315437425`25."}], 
       ",", 
       RowBox[{
       "S", "\[Rule]", 
        "0.340175804336190814390469513959189665627956949943492601265`24.\
68850870626985"}], ",", 
       RowBox[{
       "\[Delta]0", "\[Rule]", 
        "0.004817622040591369923878439727204491481896347987069858184`24.\
981781927159687"}], ",", 
       RowBox[{
       "V0", "\[Rule]", 
        "0.0789582466616649347545478756106704179563642593284473206716`24.\
232114186669182"}], ",", 
       RowBox[{
       "M", "\[Rule]", 
        "0.5234635994575529862815555416363901302323305172441779052295`24.\
848125981963378"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "0", "]"}], "\[Rule]", 
        "2.6166197401228459524671101107577029856339052920093643314618`24.\
51462497776934"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "1", "]"}], "\[Rule]", 
        "2.6084910848416415047143075460591199183049410301301725851984`23.\
26677504040166"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "2", "]"}], "\[Rule]", 
        "2.6168171881811212374330051778783165088065869108618861320377`22.\
786881899422152"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "3", "]"}], "\[Rule]", 
        "2.6166993611565560845013502792964613722410918878814813114542`22.\
789350825339536"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "4", "]"}], "\[Rule]", 
        "2.6166993611565560845013502792964613722410918878814813114542`22.\
789350825339536"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "5", "]"}], "\[Rule]", 
        "2.6166993611565560845013502792964613722410918878814813114542`22.\
789350825339536"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "6", "]"}], "\[Rule]", 
        "2.6166197167478194677566676280706220387735937829229751476282`22.\
250303646142147"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "7", "]"}], "\[Rule]", 
        "2.6166197365337322033649083790851396355486502129392054223303`22.\
222567078486126"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "8", "]"}], "\[Rule]", 
        "2.6166197398664020572263796773693338458557872557658963594209`22.\
072530934936125"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "9", "]"}], "\[Rule]", 
        "2.616619740081476286254174064677863702040225158794978045374`22.\
017421712208"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "10", "]"}], "\[Rule]", 
        "2.6166197401197456509998045294935315328692385503113150616488`21.\
864464673006683"}], ",", 
       RowBox[{
       "\[Epsilon]", "\[Rule]", 
        "0.0469271989151059725631110832727802604646610344883558104591`23.\
499634131091618"}], ",", 
       RowBox[{
        RowBox[{"a", "[", "0", "]"}], "\[Rule]", 
        "0.1462804144222003923988231735635615038822353020154125766863`24.\
69897000433602"}], ",", 
       RowBox[{
        RowBox[{"b", "[", "0", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"p", "[", "0", "]"}], "\[Rule]", 
        "0.340175804336190814390469513959189665627956949943492601265`24.\
68850870626985"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "0", "]"}], "\[Rule]", 
        "0.3824662265118325351646221299426806835014649613589315437425`25."}], 
       ",", 
       RowBox[{
        RowBox[{"a", "[", "1", "]"}], "\[Rule]", 
        RowBox[{
        "-", 
         "0.0703489604868026576774747498939004201208498639976006396327`23.\
026885666042208"}]}], ",", 
       RowBox[{
        RowBox[{"b", "[", "1", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.004806035912857087293141975141156727950892483733868196817`24.\
679706218151143"}]}], ",", 
       RowBox[{
        RowBox[{"p", "[", "1", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.2121758043361908143904695139591896656279569499434926012649`24.\
18247114748467"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "1", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.3038874560192397903101182311215355311849529673148537489752`24.\
25568935035623"}]}], ",", 
       RowBox[{
        RowBox[{"a", "[", "2", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.6967631229891906618224969901645636144613686282124070728538`22.\
032978217378083"}]}], ",", 
       RowBox[{
        RowBox[{"b", "[", "2", "]"}], "\[Rule]", 
        RowBox[{
        "-", "1.1915484923349548201800638488677128917514381097134798967504`23.\
608576813699276"}]}], ",", 
       RowBox[{
        RowBox[{"p", "[", "2", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.6912168365253145780987416485907703586868813576868775292146`23.\
3774056819852"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "2", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.8134721959261764424766994091043363429534806955658069636596`23.\
622868833963103"}]}], ",", 
       RowBox[{
        RowBox[{"a", "[", "3", "]"}], "\[Rule]", 
        "0.03279051758590888811636778563599086024`16.308108759664954"}], ",", 
       RowBox[{
        RowBox[{"b", "[", "3", "]"}], "\[Rule]", 
        "0.14846930025170507940083722593355981994`17.583507038570247"}], ",", 
       RowBox[{
        RowBox[{"p", "[", "3", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.00510142506449566185410201005294924658`16.66546244991788"}]}],
        ",", 
       RowBox[{
        RowBox[{"v", "[", "3", "]"}], "\[Rule]", 
        "0.0018480887686627364700661346016920353936866764810523272622`20.\
144231249282306"}], ",", 
       RowBox[{
        RowBox[{"a", "[", "4", "]"}], "\[Rule]", 
        RowBox[{
        "-", "1.27298432350182685637473025945555884567`14.502928176065264"}]}]\
, ",", 
       RowBox[{
        RowBox[{"b", "[", "4", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.31480569773866358646860938703763689517`15.949012533776791"}]}]\
, ",", 
       RowBox[{
        RowBox[{"p", "[", "4", "]"}], "\[Rule]", 
        "2.92652341796650426096442344620723383122`16.211553214329864"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "4", "]"}], "\[Rule]", 
        RowBox[{
        "-", "4.25961892963504446918672721193663851798`17.48282020947921"}]}],
        ",", 
       RowBox[{
        RowBox[{"a", "[", "5", "]"}], "\[Rule]", 
        "0.10536591178134811176340892401272088516`12.447058731278652"}], ",", 
       RowBox[{
        RowBox[{"b", "[", "5", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.13098849271342815614410469755941091686`13.97682685740986"}]}],
        ",", 
       RowBox[{
        RowBox[{"p", "[", "5", "]"}], "\[Rule]", 
        RowBox[{
        "-", "4.47352496207813531235693915323086279725`15.588034536489353"}]}]\
, ",", 
       RowBox[{
        RowBox[{"v", "[", "5", "]"}], "\[Rule]", 
        "2.91032322275384340667778123637286310146`16.70065418024001"}], ",", 
       RowBox[{
        RowBox[{"a", "[", "6", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.36940149041852023381324845829222184219`11.016919785771492"}]}]\
, ",", 
       RowBox[{
        RowBox[{"b", "[", "6", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.37441265333226336654667450090295892888`12.61763516419457"}]}],
        ",", 
       RowBox[{
        RowBox[{"p", "[", "6", "]"}], "\[Rule]", 
        "0.11567762872639220586036841251072727894`13.21380101983453"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "6", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.08825388110996120726275698945162876019`14.206173026603446"}]}]\
, ",", 
       RowBox[{
        RowBox[{"a", "[", "7", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.07902087181074768023617957869390476544`8.78518155711781"}]}], 
       ",", 
       RowBox[{
        RowBox[{"b", "[", "7", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.20432387228835189428343079890232076402`10.8157055914906"}]}], 
       ",", 
       RowBox[{
        RowBox[{"p", "[", "7", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.06837156061255685145656806683117119064`10.573854380713044"}]}]\
, ",", 
       RowBox[{
        RowBox[{"v", "[", "7", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.07633150416569594289774588531813833049`11.62350038541498"}]}],
        ",", 
       RowBox[{
        RowBox[{"a", "[", "8", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.4183318449530196509958652744257338119`7.2900952416979825"}]}],
        ",", 
       RowBox[{
        RowBox[{"b", "[", "8", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.36710848336118774004393172868695472929`9.277737555556165"}]}],
        ",", 
       RowBox[{
        RowBox[{"p", "[", "8", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.29569056352790294116492200285065358363`8.55908358418134"}]}], 
       ",", 
       RowBox[{
        RowBox[{"v", "[", "8", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.31550038214519791433587486970171202146`9.648342582359458"}]}],
        ",", 
       RowBox[{
        RowBox[{"a", "[", "9", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.15520397146530376978998137433033311241`5.301647303743012"}]}],
        ",", 
       RowBox[{
        RowBox[{"b", "[", "9", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.20409136340822668854981415545315990492`7.435119923108176"}]}],
        ",", 
       RowBox[{
        RowBox[{"p", "[", "9", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.16183965836917384291455590699053271338`6.2705351100137525"}]}]\
, ",", 
       RowBox[{
        RowBox[{"v", "[", "9", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.16550446822423278127239120343165635861`7.384189279086345"}]}],
        ",", 
       RowBox[{
        RowBox[{"a", "[", "10", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.4244760421087373044646078480974633424`3.74269650941734"}]}], 
       ",", 
       RowBox[{
        RowBox[{"b", "[", "10", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.30611051489741896222228656534516283883`5.770317189852371"}]}],
        ",", 
       RowBox[{
        RowBox[{"p", "[", "10", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.33854767589465649053266693390234920952`4.28541583917459"}]}], 
       ",", 
       RowBox[{
        RowBox[{"v", "[", "10", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.35015519477332049972423419866875371729`5.435665623886147"}]}]}\
], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"P0", "\[Rule]", 
        FractionBox["13", "100"]}], ",", 
       RowBox[{
       "Q", "\[Rule]", 
        "0.3931739545337498081178429229664086448663554057719299140431`25."}], 
       ",", 
       RowBox[{
       "S", "\[Rule]", 
        "0.3506684557541467371498006700328136155820345798220485900379`24.\
68827616475711"}], ",", 
       RowBox[{
       "\[Delta]0", "\[Rule]", 
        "0.0049485417775157451454293104982710399277877360134223429444`24.\
987528521435703"}], ",", 
       RowBox[{
       "V0", "\[Rule]", 
        "0.0794214590608673859791823281419636174133020760700862891632`24.\
22404191847634"}], ",", 
       RowBox[{
       "M", "\[Rule]", 
        "0.5243074237404905203890021273071066186852059297337874903086`24.\
82412371598205"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "0", "]"}], "\[Rule]", 
        "2.6171223084159774882625553497167720784422937793055839393103`24.\
5151021099599"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "1", "]"}], "\[Rule]", 
        "2.6082094562083678551061001020471574416650379152100445805224`23.\
27102546846545"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "2", "]"}], "\[Rule]", 
        "2.6173187175538598971295766626104068552683286865869946138305`22.\
789823216328468"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "3", "]"}], "\[Rule]", 
        "2.6172018439157943207482371871586587240665151081650547839866`22.\
792086624022577"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "4", "]"}], "\[Rule]", 
        "2.6172018439157943207482371871586587240665151081650547839866`22.\
792086624022577"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "5", "]"}], "\[Rule]", 
        "2.6172018439157943207482371871586587240665151081650547839866`22.\
792086624022577"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "6", "]"}], "\[Rule]", 
        "2.6171222839349580976077545695244359355986411876017064850663`22.\
251079222818873"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "7", "]"}], "\[Rule]", 
        "2.6171223046984269664810053147897382220521989863832121141244`22.\
223773518981695"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "8", "]"}], "\[Rule]", 
        "2.6171223081547904637859082011376298948517509214491009784656`22.\
074818904077155"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "9", "]"}], "\[Rule]", 
        "2.6171223083739280900682830363614169856169454107751875001522`22.\
020440716109785"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "10", "]"}], "\[Rule]", 
        "2.6171223084127831125334987447288648191034423144489060042129`21.\
86757438192572"}], ",", 
       RowBox[{
       "\[Epsilon]", "\[Rule]", 
        "0.0486148474809810407780042546142132373704118594675749806172`23.\
49027664090688"}], ",", 
       RowBox[{
        RowBox[{"a", "[", "0", "]"}], "\[Rule]", 
        "0.1545857585237071612937560576130747311926192767004299020596`24.\
698970004336026"}], ",", 
       RowBox[{
        RowBox[{"b", "[", "0", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"p", "[", "0", "]"}], "\[Rule]", 
        "0.3506684557541467371498006700328136155820345798220485900379`24.\
68827616475711"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "0", "]"}], "\[Rule]", 
        "0.3931739545337498081178429229664086448663554057719299140431`25."}], 
       ",", 
       RowBox[{
        RowBox[{"a", "[", "1", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.0757553576600926035671368075337774269638451325258789820501`23.\
034593249595574"}]}], ",", 
       RowBox[{
        RowBox[{"b", "[", "1", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.0049363179163952016858454041993179766271967744775044935652`24.\
68542440670424"}]}], ",", 
       RowBox[{
        RowBox[{"p", "[", "1", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.220668455754146737149800670032813615582034579822048590038`24.\
18608972405963"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "1", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.3141445450441908298450828762973893297324828850394739451279`24.\
258899525308202"}]}], ",", 
       RowBox[{
        RowBox[{"a", "[", "2", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.7052118005258096536328324310653272922889183149017272592869`22.\
049822594285907"}]}], ",", 
       RowBox[{
        RowBox[{"b", "[", "2", "]"}], "\[Rule]", 
        RowBox[{
        "-", "1.1931457791033772580199755018584739325292832415887478991145`23.\
61051673958727"}]}], ",", 
       RowBox[{
        RowBox[{"p", "[", "2", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.6975846801646467313878813556257825508242119922630417674532`23.\
384695300208936"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "2", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.8180047645361761078648733332567981661164874951519919097837`23.\
62782570287433"}]}], ",", 
       RowBox[{
        RowBox[{"a", "[", "3", "]"}], "\[Rule]", 
        "0.02956373567182932674083014247296559576`16.318093492514826"}], ",", 
       RowBox[{
        RowBox[{"b", "[", "3", "]"}], "\[Rule]", 
        "0.14819821709769559791481492244399787173`17.60453670630422"}], ",", 
       RowBox[{
        RowBox[{"p", "[", "3", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.00676855679692517945656548136468918166`16.813146058085017"}]}]\
, ",", 
       RowBox[{
        RowBox[{"v", "[", "3", "]"}], "\[Rule]", 
        "0.0012407110203691240516627347300944412393778269485679392811`19.\
974358378851424"}], ",", 
       RowBox[{
        RowBox[{"a", "[", "4", "]"}], "\[Rule]", 
        RowBox[{
        "-", "1.28062813019789925978696683483526848843`14.493736383534163"}]}]\
, ",", 
       RowBox[{
        RowBox[{"b", "[", "4", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.3143230810523717437074910058239862645`15.968694511552641"}]}],
        ",", 
       RowBox[{
        RowBox[{"p", "[", "4", "]"}], "\[Rule]", 
        "1.90967986098431996712812596289693037167`16.227883016576836"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "4", "]"}], "\[Rule]", 
        RowBox[{
        "-", "5.729891183280015968839733035762032344`17.459126523913053"}]}], 
       ",", 
       RowBox[{
        RowBox[{"a", "[", "5", "]"}], "\[Rule]", 
        "0.11423491820491843599322109967335703822`12.471234507677398"}], ",", 
       RowBox[{
        RowBox[{"b", "[", "5", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.13044355920463238039630769693050895694`13.995677685604841"}]}]\
, ",", 
       RowBox[{
        RowBox[{"p", "[", "5", "]"}], "\[Rule]", 
        RowBox[{
        "-", "3.52191965208464448981036373096776925492`15.613066278526786"}]}]\
, ",", 
       RowBox[{
        RowBox[{"v", "[", "5", "]"}], "\[Rule]", 
        "4.3556898111441724560290840232599786825`16.75463673424523"}], ",", 
       RowBox[{
        RowBox[{"a", "[", "6", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.36579707377163193821847725448633175917`11.0344052141626"}]}], 
       ",", 
       RowBox[{
        RowBox[{"b", "[", "6", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.37191406948139093056890192313417780488`12.633898834867379"}]}]\
, ",", 
       RowBox[{
        RowBox[{"p", "[", "6", "]"}], "\[Rule]", 
        "0.17803304488846462317193482746363184403`13.538728727680859"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "6", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.06586322748912457541263203053855459694`14.00511380929697"}]}],
        ",", 
       RowBox[{
        RowBox[{"a", "[", "7", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.07759003428893235208371847339241261288`8.794235047440369"}]}],
        ",", 
       RowBox[{
        RowBox[{"b", "[", "7", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.20291647532797061623473657065744983442`10.83382620165212"}]}],
        ",", 
       RowBox[{
        RowBox[{"p", "[", "7", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.06456350078379395067721233964734115952`10.980063475760973"}]}]\
, ",", 
       RowBox[{
        RowBox[{"v", "[", "7", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.07413866354187930392904808677901814943`11.283515381010618"}]}]\
, ",", 
       RowBox[{
        RowBox[{"a", "[", "8", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.41435488606973108382588458780102678223`7.296755001701808"}]}],
        ",", 
       RowBox[{
        RowBox[{"b", "[", "8", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.3667063292538512706123101024475878918`9.300029095576512"}]}], 
       ",", 
       RowBox[{
        RowBox[{"p", "[", "8", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.29307164336549328704641714192743178862`9.06661565643083"}]}], 
       ",", 
       RowBox[{
        RowBox[{"v", "[", "8", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.31332327702441724491664976194380997775`9.181067276860903"}]}],
        ",", 
       RowBox[{
        RowBox[{"a", "[", "9", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.15288630048334322704078521592850474404`5.307572995229847"}]}],
        ",", 
       RowBox[{
        RowBox[{"b", "[", "9", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.20555321859568673250227801040246259162`7.4663270802344375"}]}]\
, ",", 
       RowBox[{
        RowBox[{"p", "[", "9", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.15971639201819051861242473182231264608`6.876256645964977"}]}],
        ",", 
       RowBox[{
        RowBox[{"v", "[", "9", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.16339301153648385105389958240702589252`6.7891763359735435"}]}]\
, ",", 
       RowBox[{
        RowBox[{"a", "[", "10", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.42362548345335141811072710688370028453`3.7508518783131852"}]}]\
, ",", 
       RowBox[{
        RowBox[{"b", "[", "10", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.3086784109862477681116406300496008419`5.811567528561931"}]}], 
       ",", 
       RowBox[{
        RowBox[{"p", "[", "10", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.33502375617579385578926351901819229143`4.990450283274846"}]}],
        ",", 
       RowBox[{
        RowBox[{"v", "[", "10", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.34679838243117149758811432495243418729`4.716621848045731"}]}]}\
], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"P0", "\[Rule]", 
        FractionBox["33", "250"]}], ",", 
       RowBox[{
       "Q", "\[Rule]", 
        "0.4040435726517922476558299000549831962828538950397996540201`25."}], 
       ",", 
       RowBox[{
       "S", "\[Rule]", 
        "0.3613239088484031458457576019852533613683304201924081985797`24.\
6879681561117"}], ",", 
       RowBox[{
       "\[Delta]0", "\[Rule]", 
        "0.0050811879891882931111518030101541738593647702311101511405`24.\
989940200914983"}], ",", 
       RowBox[{
       "V0", "\[Rule]", 
        "0.0798788578980652109116859946281837880396984252652474152619`24.\
21611696073175"}], ",", 
       RowBox[{
       "M", "\[Rule]", 
        "0.5251688709686189215442656783506785580749187588790413680802`24.\
800430548927288"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "0", "]"}], "\[Rule]", 
        "2.6176318908117010826090410325016090769900786752187311323835`24.\
51554964665109"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "1", "]"}], "\[Rule]", 
        "2.6078843587710618983881413294688418621712139905709768084552`23.\
274784334446576"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "2", "]"}], "\[Rule]", 
        "2.6178270142432302461853205619968560962047763234644480782833`22.\
79242529128668"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "3", "]"}], "\[Rule]", 
        "2.6177113027025725674640455933669000346558064876624548423739`22.\
794500173320845"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "4", "]"}], "\[Rule]", 
        "2.6177113027025725674640455933669000346558064876624548423739`22.\
794500173320845"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "5", "]"}], "\[Rule]", 
        "2.6177113027025725674640455933669000346558064876624548423739`22.\
794500173320845"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "6", "]"}], "\[Rule]", 
        "2.6176318651612473148318024613341574999040624251882254533375`22.\
251180999277377"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "7", "]"}], "\[Rule]", 
        "2.6176318869569317005033028226697141861777494221834516860749`22.\
22427855346699"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "8", "]"}], "\[Rule]", 
        "2.617631890545463313964414892010869713469583592317221104392`22.\
07629049719507"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "9", "]"}], "\[Rule]", 
        "2.617631890768976418616392906219393417491128518327187014191`22.\
02263752329705"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "10", "]"}], "\[Rule]", 
        "2.6176318908084188438185480825076024553023161311174045101229`21.\
870010061943596"}], ",", 
       RowBox[{
       "\[Epsilon]", "\[Rule]", 
        "0.0503377419372378430885313567013571161498375177580827361605`23.\
480995307557087"}], ",", 
       RowBox[{
        RowBox[{"a", "[", "0", "]"}], "\[Rule]", 
        "0.1632512086012241203143734129894755118955615201230034926334`24.\
698970004336005"}], ",", 
       RowBox[{
        RowBox[{"b", "[", "0", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"p", "[", "0", "]"}], "\[Rule]", 
        "0.3613239088484031458457576019852533613683304201924081985797`24.\
6879681561117"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "0", "]"}], "\[Rule]", 
        "0.4040435726517922476558299000549831962828538950397996540201`25."}], 
       ",", 
       RowBox[{
        RowBox[{"a", "[", "1", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.0814578382884745860662152968108668676414487180916280267449`23.\
041942689060175"}]}], ",", 
       RowBox[{
        RowBox[{"b", "[", "1", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.0050683005905021453654202301326089392658481838298433178789`24.\
687807306499113"}]}], ",", 
       RowBox[{
        RowBox[{"p", "[", "1", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.2293239088484031458457576019852533613683304201924081985797`24.\
189490796366044"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "1", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.3245695648163804376107546525824423740724547305102137162646`24.\
26204187289076"}]}], ",", 
       RowBox[{
        RowBox[{"a", "[", "2", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.7132594458801471322121782533765883159227501858312948949569`22.\
065781629522043"}]}], ",", 
       RowBox[{
        RowBox[{"b", "[", "2", "]"}], "\[Rule]", 
        RowBox[{
        "-", "1.1946464770588918747066315219002388572725577841047844997954`23.\
611651709250456"}]}], ",", 
       RowBox[{
        RowBox[{"p", "[", "2", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.7036998107265604843681423821393696436947417018921277608029`23.\
391598791560007"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "2", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.8223651313498721445874106960917893446591077971135420715531`23.\
63262474231104"}]}], ",", 
       RowBox[{
        RowBox[{"a", "[", "3", "]"}], "\[Rule]", 
        "0.02667444375535956878291900826773101928`16.327416995763897"}], ",", 
       RowBox[{
        RowBox[{"b", "[", "3", "]"}], "\[Rule]", 
        "0.14793169270601078884868994875162657827`17.625321971718204"}], ",", 
       RowBox[{
        RowBox[{"p", "[", "3", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.00827243415807331479601977982774325606`16.924779426970822"}]}]\
, ",", 
       RowBox[{
        RowBox[{"v", "[", "3", "]"}], "\[Rule]", 
        "0.0006892167506744359846774849954973671789582765165370318457`19.\
722113597916028"}], ",", 
       RowBox[{
        RowBox[{"a", "[", "4", "]"}], "\[Rule]", 
        RowBox[{
        "-", "1.28988047213518575053651736261458947922`14.484952783091334"}]}]\
, ",", 
       RowBox[{
        RowBox[{"b", "[", "4", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.31386368428728583966035882859727034371`15.98816231459682"}]}],
        ",", 
       RowBox[{
        RowBox[{"p", "[", "4", "]"}], "\[Rule]", 
        "1.34309859887063953307730470434774233088`16.218874150510736"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "4", "]"}], "\[Rule]", 
        RowBox[{
        "-", "9.30036320504803266312726851678151085099`17.433997797812285"}]}]\
, ",", 
       RowBox[{
        RowBox[{"a", "[", "5", "]"}], "\[Rule]", 
        "0.12390210039522556767303400117644916694`12.495964805540794"}], ",", 
       RowBox[{
        RowBox[{"b", "[", "5", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.12995313367366690984455299258077296735`14.014439062329863"}]}]\
, ",", 
       RowBox[{
        RowBox[{"p", "[", "5", "]"}], "\[Rule]", 
        RowBox[{
        "-", "3.03526266792095515010819465537390983301`15.612440217504828"}]}]\
, ",", 
       RowBox[{
        RowBox[{"v", "[", "5", "]"}], "\[Rule]", 
        "7.89826940988764472846429932412516844974`16.8149684892143"}], ",", 
       RowBox[{
        RowBox[{"a", "[", "6", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.3620350818629849759345947435727113848`11.051910907881197"}]}],
        ",", 
       RowBox[{
        RowBox[{"b", "[", "6", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.36957464747727330676030477333457921009`12.650214031589062"}]}]\
, ",", 
       RowBox[{
        RowBox[{"p", "[", "6", "]"}], "\[Rule]", 
        "0.25439385006765209078408345028957511376`13.766555839142224"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "6", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.04074685869297854678865266723467780559`13.644405373588338"}]}]\
, ",", 
       RowBox[{
        RowBox[{"a", "[", "7", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.07623557964221447696866332910230718486`8.803319225678992"}]}],
        ",", 
       RowBox[{
        RowBox[{"b", "[", "7", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.20152312097177772804924134187335844768`10.851744354228545"}]}]\
, ",", 
       RowBox[{
        RowBox[{"p", "[", "7", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.06051061002649259378244189610142947113`11.246362477565599"}]}]\
, ",", 
       RowBox[{
        RowBox[{"v", "[", "7", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.07187810783062422251685929035264226504`10.70044620615487"}]}],
        ",", 
       RowBox[{
        RowBox[{"a", "[", "8", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.4106751021791925920429096379469809398`7.30303990272117"}]}], 
       ",", 
       RowBox[{
        RowBox[{"b", "[", "8", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.36613605285674169849167763496450481597`9.32160266092543"}]}], 
       ",", 
       RowBox[{
        RowBox[{"p", "[", "8", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.29050227514103748276345705840661373344`9.394933602269468"}]}],
        ",", 
       RowBox[{
        RowBox[{"v", "[", "8", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.3112616656256734699251967322614913283`8.388210834163486"}]}], 
       ",", 
       RowBox[{
        RowBox[{"a", "[", "9", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.15057685325634800404719620703840669675`5.31205333129751"}]}], 
       ",", 
       RowBox[{
        RowBox[{"b", "[", "9", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.20684460782703571605423888983165602372`7.495917008486867"}]}],
        ",", 
       RowBox[{
        RowBox[{"p", "[", "9", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.15773507072963579287584158801756297829`7.2641090705709725"}]}]\
, ",", 
       RowBox[{
        RowBox[{"v", "[", "9", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.16142847247097125092142990451063649554`5.78644507028024"}]}], 
       ",", 
       RowBox[{
        RowBox[{"a", "[", "10", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.42232475877714781947709190818879362415`3.7564795893706564"}]}]\
, ",", 
       RowBox[{
        RowBox[{"b", "[", "10", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.31106883832606083911117379541625579559`5.85000091109772"}]}], 
       ",", 
       RowBox[{
        RowBox[{"p", "[", "10", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.33166720769226630701376710132428060435`5.438902262055692"}]}],
        ",", 
       RowBox[{
        RowBox[{"v", "[", "10", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.34355596502238871401291953642718898819`3.5077003859558307"}]}]\
}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"P0", "\[Rule]", 
        FractionBox["67", "500"]}], ",", 
       RowBox[{
       "Q", "\[Rule]", 
        "0.4150750228429459857492025472635950221308790081739969730518`25."}], 
       ",", 
       RowBox[{
       "S", "\[Rule]", 
        "0.3721420790772093078827092438925398139302014775296272325009`24.\
68747182726557"}], ",", 
       RowBox[{
       "\[Delta]0", "\[Rule]", 
        "0.0052155627385537985256139887207234386515830367676392425377`24.\
982921603767483"}], ",", 
       RowBox[{
       "V0", "\[Rule]", 
        "0.0803305834128005216921251497607047981332642198687913757138`24.\
20849339736949"}], ",", 
       RowBox[{
       "M", "\[Rule]", 
        "0.5260480155370272801917502605869190228223159856733378180882`24.\
776952314907746"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "0", "]"}], "\[Rule]", 
        "2.6181484936433635449719912152111684198479804845304139556651`24.\
515958605291033"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "1", "]"}], "\[Rule]", 
        "2.6075138953130719274387442269529105748229224794837870072253`23.\
277979173976426"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "2", "]"}], "\[Rule]", 
        "2.6183420815807826931457083896115920341950491878350438404092`22.\
794604812465963"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "3", "]"}], "\[Rule]", 
        "2.6182277410401439838421528688943236172803163940701065590832`22.\
796506482471603"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "4", "]"}], "\[Rule]", 
        "2.6182277410401439838421528688943236172803163940701065590832`22.\
796506482471603"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "5", "]"}], "\[Rule]", 
        "2.6182277410401439838421528688943236172803163940701065590832`22.\
796506482471603"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "6", "]"}], "\[Rule]", 
        "2.6181484667587439533509326027168030894944003227365135496952`22.\
250525486238956"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "7", "]"}], "\[Rule]", 
        "2.6181484896424257628549902694544327614137470877674775989587`22.\
22400272706767"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "8", "]"}], "\[Rule]", 
        "2.6181484933717288672550149259049252875021522717528469745343`22.\
076871940238796"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "9", "]"}], "\[Rule]", 
        "2.6181484935999577294281888922662659361272315568079718686063`22.\
02392888978179"}], ",", 
       RowBox[{
       "\[Epsilon]", "\[Rule]", 
        "0.0520960310740545603835005211738380456446319713466756361764`23.\
471701570555116"}], ",", 
       RowBox[{
        RowBox[{"a", "[", "0", "]"}], "\[Rule]", 
        "0.1722872745880721318698818024664802711166749603630004887404`24.\
698970004336026"}], ",", 
       RowBox[{
        RowBox[{"b", "[", "0", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"p", "[", "0", "]"}], "\[Rule]", 
        "0.3721420790772093078827092438925398139302014775296272325009`24.\
68747182726557"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "0", "]"}], "\[Rule]", 
        "0.4150750228429459857492025472635950221308790081739969730518`25."}], 
       ",", 
       RowBox[{
        RowBox[{"a", "[", "1", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.0874666077910452430346348723010305056633014463230708218026`23.\
048859389827026"}]}], ",", 
       RowBox[{
        RowBox[{"b", "[", "1", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.0052019853061198581247049632489981562496362953580005152509`24.\
68075955528302"}]}], ",", 
       RowBox[{
        RowBox[{"p", "[", "1", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.2381420790772093078827092438925398139302014775296272325009`24.\
19256919286656"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "1", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.3351623179446908879763132806850513044541498536990469408835`24.\
265202479212896"}]}], ",", 
       RowBox[{
        RowBox[{"a", "[", "2", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.7209335820543828963715559704691016449173755399137725145562`22.\
080841139469157"}]}], ",", 
       RowBox[{
        RowBox[{"b", "[", "2", "]"}], "\[Rule]", 
        RowBox[{
        "-", "1.1960565297805437290269659179263313122276503621703748345735`23.\
610611085392765"}]}], ",", 
       RowBox[{
        RowBox[{"p", "[", "2", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.7095768933186435970048455939592865841441696222453984348302`23.\
398034321345595"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "2", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.8265620975398619792378686098533995659994780554615201300656`23.\
63734048992382"}]}], ",", 
       RowBox[{
        RowBox[{"a", "[", "3", "]"}], "\[Rule]", 
        "0.02408038489590527032937535980476408458`16.3360298065126"}], ",", 
       RowBox[{
        RowBox[{"b", "[", "3", "]"}], "\[Rule]", 
        "0.1476694104777504556661027582966493221`17.64586748585042"}], ",", 
       RowBox[{
        RowBox[{"p", "[", "3", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.00963044786157518498927360241663103733`17.014919960366132"}]}]\
, ",", 
       RowBox[{
        RowBox[{"v", "[", "3", "]"}], "\[Rule]", 
        "0.0001883292955972714366675882004066461902464609018107974638`19.\
161691584550613"}], ",", 
       RowBox[{
        RowBox[{"a", "[", "4", "]"}], "\[Rule]", 
        RowBox[{
        "-", "1.3008001333308635504296341780639406631`14.476508642793489"}]}],
        ",", 
       RowBox[{
        RowBox[{"b", "[", "4", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.313424923482345524460587088645174971`16.00741843745561"}]}], 
       ",", 
       RowBox[{
        RowBox[{"p", "[", "4", "]"}], "\[Rule]", 
        "0.98262088565885053023887588505204783171`16.194217054384236"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "4", "]"}], "\[Rule]", 
        RowBox[{
        "-", "30.63049862884944342312589756605234565853`17.403349279289113"}]}\
], ",", 
       RowBox[{
        RowBox[{"a", "[", "5", "]"}], "\[Rule]", 
        "0.13446830185010305229161979563579748387`12.521248309763456"}], ",", 
       RowBox[{
        RowBox[{"b", "[", "5", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.12951209045440165363087885542841556373`14.033102456771015"}]}]\
, ",", 
       RowBox[{
        RowBox[{"p", "[", "5", "]"}], "\[Rule]", 
        RowBox[{
        "-", "2.77432860719711001801214096623918753353`15.598398216546785"}]}]\
, ",", 
       RowBox[{
        RowBox[{"v", "[", "5", "]"}], "\[Rule]", 
        "29.19704759179677042483205734298800425588`16.87744989955747"}], ",", 
       RowBox[{
        RowBox[{"a", "[", "6", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.35808838493543526189726306997499030465`11.069387460874"}]}], 
       ",", 
       RowBox[{
        RowBox[{"b", "[", "6", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.36738553472451152636235496453333328051`12.6665681863403"}]}], 
       ",", 
       RowBox[{
        RowBox[{"p", "[", "6", "]"}], "\[Rule]", 
        "0.34968401222914233015728853005731876895`13.938963142511437"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "6", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.01242688453421889220292950662675653876`12.666646243253956"}]}]\
, ",", 
       RowBox[{
        RowBox[{"a", "[", "7", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.07494592851463897159835448183779916203`8.812345929205556"}]}],
        ",", 
       RowBox[{
        RowBox[{"b", "[", "7", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.20015263600372447814845117627397987324`10.869489974216023"}]}]\
, ",", 
       RowBox[{
        RowBox[{"p", "[", "7", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.05618097694714390537917954686118292985`11.427478957104434"}]}]\
, ",", 
       RowBox[{
        RowBox[{"v", "[", "7", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.06953898381010760308069577742989918932`9.190705506995666"}]}],
        ",", 
       RowBox[{
        RowBox[{"a", "[", "8", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.40727670784579137541242074267668009831`7.308898442567208"}]}],
        ",", 
       RowBox[{
        RowBox[{"b", "[", "8", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.36541971294483551039353819204991596679`9.342550302175091"}]}],
        ",", 
       RowBox[{
        RowBox[{"p", "[", "8", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.28795916465087149438119199253282348409`9.612417437705849"}]}],
        ",", 
       RowBox[{
        RowBox[{"v", "[", "8", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.30929636176531975544463676167105855715`6.359911500523753"}]}],
        ",", 
       RowBox[{
        RowBox[{"a", "[", "9", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.14830352330534208377795723494566841397`5.315165515736031"}]}],
        ",", 
       RowBox[{
        RowBox[{"b", "[", "9", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.20797260763429552914602052146815899315`7.524091152976802"}]}],
        ",", 
       RowBox[{
        RowBox[{"p", "[", "9", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.15588097618942283372666486797179678654`7.516064656530458"}]}],
        ",", 
       RowBox[{
        RowBox[{"v", "[", "9", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.15959986483115809988518553911048444467`3.239842650921011"}]}]}\
], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"P0", "\[Rule]", 
        FractionBox["17", "125"]}], ",", 
       RowBox[{
       "Q", "\[Rule]", 
        "0.4262682459553360949688980925294324434771367511876945538391`25."}], 
       ",", 
       RowBox[{
       "S", "\[Rule]", 
        "0.3831228802112797241326099357607939038898625203177045913085`24.\
6872258787695"}], ",", 
       RowBox[{
       "\[Delta]0", "\[Rule]", 
        "0.005351668048764162993158927498411933984008294119550714921`24.\
989764641283326"}], ",", 
       RowBox[{
       "V0", "\[Rule]", 
        "0.0807767717471683525866230557631301099593473421023711704096`24.\
200575352154477"}], ",", 
       RowBox[{
       "M", "\[Rule]", 
        "0.5269449303727025207107657531327482801523972145522750859243`24.\
754017681287074"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "0", "]"}], "\[Rule]", 
        "2.6186721232390580789389889892431369014524857801396398469037`24.\
516371752437717"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "1", "]"}], "\[Rule]", 
        "2.607096147364540302341126754421137765312475077953712622566`23.\
280976263833615"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "2", "]"}], "\[Rule]", 
        "2.6188639230729586031207139975110165053168267625513765867784`22.\
796728848858507"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "3", "]"}], "\[Rule]", 
        "2.6187511627376689726608418605819130563295222256239250234959`22.\
798471201141997"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "4", "]"}], "\[Rule]", 
        "2.6187511627376689726608418605819130563295222256239250234959`22.\
798471201141997"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "5", "]"}], "\[Rule]", 
        "2.6187511627376689726608418605819130563295222256239250234959`22.\
798471201141997"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "6", "]"}], "\[Rule]", 
        "2.6186720950542036520060490543452859176218798686224866863373`22.\
24947664754266"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "7", "]"}], "\[Rule]", 
        "2.6186721190828456639644736410025282363563039950181716263065`22.\
223313647287835"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "8", "]"}], "\[Rule]", 
        "2.6186721229616470699752746248087574696026657038629152255715`22.\
076937026508446"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "9", "]"}], "\[Rule]", 
        "2.6186721231949557374586207658449389914992717431641725627458`22.\
024681224540497"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "10", "]"}], "\[Rule]", 
        "2.6186721232356165146599803835005804554588571168948614710984`21.\
872882145278236"}], ",", 
       RowBox[{
       "\[Epsilon]", "\[Rule]", 
        "0.0538898607454050414215315062654965603047944291045501718486`23.\
46272951636672"}], ",", 
       RowBox[{
        RowBox[{"a", "[", "0", "]"}], "\[Rule]", 
        "0.1817046175098389070877580933231610323951222159913802834253`24.\
69897000433601"}], ",", 
       RowBox[{
        RowBox[{"b", "[", "0", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"p", "[", "0", "]"}], "\[Rule]", 
        "0.3831228802112797241326099357607939038898625203177045913085`24.\
6872258787695"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "0", "]"}], "\[Rule]", 
        "0.4262682459553360949688980925294324434771367511876945538391`25."}], 
       ",", 
       RowBox[{
        RowBox[{"a", "[", "1", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.0937920283900364948582140545870994228940105517807886603561`23.\
055727208033467"}]}], ",", 
       RowBox[{
        RowBox[{"b", "[", "1", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.0053373733847791995745142275721133355927849804263638593952`24.\
687573063932376"}]}], ",", 
       RowBox[{
        RowBox[{"p", "[", "1", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.2471228802112797241326099357607939038898625203177045913085`24.\
19577075116827"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "1", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.345922609999799463150914032677833689921499713615593371548`24.\
26807364971274"}]}], ",", 
       RowBox[{
        RowBox[{"a", "[", "2", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.7282592328564016269990668022449704364679385829114545436434`22.\
09533679862519"}]}], ",", 
       RowBox[{
        RowBox[{"b", "[", "2", "]"}], "\[Rule]", 
        RowBox[{
        "-", "1.197381458085604619426113064691123574118072189535154033128`23.\
612669501066506"}]}], ",", 
       RowBox[{
        RowBox[{"p", "[", "2", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.7152294762859299350477717097866916604869375306068978710215`23.\
404415577762137"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "2", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.8306039048945187745446209145877748880208691986439498716619`23.\
641734173366256"}]}], ",", 
       RowBox[{
        RowBox[{"a", "[", "3", "]"}], "\[Rule]", 
        "0.0217455741969690075852445911038930323`16.343879392536987"}], ",", 
       RowBox[{
        RowBox[{"b", "[", "3", "]"}], "\[Rule]", 
        "0.14741109420083406951541752717720450706`17.66617809831258"}], ",", 
       RowBox[{
        RowBox[{"p", "[", "3", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.01085782896199070230976998384962270649`17.09078827968059"}]}],
        ",", 
       RowBox[{
        RowBox[{"v", "[", "3", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.0002666732488543257730830041696124068109955006760483699544`19.\
31547339220902"}]}], ",", 
       RowBox[{
        RowBox[{"a", "[", "4", "]"}], "\[Rule]", 
        RowBox[{
        "-", "1.3134727733368130491431673654929498082`14.468340569073147"}]}],
        ",", 
       RowBox[{
        RowBox[{"b", "[", "4", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.31300452070788101310015874726105593091`16.026465649002944"}]}]\
, ",", 
       RowBox[{
        RowBox[{"p", "[", "4", "]"}], "\[Rule]", 
        "0.73353816513010842346196118103936214515`16.157461611187742"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "4", "]"}], "\[Rule]", 
        "19.42353879854015462510563151382065078728`17.379243900863774"}], ",", 
       RowBox[{
        RowBox[{"a", "[", "5", "]"}], "\[Rule]", 
        "0.14605131352207987521618824510692875986`12.547088968452483"}], ",", 
       RowBox[{
        RowBox[{"b", "[", "5", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.1291157971219795910440389172425833042`14.05166033695966"}]}], 
       ",", 
       RowBox[{
        RowBox[{"p", "[", "5", "]"}], "\[Rule]", 
        RowBox[{
        "-", "2.65191556198947703558505522630957409096`15.576169724934498"}]}]\
, ",", 
       RowBox[{
        RowBox[{"v", "[", "5", "]"}], "\[Rule]", 
        RowBox[{
        "-", "20.89240615908690259823370543450182220756`16.87576021403401"}]}]\
, ",", 
       RowBox[{
        RowBox[{"a", "[", "6", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.35392963453835911909111888760470297792`11.086783039734428"}]}]\
, ",", 
       RowBox[{
        RowBox[{"b", "[", "6", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.36533799589606680540332669141357719351`12.682949072331287"}]}]\
, ",", 
       RowBox[{
        RowBox[{"p", "[", "6", "]"}], "\[Rule]", 
        "0.47139342797403567757342128784497843506`14.075994613267532"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "6", "]"}], "\[Rule]", 
        "0.0196891341077668710718969380099326283`13.035432708714696"}], ",", 
       RowBox[{
        RowBox[{"a", "[", "7", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.07371062794470587890447420162670140675`8.821216493523316"}]}],
        ",", 
       RowBox[{
        RowBox[{"b", "[", "7", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.19881215679470509949925871440776938004`10.887087056967545"}]}]\
, ",", 
       RowBox[{
        RowBox[{"p", "[", "7", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.05153968389811319827871564194471848054`11.54860535400466"}]}],
        ",", 
       RowBox[{
        RowBox[{"v", "[", "7", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.06711045287449202894012141026276273408`9.711068820366412"}]}],
        ",", 
       RowBox[{
        RowBox[{"a", "[", "8", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.40414200962316242538594441607902203451`7.314252822563289"}]}],
        ",", 
       RowBox[{
        RowBox[{"b", "[", "8", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.36457801848678976974972796692953579367`9.362949922269241"}]}],
        ",", 
       RowBox[{
        RowBox[{"p", "[", "8", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.28542047878888169359401954761823549575`9.750374258173984"}]}],
        ",", 
       RowBox[{
        RowBox[{"v", "[", "8", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.30740990774137149225229392943256981811`7.044160173329619"}]}],
        ",", 
       RowBox[{
        RowBox[{"a", "[", "9", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.14608795644319849542794035701532675511`5.316940217406528"}]}],
        ",", 
       RowBox[{
        RowBox[{"b", "[", "9", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.20894481534725048408611668968532303388`7.55101622336696"}]}], 
       ",", 
       RowBox[{
        RowBox[{"p", "[", "9", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.15413974616294304464884075077878293419`7.669554189349509"}]}],
        ",", 
       RowBox[{
        RowBox[{"v", "[", "9", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.15789603671631462660953632239792732053`4.085546991096938"}]}],
        ",", 
       RowBox[{
        RowBox[{"a", "[", "10", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.41864455794866162417538813804971930093`3.760718865462328"}]}],
        ",", 
       RowBox[{
        RowBox[{"b", "[", "10", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.31534537956381274509523877754872022305`5.920066246648808"}]}],
        ",", 
       RowBox[{
        RowBox[{"p", "[", "10", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.32549052184781659676566207473818811777`5.896471405874014"}]}],
        ",", 
       RowBox[{
        RowBox[{"v", "[", "10", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.33748412611230773253337266983668559121`1.454136336582914"}]}]}\
], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"P0", "\[Rule]", 
        FractionBox["69", "500"]}], ",", 
       RowBox[{
       "Q", "\[Rule]", 
        "0.4376231816863050600996893917631609262596084311001375129497`25."}], 
       ",", 
       RowBox[{
       "S", "\[Rule]", 
        "0.3942662245301280812170098735584413920592286003423334610033`24.\
686860911201702"}], ",", 
       RowBox[{
       "\[Delta]0", "\[Rule]", 
        "0.0054895059057866186984129003559309221491520756089472111128`24.\
990612139869157"}], ",", 
       RowBox[{
       "V0", "\[Rule]", 
        "0.0812175550603373482337268719485930882455921879624892768566`24.\
192863966901307"}], ",", 
       RowBox[{
       "M", "\[Rule]", 
        "0.5278596868979225417845771281928814799677315115264461520445`24.\
73133496982868"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "0", "]"}], "\[Rule]", 
        "2.6192027859214992305936802024188112850263288962214705965307`24.\
516755784170364"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "1", "]"}], "\[Rule]", 
        "2.6066291763099482471173934714492338952842197161350903215244`23.\
283493311609185"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "2", "]"}], "\[Rule]", 
        "2.6193925423707007747481155876095058114490729930073271942672`22.\
798500142386796"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "3", "]"}], "\[Rule]", 
        "2.6192815718443403886262908556777185515407087243290329866157`22.\
800095711027105"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "4", "]"}], "\[Rule]", 
        "2.6192815718443403886262908556777185515407087243290329866157`22.\
800095711027105"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "5", "]"}], "\[Rule]", 
        "2.6192815718443403886262908556777185515407087243290329866157`22.\
800095711027105"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "6", "]"}], "\[Rule]", 
        "2.6192027563689438020050792551354606039946067665560373693989`22.\
247727517850745"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "7", "]"}], "\[Rule]", 
        "2.6192027816007562286048060229086201453520622153302899197531`22.\
221907639913454"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "8", "]"}], "\[Rule]", 
        "2.6192027856379038684612330832593641037536771128022982394141`22.\
076188650233203"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "9", "]"}], "\[Rule]", 
        "2.6192027858766763779795976708504694373425716408095045970661`22.\
024591918814554"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "10", "]"}], "\[Rule]", 
        "2.6192027859179849263386838341138232217386364751349040213516`21.\
87333728385561"}], ",", 
       RowBox[{
       "\[Epsilon]", "\[Rule]", 
        "0.055719373795845083569154256385762959935463023052892304089`23.\
453792705288958"}], ",", 
       RowBox[{
        RowBox[{"a", "[", "0", "]"}], "\[Rule]", 
        "0.1915140491492447685454591329891376343299698522675442732043`24.\
698970004336008"}], ",", 
       RowBox[{
        RowBox[{"b", "[", "0", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"p", "[", "0", "]"}], "\[Rule]", 
        "0.3942662245301280812170098735584413920592286003423334610033`24.\
686860911201702"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "0", "]"}], "\[Rule]", 
        "0.4376231816863050600996893917631609262596084311001375129497`25."}], 
       ",", 
       RowBox[{
        RowBox[{"a", "[", "1", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.1004446189221272584963509609965013508667061493961761013167`23.\
06225198259605"}]}], ",", 
       RowBox[{
        RowBox[{"b", "[", "1", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.0054744661011919915778106253460110529889192803692364097269`24.\
68839065844854"}]}], ",", 
       RowBox[{
        RowBox[{"p", "[", "1", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.2562662245301280812170098735584413920592286003423334610032`24.\
1987327120804"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "1", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.3568502493779672227750342453062555277875171468696960258316`24.\
270923257660648"}]}], ",", 
       RowBox[{
        RowBox[{"a", "[", "2", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.7352592083428926814037336246614092045269255105515772735763`22.\
109079513364552"}]}], ",", 
       RowBox[{
        RowBox[{"b", "[", "2", "]"}], "\[Rule]", 
        RowBox[{
        "-", "1.1986263945767600149382403147198006534120732893088398698136`23.\
613330917997374"}]}], ",", 
       RowBox[{
        RowBox[{"p", "[", "2", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.7206700965358251927523421370983634754357715847918909907516`23.\
410426645832842"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "2", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.8344982778800739429648939972856794563893564101330653973822`23.\
646023833088336"}]}], ",", 
       RowBox[{
        RowBox[{"a", "[", "3", "]"}], "\[Rule]", 
        "0.01963921855209241741195228769642296997`16.350908844666577"}], ",", 
       RowBox[{
        RowBox[{"b", "[", "3", "]"}], "\[Rule]", 
        "0.14715650234811780798380639851013281839`17.686258122863126"}], ",", 
       RowBox[{
        RowBox[{"p", "[", "3", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.01196795886720020437562547037956069213`17.156493775063105"}]}]\
, ",", 
       RowBox[{
        RowBox[{"v", "[", "3", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.0006800234729607270446882211051069142497216138079515702728`19.\
72463321548335"}]}], ",", 
       RowBox[{
        RowBox[{"a", "[", "4", "]"}], "\[Rule]", 
        RowBox[{
        "-", "1.32801343506644386741131442106631204922`14.460389603675162"}]}]\
, ",", 
       RowBox[{
        RowBox[{"b", "[", "4", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.31260046645082642502973610108775523764`16.045306584563562"}]}]\
, ",", 
       RowBox[{
        RowBox[{"p", "[", "4", "]"}], "\[Rule]", 
        "0.55142524489814724334822828716051161039`16.10941039810807"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "4", "]"}], "\[Rule]", 
        "6.82112863318464188324925651636374407064`17.35425315377694"}], ",", 
       RowBox[{
        RowBox[{"a", "[", "5", "]"}], "\[Rule]", 
        "0.15878949004794247537507394980650006362`12.573496205638609"}], ",", 
       RowBox[{
        RowBox[{"b", "[", "5", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.12876006636494802246597758181104565733`14.070105875393947"}]}]\
, ",", 
       RowBox[{
        RowBox[{"p", "[", "5", "]"}], "\[Rule]", 
        RowBox[{
        "-", "2.63559183451684759946530039662424511359`15.547993460038308"}]}]\
, ",", 
       RowBox[{
        RowBox[{"v", "[", "5", "]"}], "\[Rule]", 
        RowBox[{
        "-", "8.3302183632479745316925238452998380172`16.822820558082356"}]}],
        ",", 
       RowBox[{
        RowBox[{"a", "[", "6", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.34953084355199526868839289323827481339`11.104042427833898"}]}]\
, ",", 
       RowBox[{
        RowBox[{"b", "[", "6", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.36342350300846318382765314858726049173`12.699344703456763"}]}]\
, ",", 
       RowBox[{
        RowBox[{"p", "[", "6", "]"}], "\[Rule]", 
        "0.63149123169778116678039973285903205417`14.188452416745305"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "6", "]"}], "\[Rule]", 
        "0.05634473391325713207404022759175667123`13.850520736620885"}], ",", 
       RowBox[{
        RowBox[{"a", "[", "7", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.0725202455239248545534520315636112958`8.829821969162428"}]}], 
       ",", 
       RowBox[{
        RowBox[{"b", "[", "7", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.19750733946198413139668809406993352302`10.904554516770824"}]}]\
, ",", 
       RowBox[{
        RowBox[{"p", "[", "7", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.04654811798310668910459514616278089358`11.621604860546103"}]}]\
, ",", 
       RowBox[{
        RowBox[{"v", "[", "7", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.06458154952982414760076644317889019472`10.911111454171198"}]}]\
, ",", 
       RowBox[{
        RowBox[{"a", "[", "8", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.40125228742495118267095381840611813109`7.318138922170211"}]}],
        ",", 
       RowBox[{
        RowBox[{"b", "[", "8", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.363630244317093387911963642877843337`9.382867606470425"}]}], 
       ",", 
       RowBox[{
        RowBox[{"p", "[", "8", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.28286558286440155307754733180241674552`9.823204659769537"}]}],
        ",", 
       RowBox[{
        RowBox[{"v", "[", "8", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.30558640736389672823914853044153831011`8.641189487663594"}]}],
        ",", 
       RowBox[{
        RowBox[{"a", "[", "9", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.14394632273510412340060980856313924515`5.315758815184239"}]}],
        ",", 
       RowBox[{
        RowBox[{"b", "[", "9", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.20976927690404658538892646402929777237`7.576832110103987"}]}],
        ",", 
       RowBox[{
        RowBox[{"p", "[", "9", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.1524975927365593565533238226597842546`7.741545408337624"}]}], 
       ",", 
       RowBox[{
        RowBox[{"v", "[", "9", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.15630596207183050517672353059729076455`6.075472100979513"}]}],
        ",", 
       RowBox[{
        RowBox[{"a", "[", "10", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.41639539301717394905541521013087579343`3.7582421969697806"}]}]\
, ",", 
       RowBox[{
        RowBox[{"b", "[", "10", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.31724299143367037592245253699647107174`5.952295137166379"}]}],
        ",", 
       RowBox[{
        RowBox[{"p", "[", "10", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.32267337076395641850121116257755911222`5.9689698676174565"}]}]\
, ",", 
       RowBox[{
        RowBox[{"v", "[", "10", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.33467461872186041576214624364057448375`3.8353131375812564"}]}]\
}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"P0", "\[Rule]", 
        FractionBox["7", "50"]}], ",", 
       RowBox[{
       "Q", "\[Rule]", 
        "0.4491397685564086234977252290453410941022282879599032132872`25."}], 
       ",", 
       RowBox[{
       "S", "\[Rule]", 
        "0.4055720228733377392753119167022299944649349652136210520218`24.\
686409191173436"}], ",", 
       RowBox[{
       "\[Delta]0", "\[Rule]", 
        "0.0056290782595401187407457938477496602645144149628689797693`24.\
987004453467748"}], ",", 
       RowBox[{
       "V0", "\[Rule]", 
        "0.0816530616359257630978281429254393557042662417708960171764`24.\
185315948877385"}], ",", 
       RowBox[{
       "M", "\[Rule]", 
        "0.5287923550775386908768962018461696818037567642527534163377`24.\
708921846297383"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "0", "]"}], "\[Rule]", 
        "2.6197404880045626792255239546862151815235413851200155208905`24.\
51711433358389"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "1", "]"}], "\[Rule]", 
        "2.6061110246739405552960175748078772869157821140438101892202`23.\
28557033972524"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "2", "]"}], "\[Rule]", 
        "2.619927943253867249190999468417174265756595416789045738771`22.\
799952211774368"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "3", "]"}], "\[Rule]", 
        "2.6198189726135351822097737764464082116958114464101356574126`22.\
80141236998033"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "4", "]"}], "\[Rule]", 
        "2.6198189726135351822097737764464082116958114464101356574126`22.\
80141236998033"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "5", "]"}], "\[Rule]", 
        "2.6198189726135351822097737764464082116958114464101356574126`22.\
80141236998033"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "6", "]"}], "\[Rule]", 
        "2.6197404570153730239852113012351922696321946659263453991757`22.\
245298108749207"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "7", "]"}], "\[Rule]", 
        "2.6197404835098874807641018133096995956262268105990892380482`22.\
219807690524572"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "8", "]"}], "\[Rule]", 
        "2.6197404877143504444840133929978742407094948841769493048042`22.\
07465636836765"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "9", "]"}], "\[Rule]", 
        "2.6197404879589875948143061512592161455778107927929853036613`22.\
023686592219203"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "10", "]"}], "\[Rule]", 
        "2.6197404880009793269211861068210730543605861834292535026493`21.\
87303540765529"}], ",", 
       RowBox[{
       "\[Epsilon]", "\[Rule]", 
        "0.0575847101550773817537924036923393636075135285055068326754`23.\
444913868062024"}], ",", 
       RowBox[{
        RowBox[{"a", "[", "0", "]"}], "\[Rule]", 
        "0.2017265316989043044515258721049760688705680521724020247996`24.\
698970004336008"}], ",", 
       RowBox[{
        RowBox[{"b", "[", "0", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"p", "[", "0", "]"}], "\[Rule]", 
        "0.4055720228733377392753119167022299944649349652136210520218`24.\
686409191173436"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "0", "]"}], "\[Rule]", 
        "0.4491397685564086234977252290453410941022282879599032132872`25."}], 
       ",", 
       RowBox[{
        RowBox[{"a", "[", "1", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.1074350542993832313634397433295486155665229996411769451968`23.\
06847610401039"}]}], ",", 
       RowBox[{
        RowBox[{"b", "[", "1", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.0056132646843784065396150438227280259885096330589392039399`24.\
68475269237719"}]}], ",", 
       RowBox[{
        RowBox[{"p", "[", "1", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.2655720228733377392753119167022299944649349652136210520218`24.\
201493528238075"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "1", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.3679450471677351758040424998289272015492580183041908566025`24.\
2737329025105"}]}], ",", 
       RowBox[{
        RowBox[{"a", "[", "2", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.7419543484105654132300588448198927858028098270379643492133`22.\
122134335991095"}]}], ",", 
       RowBox[{
        RowBox[{"b", "[", "2", "]"}], "\[Rule]", 
        RowBox[{
        "-", "1.1997961148634100449477917270950099530736907271146668080619`23.\
61295095898527"}]}], ",", 
       RowBox[{
        RowBox[{"p", "[", "2", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.7259103728728106646215852077919269682897788544195603662172`23.\
41611182153258"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "2", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.8382524621083495743539978412756440652103133809704271982608`23.\
650199715010274"}]}], ",", 
       RowBox[{
        RowBox[{"a", "[", "3", "]"}], "\[Rule]", 
        "0.0177348493960573717983803051439202548`16.35705617796694"}], ",", 
       RowBox[{
        RowBox[{"b", "[", "3", "]"}], "\[Rule]", 
        "0.14690542317824699158452638026847970119`17.70611198038372"}], ",", 
       RowBox[{
        RowBox[{"p", "[", "3", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.01297262871741686329047902339247492289`17.21459806644847"}]}],
        ",", 
       RowBox[{
        RowBox[{"v", "[", "3", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.0010555214936762771168134775621040637099584806816252402208`19.\
91812461438095"}]}], ",", 
       RowBox[{
        RowBox[{"a", "[", "4", "]"}], "\[Rule]", 
        RowBox[{
        "-", "1.34457027296482146336778601142209251612`14.452600520172492"}]}]\
, ",", 
       RowBox[{
        RowBox[{"b", "[", "4", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.31221098682822005431730121522173071738`16.063944061158825"}]}]\
, ",", 
       RowBox[{
        RowBox[{"p", "[", "4", "]"}], "\[Rule]", 
        "0.41268343687185286544948851212997722186`16.049043150423987"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "4", "]"}], "\[Rule]", 
        "3.92289276342091423809125286060402315202`17.32525827405294"}], ",", 
       RowBox[{
        RowBox[{"a", "[", "5", "]"}], "\[Rule]", 
        "0.17284629914704285322193811540509059944`12.600485236199194"}], ",", 
       RowBox[{
        RowBox[{"b", "[", "5", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.12844111240776241887009493764787389778`14.088433114788875"}]}]\
, ",", 
       RowBox[{
        RowBox[{"p", "[", "5", "]"}], "\[Rule]", 
        RowBox[{
        "-", "2.72216191668088127134288328311483202678`15.514422585670372"}]}]\
, ",", 
       RowBox[{
        RowBox[{"v", "[", "5", "]"}], "\[Rule]", 
        RowBox[{
        "-", "5.47796190907353255788871897233147291937`16.771176916603988"}]}]\
, ",", 
       RowBox[{
        RowBox[{"a", "[", "6", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.34486296504404695797811214800105628677`11.121105854984899"}]}]\
, ",", 
       RowBox[{
        RowBox[{"b", "[", "6", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.36163380174802734084056396808566770918`12.715743659989021"}]}]\
, ",", 
       RowBox[{
        RowBox[{"p", "[", "6", "]"}], "\[Rule]", 
        "0.85034820627026305580559991497496110439`14.28228228602687"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "6", "]"}], "\[Rule]", 
        "0.0984859064235832779129865129967592482`14.23247054014882"}], ",", 
       RowBox[{
        RowBox[{"a", "[", "7", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.071366262505905234147853064043171057`8.838042415720638"}]}], 
       ",", 
       RowBox[{
        RowBox[{"b", "[", "7", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.19624255503811058514805001460875457993`10.921907205803983"}]}]\
, ",", 
       RowBox[{
        RowBox[{"p", "[", "7", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.04116317676353686640264187633702287606`11.650301641612357"}]}]\
, ",", 
       RowBox[{
        RowBox[{"v", "[", "7", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.06194104362865804814007744881533200328`11.459207541552775"}]}]\
, ",", 
       RowBox[{
        RowBox[{"a", "[", "8", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.39858845139325261703056101869026121158`7.321245060552017"}]}],
        ",", 
       RowBox[{
        RowBox[{"b", "[", "8", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.36259418407667090481212152571049164151`9.402359706474758"}]}],
        ",", 
       RowBox[{
        RowBox[{"p", "[", "8", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.280274780201916621256326533358787001`9.83489960331979"}]}], 
       ",", 
       RowBox[{
        RowBox[{"v", "[", "8", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.30381136012513691711993040289751731999`9.368880320675522"}]}],
        ",", 
       RowBox[{
        RowBox[{"a", "[", "9", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.14189008899103808098966402647498345842`5.313058177514449"}]}],
        ",", 
       RowBox[{
        RowBox[{"b", "[", "9", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.21045439890651982645973247745857136449`7.601657748481068"}]}],
        ",", 
       RowBox[{
        RowBox[{"p", "[", "9", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.15094143306543323537957872776400785638`7.736223591419697"}]}],
        ",", 
       RowBox[{
        RowBox[{"v", "[", "9", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.15481894498320905510022285281596655971`6.979080303736929"}]}],
        ",", 
       RowBox[{
        RowBox[{"a", "[", "10", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.41395388120933996170112120557014048163`3.753447260457571"}]}],
        ",", 
       RowBox[{
        RowBox[{"b", "[", "10", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.31898683502206111661661607122696733553`5.982953382184645"}]}],
        ",", 
       RowBox[{
        RowBox[{"p", "[", "10", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.32003211243199495143213788543226027854`5.948325917014753"}]}],
        ",", 
       RowBox[{
        RowBox[{"v", "[", "10", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.33202146819558140806028486895728457906`4.913344649113858"}]}]}\
], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"P0", "\[Rule]", 
        FractionBox["71", "500"]}], ",", 
       RowBox[{
       "Q", "\[Rule]", 
        "0.4608179438917628224432934440765849751179218828119142608229`25."}], 
       ",", 
       RowBox[{
       "S", "\[Rule]", 
        "0.4170401846582286619168847815881487749848751710976502693886`24.\
68613467217963"}], ",", 
       RowBox[{
       "\[Delta]0", "\[Rule]", 
        "0.005770387026096907930307413084097177680085522157898226148`24.\
993930905487286"}], ",", 
       RowBox[{
       "V0", "\[Rule]", 
        "0.0820834159889763262987295361425644147360979050032502517012`24.\
177569182522063"}], ",", 
       RowBox[{
       "M", "\[Rule]", 
        "0.5297430034907389416020186693989431589943429830441983962327`24.\
686973304872005"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "0", "]"}], "\[Rule]", 
        "2.6202852357933504150261806245157094365915635008850911804079`24.\
517477233741346"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "1", "]"}], "\[Rule]", 
        "2.6055397175052731043765259282968259947271055496558278004907`23.\
28742938903642"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "2", "]"}], "\[Rule]", 
        "2.6204701296237426446886701107262414060712897743750502053603`22.\
801305776199904"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "3", "]"}], "\[Rule]", 
        "2.6203633694769602228207280143646445244714063644988933852707`22.\
802640882659166"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "4", "]"}], "\[Rule]", 
        "2.6203633694769602228207280143646445244714063644988933852707`22.\
802640882659166"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "5", "]"}], "\[Rule]", 
        "2.6203633694769602228207280143646445244714063644988933852707`22.\
802640882659166"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "6", "]"}], "\[Rule]", 
        "2.6202852032970464824784103371293277518937796076840270580495`22.\
242391011963665"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "7", "]"}], "\[Rule]", 
        "2.6202852311151973178337298180757862988382923270248989074748`22.\
2172190848081"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "8", "]"}], "\[Rule]", 
        "2.6202852354960678649655788961125741258319661474148415806473`22.\
07255190861392"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "9", "]"}], "\[Rule]", 
        "2.6202852357469844914622036273362649558371870906121234254636`22.\
022174358099843"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "10", "]"}], "\[Rule]", 
        "2.6202852357897009872536824925521379242316161878462740549027`21.\
87216684500274"}], ",", 
       RowBox[{
       "\[Epsilon]", "\[Rule]", 
        "0.0594860069814778832040373387978863179886859660883967924653`23.\
436292897411118"}], ",", 
       RowBox[{
        RowBox[{"a", "[", "0", "]"}], "\[Rule]", 
        "0.2123531774126318687596263695815437549212721695733427438766`24.\
698970004336005"}], ",", 
       RowBox[{
        RowBox[{"b", "[", "0", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"p", "[", "0", "]"}], "\[Rule]", 
        "0.4170401846582286619168847815881487749848751710976502693886`24.\
68613467217963"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "0", "]"}], "\[Rule]", 
        "0.4608179438917628224432934440765849751179218828119142608229`25."}], 
       ",", 
       RowBox[{
        RowBox[{"a", "[", "1", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.1147741648735903823576601687317225869875255065726663200827`23.\
074632505270436"}]}], ",", 
       RowBox[{
        RowBox[{"b", "[", "1", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.0057537703198534644641929854072476467290248320031455716417`24.\
691648488737133"}]}], ",", 
       RowBox[{
        RowBox[{"p", "[", "1", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.2750401846582286619168847815881487749848751710976502693886`24.\
204322923220982"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "1", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.3792068170254560534406613586781824301646440062241837580942`24.\
276318342460634"}]}], ",", 
       RowBox[{
        RowBox[{"a", "[", "2", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.7483637338058436300585462273661939764670517399051934996165`22.\
134716662262914"}]}], ",", 
       RowBox[{
        RowBox[{"b", "[", "2", "]"}], "\[Rule]", 
        RowBox[{
        "-", "1.2008950660700097466769581533607155204033852840510790820817`23.\
614912649179505"}]}], ",", 
       RowBox[{
        RowBox[{"p", "[", "2", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.7309610890628282700290902781460588561243821607224659140703`23.\
421724520827155"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "2", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.841873259536485008207431457038760184596918351644467829799`23.\
65412009879392"}]}], ",", 
       RowBox[{
        RowBox[{"a", "[", "3", "]"}], "\[Rule]", 
        "0.01600962006571558266452295496383312946`16.362253134241627"}], ",", 
       RowBox[{
        RowBox[{"b", "[", "3", "]"}], "\[Rule]", 
        "0.1466576705611300359030210152078429147`17.725744155570954"}], ",", 
       RowBox[{
        RowBox[{"p", "[", "3", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.01388225744845364240488756457282738626`17.26680524548127"}]}],
        ",", 
       RowBox[{
        RowBox[{"v", "[", "3", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.0013965844363186667303535537956553083444680221140374750896`20.\
042101141138403"}]}], ",", 
       RowBox[{
        RowBox[{"a", "[", "4", "]"}], "\[Rule]", 
        RowBox[{
        "-", "1.36332974942305420270145296047911341691`14.444921179415994"}]}]\
, ",", 
       RowBox[{
        RowBox[{"b", "[", "4", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.31183451501746399560929255535930156399`16.082381035654002"}]}]\
, ",", 
       RowBox[{
        RowBox[{"p", "[", "4", "]"}], "\[Rule]", 
        "0.30361910033270478346164795556015113621`15.973420836818471"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "4", "]"}], "\[Rule]", 
        "2.63671808951212450062830665967429195187`17.294050449522196"}], ",", 
       RowBox[{
        RowBox[{"a", "[", "5", "]"}], "\[Rule]", 
        "0.18841610721901610811306380029212851854`12.628077434864931"}], ",", 
       RowBox[{
        RowBox[{"b", "[", "5", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.12815551156054095210523819368460530627`14.106636899366968"}]}]\
, ",", 
       RowBox[{
        RowBox[{"p", "[", "5", "]"}], "\[Rule]", 
        RowBox[{
        "-", "2.93565991532217184507528268607019777242`15.474584522017382"}]}]\
, ",", 
       RowBox[{
        RowBox[{"v", "[", "5", "]"}], "\[Rule]", 
        RowBox[{
        "-", "4.2447524188324612962558498985807790561`16.72300772672203"}]}], 
       ",", 
       RowBox[{
        RowBox[{"a", "[", "6", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.33989545871570673630856413759550104081`11.137907486011784"}]}]\
, ",", 
       RowBox[{
        RowBox[{"b", "[", "6", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.35996095822306733925751437914676642132`12.73213514801591"}]}],
        ",", 
       RowBox[{
        RowBox[{"p", "[", "6", "]"}], "\[Rule]", 
        "1.16565102368621114660350507399695882457`14.360144779534567"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "6", "]"}], "\[Rule]", 
        "0.14733478389304346194070682229432447715`14.477214019136863"}], ",", 
       RowBox[{
        RowBox[{"a", "[", "7", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.07024097194279215235429700945534108469`8.845745274509689"}]}],
        ",", 
       RowBox[{
        RowBox[{"b", "[", "7", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.19502106795523144575688748297233434106`10.939156617069607"}]}]\
, ",", 
       RowBox[{
        RowBox[{"p", "[", "7", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.03533633819916722153593829907528171397`11.631498320231442"}]}]\
, ",", 
       RowBox[{
        RowBox[{"v", "[", "7", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.05917730360437305239829994409247845139`11.797001599579017"}]}]\
, ",", 
       RowBox[{
        RowBox[{"a", "[", "8", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.39613153220095241148236015723396410761`7.3234133598970805"}]}]\
, ",", 
       RowBox[{
        RowBox[{"b", "[", "8", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.36148613531187014660426707382510567084`9.420935039974063"}]}],
        ",", 
       RowBox[{
        RowBox[{"p", "[", "8", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.27762905610114664196285653308235474469`9.780096199913679"}]}],
        ",", 
       RowBox[{
        RowBox[{"v", "[", "8", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.30207150085193430372972303444193535525`9.814964230521543"}]}],
        ",", 
       RowBox[{
        RowBox[{"a", "[", "9", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.13992676869139200735918905325525819841`5.309001446874258"}]}],
        ",", 
       RowBox[{
        RowBox[{"b", "[", "9", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.21100885184597628850686051715670983634`7.625086278316688"}]}],
        ",", 
       RowBox[{
        RowBox[{"p", "[", "9", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.1494589555717323688630880676209639097`7.646116089013668"}]}], 
       ",", 
       RowBox[{
        RowBox[{"v", "[", "9", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.15342475613239386655781240986679121524`7.530227589035391"}]}],
        ",", 
       RowBox[{
        RowBox[{"a", "[", "10", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.41137393207211524983312142750850091057`3.746455169439708"}]}],
        ",", 
       RowBox[{
        RowBox[{"b", "[", "10", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.32058155117296881045896557325194268473`6.011777322821986"}]}],
        ",", 
       RowBox[{
        RowBox[{"p", "[", "10", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.31755947896955356199032879532089756864`5.825041506563177"}]}],
        ",", 
       RowBox[{
        RowBox[{"v", "[", "10", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.32952425113953874226877482764300114708`5.568300301409973"}]}]}\
], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"P0", "\[Rule]", 
        FractionBox["18", "125"]}], ",", 
       RowBox[{
       "Q", "\[Rule]", 
        "0.4726576438080763951951653271664124682601111986988122274653`25."}], 
       ",", 
       RowBox[{
       "S", "\[Rule]", 
        "0.4286706180260753070437116205603419338001602470839379032075`24.\
68551486198998"}], ",", 
       RowBox[{
       "\[Delta]0", "\[Rule]", 
        "0.0059134340892123519447091556107897835439757323214071107223`24.\
979916331422366"}], ",", 
       RowBox[{
       "V0", "\[Rule]", 
        "0.0825087389765716139577123101926546098020409548709781998807`24.\
1703465943713"}], ",", 
       RowBox[{
       "M", "\[Rule]", 
        "0.5307116992969415286995814379985581362738767734945694175336`24.\
665078752297084"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "0", "]"}], "\[Rule]", 
        "2.6208370355830238568968673008646431226717215714303603915878`24.\
51778429725105"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "1", "]"}], "\[Rule]", 
        "2.6049132636819881204408906299872977119174570362523833123714`23.\
288662085308545"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "2", "]"}], "\[Rule]", 
        "2.6210191054792844514316426791823835410166545860979618648099`22.\
802134930162318"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "3", "]"}], "\[Rule]", 
        "2.6209147670154861312457005722801218569340412023198438331349`22.\
803354363253074"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "4", "]"}], "\[Rule]", 
        "2.6209147670154861312457005722801218569340412023198438331349`22.\
803354363253074"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "5", "]"}], "\[Rule]", 
        "2.6209147670154861312457005722801218569340412023198438331349`22.\
803354363253074"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "6", "]"}], "\[Rule]", 
        "2.620837001507489395057630303701483029680261205527915581928`22.\
238553768755445"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "7", "]"}], "\[Rule]", 
        "2.6208370307117023177182883037641410480220391404377226386006`22.\
213691801702264"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "8", "]"}], "\[Rule]", 
        "2.6208370352781996710529827268654115708328015402693031775026`22.\
06943151079281"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "9", "]"}], "\[Rule]", 
        "2.6208370355358223956649629870999909898676661705960988002249`22.\
01960994978936"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "10", "]"}], "\[Rule]", 
        "2.6208370355793106035511942973596362780601355139289782110064`21.\
87026958209719"}], ",", 
       RowBox[{
       "\[Epsilon]", "\[Rule]", 
        "0.0614233985938830573991628759971162725477535469891388350672`23.\
427523937623608"}], ",", 
       RowBox[{
        RowBox[{"a", "[", "0", "]"}], "\[Rule]", 
        "0.2234052482502024182867541975392137850766227499871084847514`24.\
698970004336005"}], ",", 
       RowBox[{
        RowBox[{"b", "[", "0", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"p", "[", "0", "]"}], "\[Rule]", 
        "0.4286706180260753070437116205603419338001602470839379032075`24.\
68551486198998"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "0", "]"}], "\[Rule]", 
        "0.4726576438080763951951653271664124682601111986988122274653`25."}], 
       ",", 
       RowBox[{
        RowBox[{"a", "[", "1", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.1224729362165713552578245199787625283899417666370660222983`23.\
080293496812942"}]}], ",", 
       RowBox[{
        RowBox[{"b", "[", "1", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.005895984151144858554031720929583262072054002815818270839`24.\
677602882640954"}]}], ",", 
       RowBox[{
        RowBox[{"p", "[", "1", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.2846706180260753070437116205603419338001602470839379032075`24.\
206703793459276"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "1", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.3906353750488415955302873059966457857953704799778453353369`24.\
27905914078904"}]}], ",", 
       RowBox[{
        RowBox[{"a", "[", "2", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.7545048728068057800233413549070187432904158999318496325108`22.\
14651372844078"}]}], ",", 
       RowBox[{
        RowBox[{"b", "[", "2", "]"}], "\[Rule]", 
        RowBox[{
        "-", "1.2019273927033446364994254779476478962184867275964219624526`23.\
612103323111448"}]}], ",", 
       RowBox[{
        RowBox[{"p", "[", "2", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.735832268081823071195622990920963630239362232413257841986`23.\
426804088915652"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "2", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.8453670606902880689317051323744333612450020117749388855851`23.\
65809025987236"}]}], ",", 
       RowBox[{
        RowBox[{"a", "[", "3", "]"}], "\[Rule]", 
        "0.01444373107902618204164499296621887443`16.366423304142018"}], ",", 
       RowBox[{
        RowBox[{"b", "[", "3", "]"}], "\[Rule]", 
        "0.1464130803953689330081830899469456691`17.745158472099426"}], ",", 
       RowBox[{
        RowBox[{"p", "[", "3", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.01470607593111918146469592396119589813`17.314305607592434"}]}]\
, ",", 
       RowBox[{
        RowBox[{"v", "[", "3", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.001706289603685246318153364298467563081399318892357722323`20.\
131513611240376"}]}], ",", 
       RowBox[{
        RowBox[{"a", "[", "4", "]"}], "\[Rule]", 
        RowBox[{
        "-", "1.38452369670992526647160213775120286568`14.437301880851507"}]}]\
, ",", 
       RowBox[{
        RowBox[{"b", "[", "4", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.31146966631875435920819306571925009364`16.100620210837068"}]}]\
, ",", 
       RowBox[{
        RowBox[{"p", "[", "4", "]"}], "\[Rule]", 
        "0.21574215438923855186453999419676639348`15.876588159628357"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "4", "]"}], "\[Rule]", 
        "1.91068049002032415847926188610361840786`17.260587059780704"}], ",", 
       RowBox[{
        RowBox[{"a", "[", "5", "]"}], "\[Rule]", 
        "0.20573163274048139198067780858696081836`12.656300788504508"}], ",", 
       RowBox[{
        RowBox[{"b", "[", "5", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.12790016664457828166288305867204625052`14.124712573911316"}]}]\
, ",", 
       RowBox[{
        RowBox[{"p", "[", "5", "]"}], "\[Rule]", 
        RowBox[{
        "-", "3.34596033062488272204497141426773835021`15.42559308217265"}]}],
        ",", 
       RowBox[{
        RowBox[{"v", "[", "5", "]"}], "\[Rule]", 
        RowBox[{
        "-", "3.58028047151841622084079082849156953316`16.677836969679436"}]}]\
, ",", 
       RowBox[{
        RowBox[{"a", "[", "6", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.33459582606154153002870492561689777625`11.154373482936938"}]}]\
, ",", 
       RowBox[{
        RowBox[{"b", "[", "6", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.35839739030575408280707628360949177186`12.748508799527082"}]}]\
, ",", 
       RowBox[{
        RowBox[{"p", "[", "6", "]"}], "\[Rule]", 
        "1.65571362803474668834971727402509875631`14.421353442585783"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "6", "]"}], "\[Rule]", 
        "0.20449787205662606904361276763113136081`14.654679982185932"}], ",", 
       RowBox[{
        RowBox[{"a", "[", "7", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.06913738366011908206251812692087939092`8.852782780106004"}]}],
        ",", 
       RowBox[{
        RowBox[{"b", "[", "7", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.1938451976815782495391256029923135157`10.956311288614714"}]}],
        ",", 
       RowBox[{
        RowBox[{"p", "[", "7", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.02901255670651286673308013920258476556`11.55255203158477"}]}],
        ",", 
       RowBox[{
        RowBox[{"v", "[", "7", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.05627815799751032235266114267344222421`12.028583790400848"}]}]\
, ",", 
       RowBox[{
        RowBox[{"a", "[", "8", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.39386304502831410839159680495357217472`7.324676440016217"}]}],
        ",", 
       RowBox[{
        RowBox[{"b", "[", "8", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.36032091219593287897900180212299564182`9.43916365732898"}]}], 
       ",", 
       RowBox[{
        RowBox[{"p", "[", "8", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.2749098260911615890306245336024031862`9.640726100559595"}]}], 
       ",", 
       RowBox[{
        RowBox[{"v", "[", "8", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.30035464733508215745672825855918642596`10.118031079251338"}]}]\
, ",", 
       RowBox[{
        RowBox[{"a", "[", "9", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.13806063155095053756488593647133656614`5.3035680682125905"}]}]\
, ",", 
       RowBox[{
        RowBox[{"b", "[", "9", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.21144147039586022021569312543301622427`7.647700384662712"}]}],
        ",", 
       RowBox[{
        RowBox[{"p", "[", "9", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.14803863918858276462917879539344029764`7.4477266054545"}]}], 
       ",", 
       RowBox[{
        RowBox[{"v", "[", "9", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.15211371719542572699602554892082711125`7.902029344750821"}]}],
        ",", 
       RowBox[{
        RowBox[{"a", "[", "10", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.40870369584383772157794795492143443569`3.73728342504512"}]}], 
       ",", 
       RowBox[{
        RowBox[{"b", "[", "10", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.32203170669619213313230281163372583201`6.039330559290035"}]}],
        ",", 
       RowBox[{
        RowBox[{"p", "[", "10", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.31524633767851488724671310414818829982`5.5702798207839175"}]}]\
, ",", 
       RowBox[{
        RowBox[{"v", "[", "10", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.32717991692954358296349056363072617866`6.007876049676304"}]}]}\
], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"P0", "\[Rule]", 
        FractionBox["73", "500"]}], ",", 
       RowBox[{
       "Q", "\[Rule]", 
        "0.4846588031982725885653361162666723336450029033779255204791`25."}], 
       ",", 
       RowBox[{
       "S", "\[Rule]", 
        "0.4404632297599776870071663545743510558839214861751606359061`24.\
685110751816843"}], ",", 
       RowBox[{
       "\[Delta]0", "\[Rule]", 
        "0.0060582213019721792528567084535643132877691276747661947153`24.\
979977586933135"}], ",", 
       RowBox[{
       "V0", "\[Rule]", 
        "0.0829291479116800737054405705268685205411776877456365237889`24.\
162867910433036"}], ",", 
       RowBox[{
       "M", "\[Rule]", 
        "0.5316985083742344123786827987462121724477997612162775100049`24.\
643667641842228"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "0", "]"}], "\[Rule]", 
        "2.6213958936584637237099682926592787448047587754174666668592`24.\
518105394229554"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "1", "]"}], "\[Rule]", 
        "2.6042296575173261695751779714787685026693931573726891018838`23.\
289735658236154"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "2", "]"}], "\[Rule]", 
        "2.6215748749225325606936945975542857518743496045845163527789`22.\
802912699299227"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "3", "]"}], "\[Rule]", 
        "2.6214731699450549547726569148081442798383992015654391000875`22.\
804025058446822"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "4", "]"}], "\[Rule]", 
        "2.6214731699450549547726569148081442798383992015654391000875`22.\
804025058446822"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "5", "]"}], "\[Rule]", 
        "2.6214731699450549547726569148081442798383992015654391000875`22.\
804025058446822"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "6", "]"}], "\[Rule]", 
        "2.6214731699450549547726569148081442798383992015654391000875`22.\
804025058446822"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "7", "]"}], "\[Rule]", 
        "2.6213958885841358874978439513817617620918488782654077997007`22.\
209670814459347"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "8", "]"}], "\[Rule]", 
        "2.6213958933456113330829397565467031228131320505831971659107`22.\
065745990474316"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "9", "]"}], "\[Rule]", 
        "2.6213958936103766832028957648264778749909005430683219956133`22.\
016443520894985"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "10", "]"}], "\[Rule]", 
        "2.6213958936546881831765720545788234369773327964640526996856`21.\
867778879282262"}], ",", 
       RowBox[{
       "\[Epsilon]", "\[Rule]", 
        "0.0633970167484688247573655974924243448955995224325550200099`23.\
41904102614814"}], ",", 
       RowBox[{
        RowBox[{"a", "[", "0", "]"}], "\[Rule]", 
        "0.2348941555175819199228865981813475380789364360004129353638`24.\
698970004336008"}], ",", 
       RowBox[{
        RowBox[{"b", "[", "0", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"p", "[", "0", "]"}], "\[Rule]", 
        "0.4404632297599776870071663545743510558839214861751606359061`24.\
685110751816843"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "0", "]"}], "\[Rule]", 
        "0.4846588031982725885653361162666723336450029033779255204791`25."}], 
       ",", 
       RowBox[{
        RowBox[{"a", "[", "1", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.1305425082064414272863668580458267133883108978703082958819`23.\
085948698168618"}]}], ",", 
       RowBox[{
        RowBox[{"b", "[", "1", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.006039907281427097107818136713376177022210695721668683354`24.\
67763272937381"}]}], ",", 
       RowBox[{
        RowBox[{"p", "[", "1", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.2944632297599776870071663545743510558839214861751606359061`24.\
209202168406925"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "1", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.4022305396509068160812385539225465295147288808441086887179`24.\
281554917937374"}]}], ",", 
       RowBox[{
        RowBox[{"a", "[", "2", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.7603938600126491204799342610755817021209953969222589030438`22.\
15794195275697"}]}], ",", 
       RowBox[{
        RowBox[{"b", "[", "2", "]"}], "\[Rule]", 
        RowBox[{
        "-", "1.2028969602374459403615903378307859111057181341961088107031`23.\
612456210828572"}]}], ",", 
       RowBox[{
        RowBox[{"p", "[", "2", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.7405332383058285265693909997274313378437236901809646012962`23.\
431871735697094"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "2", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.848739874193547450277410837604007681812421999939054175276`23.\
66179674838369"}]}], ",", 
       RowBox[{
        RowBox[{"a", "[", "3", "]"}], "\[Rule]", 
        "0.01301996133730963788879728091682866626`16.369481201286987"}], ",", 
       RowBox[{
        RowBox[{"b", "[", "3", "]"}], "\[Rule]", 
        "0.14617150754005828238897039233554660142`17.76435946971883"}], ",", 
       RowBox[{
        RowBox[{"p", "[", "3", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.01545228299477786788267326846959500656`17.35796317840458"}]}],
        ",", 
       RowBox[{
        RowBox[{"v", "[", "3", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.0019874122236606476495469019416293273436520934139593668215`20.\
199996963012413"}]}], ",", 
       RowBox[{
        RowBox[{"a", "[", "4", "]"}], "\[Rule]", 
        RowBox[{
        "-", "1.40843875444767337815525741941777618331`14.429694908984121"}]}]\
, ",", 
       RowBox[{
        RowBox[{"b", "[", "4", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.31111521636441096070319505102697699868`16.118664737890636"}]}]\
, ",", 
       RowBox[{
        RowBox[{"p", "[", "4", "]"}], "\[Rule]", 
        "0.14351010413933785908107261880260006337`15.746221142729006"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "4", "]"}], "\[Rule]", 
        "1.44454603353991935604914448935166089152`17.224559547813648"}], ",", 
       RowBox[{
        RowBox[{"a", "[", "5", "]"}], "\[Rule]", 
        "0.22507359201440743636398878187943879985`12.685190548719119"}], ",", 
       RowBox[{
        RowBox[{"b", "[", "5", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.12767227491323615012597905703647729807`14.142656396334106"}]}]\
, ",", 
       RowBox[{
        RowBox[{"p", "[", "5", "]"}], "\[Rule]", 
        RowBox[{
        "-", "4.1413472798426730282838331221526652187`15.360168977814494"}]}],
        ",", 
       RowBox[{
        RowBox[{"v", "[", "5", "]"}], "\[Rule]", 
        RowBox[{
        "-", "3.18647614333988516254744532311259957947`16.63504590833227"}]}],
        ",", 
       RowBox[{
        RowBox[{"a", "[", "6", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.32892911997984508855454830644403750633`11.170419659151014"}]}]\
, ",", 
       RowBox[{
        RowBox[{"b", "[", "6", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.35693588655891190902865934190825243379`12.764855169442539"}]}]\
, ",", 
       RowBox[{
        RowBox[{"p", "[", "6", "]"}], "\[Rule]", 
        "2.51430126861130804113792447606682651376`14.459442313127104"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "6", "]"}], "\[Rule]", 
        "0.27212933209495945916188633734501485475`14.792672019162758"}], ",", 
       RowBox[{
        RowBox[{"a", "[", "7", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.06804913514220074900900651950043318563`8.858988415368081"}]}],
        ",", 
       RowBox[{
        RowBox[{"b", "[", "7", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.19271646347420910966468881073110305508`10.973377665896463"}]}]\
, ",", 
       RowBox[{
        RowBox[{"p", "[", "7", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.02212893796459739670456256217542551432`11.382147119596915"}]}]\
, ",", 
       RowBox[{
        RowBox[{"v", "[", "7", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.05323075248327662831533530032671006017`12.194940283114162"}]}]\
, ",", 
       RowBox[{
        RowBox[{"a", "[", "8", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.39176522617840259159621694087029869031`7.324831046430286"}]}],
        ",", 
       RowBox[{
        RowBox[{"b", "[", "8", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.35911188076996157964480265451461299388`9.457127389164002"}]}],
        ",", 
       RowBox[{
        RowBox[{"p", "[", "8", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.27209868749838750259110164070817288608`9.373439420873352"}]}],
        ",", 
       RowBox[{
        RowBox[{"v", "[", "8", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.2986495573050090966998209822962881619`10.332619614697155"}]}],
        ",", 
       RowBox[{
        RowBox[{"a", "[", "9", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.13629332429801551640874008690111734539`5.296328973662268"}]}],
        ",", 
       RowBox[{
        RowBox[{"b", "[", "9", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.21176115525144522896515290674199285925`7.669621783165113"}]}],
        ",", 
       RowBox[{
        RowBox[{"p", "[", "9", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.14666973949301569892540835403452300919`7.085699830694641"}]}],
        ",", 
       RowBox[{
        RowBox[{"v", "[", "9", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.15087674614201652693843222603646255226`8.162581700007575"}]}],
        ",", 
       RowBox[{
        RowBox[{"a", "[", "10", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.40598531536486687408570197407256981631`3.725506343915233"}]}],
        ",", 
       RowBox[{
        RowBox[{"b", "[", "10", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.32334191450855739203243881375612678212`6.065774613857328"}]}],
        ",", 
       RowBox[{
        RowBox[{"p", "[", "10", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.31308234155088946344957100121748120712`5.116762136187454"}]}],
        ",", 
       RowBox[{
        RowBox[{"v", "[", "10", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.32498344939608041138092905190966644464`6.31376332828553"}]}]}]\
, "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"P0", "\[Rule]", 
        FractionBox["37", "250"]}], ",", 
       RowBox[{
       "Q", "\[Rule]", 
        "0.4968213557181766255724422014576192866005598702795093636519`25."}], 
       ",", 
       RowBox[{
       "S", "\[Rule]", 
        "0.452417925455463888460505793451382823671435234937116315046`24.\
684709033453363"}], ",", 
       RowBox[{
       "\[Delta]0", "\[Rule]", 
        "0.0062047504879664124822236718914233209077593812481818238645`24.\
98097262301592"}], ",", 
       RowBox[{
       "V0", "\[Rule]", 
        "0.0833447566635195472718485629448881780536971966511665922513`24.\
15542805978338"}], ",", 
       RowBox[{
       "M", "\[Rule]", 
        "0.5327034952501823932022548701091740781693416191177636876834`24.\
622567610830938"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "0", "]"}], "\[Rule]", 
        "2.6219618162930379394126271590336678545916586181358883597177`24.\
51841592056008"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "1", "]"}], "\[Rule]", 
        "2.6034868801504491067954126846427321029629657402763010175207`23.\
290487411356423"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "2", "]"}], "\[Rule]", 
        "2.6221374421322191964043082319257432005675404474853476723724`22.\
803465799249206"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "3", "]"}], "\[Rule]", 
        "2.6220385830921358605730231744181844441161688806460173415863`22.\
804478916114306"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "4", "]"}], "\[Rule]", 
        "2.6220385830921358605730231744181844441161688806460173415863`22.\
804478916114306"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "5", "]"}], "\[Rule]", 
        "2.6220385830921358605730231744181844441161688806460173415863`22.\
804478916114306"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "6", "]"}], "\[Rule]", 
        "2.6220385830921358605730231744181844441161688806460173415863`22.\
804478916114306"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "7", "]"}], "\[Rule]", 
        "2.6219618110057143574286528605060996956171178980757411235051`22.\
204943744133203"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "8", "]"}], "\[Rule]", 
        "2.6219618159716577049810471002410103884612621443254357034505`22.\
061288456364384"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "9", "]"}], "\[Rule]", 
        "2.6219618162440106093600187642352974672425777337769363435816`22.\
01246821435047"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "10", "]"}], "\[Rule]", 
        "2.6219618162892009596442744277293294767325586451417134090011`21.\
864475060868045"}], ",", 
       RowBox[{
       "\[Epsilon]", "\[Rule]", 
        "0.0654069905003647864045097402183481563386832382355273753668`23.\
41067623569705"}], ",", 
       RowBox[{
        RowBox[{"a", "[", "0", "]"}], "\[Rule]", 
        "0.2468314594976469940082344358933346199145432706028213475577`24.\
698970004336005"}], ",", 
       RowBox[{
        RowBox[{"b", "[", "0", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"p", "[", "0", "]"}], "\[Rule]", 
        "0.452417925455463888460505793451382823671435234937116315046`24.\
684709033453363"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "0", "]"}], "\[Rule]", 
        "0.4968213557181766255724422014576192866005598702795093636519`25."}], 
       ",", 
       RowBox[{
        RowBox[{"a", "[", "1", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.1389941749341204248298959082564451856325287850890879219315`23.\
091427344684377"}]}], ",", 
       RowBox[{
        RowBox[{"b", "[", "1", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.0061855407746847195854596915762628528733575799775600347557`24.\
678595979563802"}]}], ",", 
       RowBox[{
        RowBox[{"p", "[", "1", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.304417925455463888460505793451382823671435234937116315046`24.\
21160945582195"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "1", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.4139921314453554544458225622327912851284473568006694156952`24.\
283962469596645"}]}], ",", 
       RowBox[{
        RowBox[{"a", "[", "2", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.7660455207151905907814326761636208275897862348049534285207`22.\
16888925511817"}]}], ",", 
       RowBox[{
        RowBox[{"b", "[", "2", "]"}], "\[Rule]", 
        RowBox[{
        "-", "1.2038073765979940668062711128584214126665057924591349709294`23.\
612995422327867"}]}], ",", 
       RowBox[{
        RowBox[{"p", "[", "2", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.7450726930731796469287706675814507321277317885894837748025`23.\
436745323062325"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "2", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.8519973538975832057650952442558796996856594028275763615799`23.\
66536753947713"}]}], ",", 
       RowBox[{
        RowBox[{"a", "[", "3", "]"}], "\[Rule]", 
        "0.01172327846421267810473013919982691581`16.371329297466527"}], ",", 
       RowBox[{
        RowBox[{"b", "[", "3", "]"}], "\[Rule]", 
        "0.14593282317288881185726228976220613852`17.78335099703342"}], ",", 
       RowBox[{
        RowBox[{"p", "[", "3", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.0161281782492737941862378903041435994`17.398424442365506"}]}],
        ",", 
       RowBox[{
        RowBox[{"v", "[", "3", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.0022424585408195306949272717004748570388555543675963901357`20.\
254595621753108"}]}], ",", 
       RowBox[{
        RowBox[{"a", "[", "4", "]"}], "\[Rule]", 
        RowBox[{
        "-", "1.43542903529481307399165251035558838659`14.422053928870282"}]}]\
, ",", 
       RowBox[{
        RowBox[{"b", "[", "4", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.31077008203153469929955601041823503356`16.136517471026128"}]}]\
, ",", 
       RowBox[{
        RowBox[{"p", "[", "4", "]"}], "\[Rule]", 
        "0.08315193655321001065703550070022822173`15.551920460455321"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "4", "]"}], "\[Rule]", 
        "1.12010741261673828749826355870439359998`17.18551647376698"}], ",", 
       RowBox[{
        RowBox[{"a", "[", "5", "]"}], "\[Rule]", 
        "0.24678341136600357195610222938934883877`12.714789968205524"}], ",", 
       RowBox[{
        RowBox[{"b", "[", "5", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.12746929914674064394851249615324526755`14.160465007032775"}]}]\
, ",", 
       RowBox[{
        RowBox[{"p", "[", "5", "]"}], "\[Rule]", 
        RowBox[{
        "-", "5.96389212672406444942108057065787213054`15.257217009538522"}]}]\
, ",", 
       RowBox[{
        RowBox[{"v", "[", "5", "]"}], "\[Rule]", 
        RowBox[{
        "-", "2.94809953568910967154953316638572980714`16.5940450040635"}]}], 
       ",", 
       RowBox[{
        RowBox[{"a", "[", "6", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.32285739100846678263306935544908942742`11.185948360541943"}]}]\
, ",", 
       RowBox[{
        RowBox[{"b", "[", "6", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.35556961538231714945697401773276902503`12.781165265214163"}]}]\
, ",", 
       RowBox[{
        RowBox[{"p", "[", "6", "]"}], "\[Rule]", 
        "4.38718273073360084265991848167270436646`14.45169725205982"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "6", "]"}], "\[Rule]", 
        "0.35318500422831395967712106324316272604`14.905023584326008"}], ",", 
       RowBox[{
        RowBox[{"a", "[", "7", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.06697041080708940992340891310815404647`8.864172020918298"}]}],
        ",", 
       RowBox[{
        RowBox[{"b", "[", "7", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.19163571284218237688679493701136326746`10.990360148986719"}]}]\
, ",", 
       RowBox[{
        RowBox[{"p", "[", "7", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.01461312994969313604449721516677762167`11.036411726823466"}]}]\
, ",", 
       RowBox[{
        RowBox[{"v", "[", "7", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.05002139934588470277953373376298550619`12.315982950901276"}]}]\
, ",", 
       RowBox[{
        RowBox[{"a", "[", "8", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.38982120416250334734911053261989514644`7.323618059808656"}]}],
        ",", 
       RowBox[{
        RowBox[{"b", "[", "8", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.35787101202985421552929862469905311497`9.474854331937854"}]}],
        ",", 
       RowBox[{
        RowBox[{"p", "[", "8", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.26917717163750493441673610073631881109`8.864139438609287"}]}],
        ",", 
       RowBox[{
        RowBox[{"v", "[", "8", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.296945795177617119442623929495801113`10.485169911247562"}]}], 
       ",", 
       RowBox[{
        RowBox[{"a", "[", "9", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.13462443766597725200627541286722477522`5.286510049619162"}]}],
        ",", 
       RowBox[{
        RowBox[{"b", "[", "9", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.21197677997862031392167249441974375495`7.690917016701243"}]}],
        ",", 
       RowBox[{
        RowBox[{"p", "[", "9", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.14534225206557465238786576215566914293`6.41571803605941"}]}], 
       ",", 
       RowBox[{
        RowBox[{"v", "[", "9", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.14970537372587054685841424768715832594`8.3448487145695"}]}], 
       ",", 
       RowBox[{
        RowBox[{"a", "[", "10", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.4032549778822631603647490456930996694`3.7103140507596493"}]}],
        ",", 
       RowBox[{
        RowBox[{"b", "[", "10", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.32451691359022825874772469155987374269`6.091214484479831"}]}],
        ",", 
       RowBox[{
        RowBox[{"p", "[", "10", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.31105644019450869287689815132213740702`4.290039556592488"}]}],
        ",", 
       RowBox[{
        RowBox[{"v", "[", "10", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.32292841747899491910847747569740404555`6.525473447060775"}]}]}\
], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"P0", "\[Rule]", 
        FractionBox["3", "20"]}], ",", 
       RowBox[{
       "Q", "\[Rule]", 
        "0.5091452337811011680510867842916790423014517390919588941598`25."}], 
       ",", 
       RowBox[{
       "S", "\[Rule]", 
        "0.4645346094945870300744540772578524246219868519241783920576`24.\
684321180161195"}], ",", 
       RowBox[{
       "\[Delta]0", "\[Rule]", 
        "0.0063530234429017277053192094838543396207393585726583928026`24.\
983801825142965"}], ",", 
       RowBox[{
       "V0", "\[Rule]", 
        "0.0837556757727057783026255396484805513422425210936633646295`24.\
148011405829607"}], ",", 
       RowBox[{
       "M", "\[Rule]", 
        "0.5337267231883743137045590093888127529596473138267731938232`24.\
60178132917635"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "0", "]"}], "\[Rule]", 
        "2.6225348097490731603116209878032624839223390852499020679244`24.\
518718833364055"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "1", "]"}], "\[Rule]", 
        "2.6026829012150570074781333041182416507803756665149581537924`23.\
290936994956276"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "2", "]"}], "\[Rule]", 
        "2.6227068113640335860546721178766308388990367608661468899555`22.\
80380819701539"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "3", "]"}], "\[Rule]", 
        "2.6226110113827457825454043908783315486679844443150734744049`22.\
804729326501874"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "4", "]"}], "\[Rule]", 
        "2.6226110113827457825454043908783315486679844443150734744049`22.\
804729326501874"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "5", "]"}], "\[Rule]", 
        "2.6226110113827457825454043908783315486679844443150734744049`22.\
804729326501874"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "6", "]"}], "\[Rule]", 
        "2.6226110113827457825454043908783315486679844443150734744049`22.\
804729326501874"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "7", "]"}], "\[Rule]", 
        "2.6225348042386071457563022547637831970412999251605779327851`22.\
19947581612886"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "8", "]"}], "\[Rule]", 
        "2.6225348094186542062459242974938043228916333001315137870313`22.\
05602909182169"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "9", "]"}], "\[Rule]", 
        "2.6225348096990467749183245299653109324249264712160068856769`22.\
00765479908017"}], ",", 
       RowBox[{
        RowBox[{"R", "[", "10", "]"}], "\[Rule]", 
        "2.6225348097451749292147936978980119633619992393408626990645`21.\
860317852813086"}], ",", 
       RowBox[{
       "\[Epsilon]", "\[Rule]", 
        "0.0674534463767486274091180187776255059192946276535463876465`23.\
402436529293485"}], ",", 
       RowBox[{
        RowBox[{"a", "[", "0", "]"}], "\[Rule]", 
        "0.2592288690820121620180045081135874496693779686512965067355`24.\
69897000433602"}], ",", 
       RowBox[{
        RowBox[{"b", "[", "0", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"p", "[", "0", "]"}], "\[Rule]", 
        "0.4645346094945870300744540772578524246219868519241783920576`24.\
684321180161195"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "0", "]"}], "\[Rule]", 
        "0.5091452337811011680510867842916790423014517390919588941598`25."}], 
       ",", 
       RowBox[{
        RowBox[{"a", "[", "1", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.1478393839894572583808792521104078766706312341995706373722`23.\
096749523343956"}]}], ",", 
       RowBox[{
        RowBox[{"b", "[", "1", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.0063328856573109821326184715205508080133712004871387277935`24.\
681393018321376"}]}], ",", 
       RowBox[{
        RowBox[{"p", "[", "1", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.3145346094945870300744540772578524246219868519241783920577`24.\
21394154802599"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "1", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.4259199731262147470826256610191754139107660270652872216915`24.\
286277508660103"}]}], ",", 
       RowBox[{
        RowBox[{"a", "[", "2", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.771473534219120614572877353071985206404788233245659155731`22.\
179393900767337"}]}], ",", 
       RowBox[{
        RowBox[{"b", "[", "2", "]"}], "\[Rule]", 
        RowBox[{
        "-", "1.2046620117975391397757300727700695221799106032288634457524`23.\
61392739846084"}]}], ",", 
       RowBox[{
        RowBox[{"p", "[", "2", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.749458744015548917495378251552998932585769329537099751332`23.\
441445834146386"}]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "2", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.8551448237569144503410488196528438975700279591787565933238`23.\
668802690319534"}]}], ",", 
       RowBox[{
        RowBox[{"a", "[", "3", "]"}], "\[Rule]", 
        "0.01054051786899820568088774095814262405`16.371855795279778"}], ",", 
       RowBox[{
        RowBox[{"b", "[", "3", "]"}], "\[Rule]", 
        "0.14569691253559836457089934913413874567`17.80213697891643"}], ",", 
       RowBox[{
        RowBox[{"p", "[", "3", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.01674027547231473277350701312921946885`17.43618557168758"}]}],
        ",", 
       RowBox[{
        RowBox[{"v", "[", "3", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.0024736948639984110148370737561550963766485097200655374569`20.\
299293160200516"}]}], ",", 
       RowBox[{
        RowBox[{"a", "[", "4", "]"}], "\[Rule]", 
        RowBox[{
        "-", "1.46593311568305815961274222722537233281`14.414333542591494"}]}]\
, ",", 
       RowBox[{
        RowBox[{"b", "[", "4", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.31043330475805257778903129522188184508`16.154181355834886"}]}]\
, ",", 
       RowBox[{
        RowBox[{"p", "[", "4", "]"}], "\[Rule]", 
        "0.03201341691469479150367708224595643005`15.176790766878561"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "4", "]"}], "\[Rule]", 
        "0.88139267954476007274185358578912933555`17.142853093699856"}], ",", 
       RowBox[{
        RowBox[{"a", "[", "5", "]"}], "\[Rule]", 
        "0.27128010070504147143432826250864204949`12.745151314037685"}], ",", 
       RowBox[{
        RowBox[{"b", "[", "5", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.12728894166308972523367108191009794206`14.178135638432682"}]}]\
, ",", 
       RowBox[{
        RowBox[{"p", "[", "5", "]"}], "\[Rule]", 
        RowBox[{
        "-", "13.0682520384783757394689999707985777602`15.020165815595483"}]}]\
, ",", 
       RowBox[{
        RowBox[{"v", "[", "5", "]"}], "\[Rule]", 
        RowBox[{
        "-", "2.81335919019378034368635507049563292129`16.554264550733194"}]}]\
, ",", 
       RowBox[{
        RowBox[{"a", "[", "6", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.3163390781245254139168263784465986176`11.200844558595172"}]}],
        ",", 
       RowBox[{
        RowBox[{"b", "[", "6", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.35429212669486099092081111329601151647`12.797430807059381"}]}]\
, ",", 
       RowBox[{
        RowBox[{"p", "[", "6", "]"}], "\[Rule]", 
        "11.53158167958525345844660216178967096116`14.293095981645108"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "6", "]"}], "\[Rule]", 
        "0.4518319918809611088350841399606948052`14.999533818315783"}], ",", 
       RowBox[{
        RowBox[{"a", "[", "7", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.06589586759154674942500541847854031259`8.86811342047041"}]}], 
       ",", 
       RowBox[{
        RowBox[{"b", "[", "7", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.19060323474014451779493966120308898076`11.007261648215083"}]}]\
, ",", 
       RowBox[{
        RowBox[{"p", "[", "7", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.00638135075003500399506975130183693877`10.176367673470928"}]}]\
, ",", 
       RowBox[{
        RowBox[{"v", "[", "7", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.04663541649848524540639918095844586352`12.402338141474786"}]}]\
, ",", 
       RowBox[{
        RowBox[{"a", "[", "8", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.38801508921103611261162696742133173255`7.3207346420888255"}]}]\
, ",", 
       RowBox[{
        RowBox[{"b", "[", "8", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.3566089487621668192601524198014603293`9.492368394748521"}]}], 
       ",", 
       RowBox[{
        RowBox[{"p", "[", "8", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.26612649380716459711290651895566516357`7.657185178447106"}]}],
        ",", 
       RowBox[{
        RowBox[{"v", "[", "8", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.2952336085830574624402381447445545543`10.589715361212587"}]}],
        ",", 
       RowBox[{
        RowBox[{"a", "[", "9", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.13305197800276594090724262227666370671`5.274684135987099"}]}],
        ",", 
       RowBox[{
        RowBox[{"b", "[", "9", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.21209710549009603728839805762473022429`7.711644743761405"}]}],
        ",", 
       RowBox[{
        RowBox[{"p", "[", "9", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.14404686107118872430523691475154086182`4.865389880702116"}]}],
        ",", 
       RowBox[{
        RowBox[{"v", "[", "9", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.14859173925633393254034361992283573747`8.466262809780108"}]}],
        ",", 
       RowBox[{
        RowBox[{"a", "[", "10", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.40054311518504479068191050821727336488`3.6923678017722765"}]}]\
, ",", 
       RowBox[{
        RowBox[{"b", "[", "10", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.32556161668925290567778060750874909629`6.115741252260994"}]}],
        ",", 
       RowBox[{
        RowBox[{"p", "[", "10", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.30915727259242835146831251221698091011`2.401160176531221"}]}],
        ",", 
       RowBox[{
        RowBox[{"v", "[", "10", "]"}], "\[Rule]", 
        RowBox[{
        "-", "0.32100742541739945903050655537722307395`6.663852194255277"}]}]}\
], "}"}]}], "}"}]}], ";"}]], "Code", "Input",
 InitializationCell->False,
 CellChangeTimes->{{3.7716043472962275`*^9, 3.7716043618570604`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"ListLogPlot", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"100", 
           FractionBox[
            RowBox[{
             RowBox[{"R", "[", "i", "]"}], "-", 
             RowBox[{"R", "[", "0", "]"}]}], 
            RowBox[{"R", "[", "0", "]"}]]}], "//", "Abs"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "9"}], "}"}]}], "]"}], "/.", 
       RowBox[{"FullDataTable", "[", 
        RowBox[{"[", "47", "]"}], "]"}]}], ",", 
      RowBox[{
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"100", 
           FractionBox[
            RowBox[{
             RowBox[{"R", "[", "i", "]"}], "-", 
             RowBox[{"R", "[", "0", "]"}]}], 
            RowBox[{"R", "[", "0", "]"}]]}], "//", "Abs"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "8"}], "}"}]}], "]"}], "/.", 
       RowBox[{"FullDataTable", "[", 
        RowBox[{"[", "13", "]"}], "]"}]}]}], "}"}], ",", 
    RowBox[{"PlotMarkers", "\[Rule]", "Automatic"}], ",", 
    RowBox[{"PlotStyle", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"Red", ",", "Blue"}], "}"}]}], ",", 
    RowBox[{"AxesLabel", "\[Rule]", 
     RowBox[{"Map", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Style", "[", 
         RowBox[{"#", ",", 
          RowBox[{"FontSize", "\[Rule]", "12"}]}], "]"}], "&"}], ",", 
       RowBox[{"{", 
        RowBox[{"\"\<order\>\"", ",", "\"\<error(%)\>\""}], "}"}]}], 
      "]"}]}]}], "]"}], "//", 
  RowBox[{
   RowBox[{"Magnify", "[", 
    RowBox[{"#", ",", "1.5"}], "]"}], "&"}]}]], "Input",
 CellChangeTimes->{{3.771605486822405*^9, 3.771605548924957*^9}, {
  3.7716055828198953`*^9, 3.7716055938005233`*^9}, {3.7716058041545553`*^9, 
  3.7716058402176175`*^9}, {3.771606564355036*^9, 3.771606797847391*^9}, {
  3.77160684014481*^9, 3.771606867712387*^9}, {3.7716069069326305`*^9, 
  3.7716069096437855`*^9}, {3.771606945022809*^9, 3.7716070764843283`*^9}, {
  3.771607146821351*^9, 3.7716072199945364`*^9}, {3.771607822134977*^9, 
  3.771607847327418*^9}}],

Cell[BoxData[
 StyleBox[
  GraphicsBox[GraphicsComplexBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQDQEf7Ff/ebvB8D73AaiAw+y8mQ933xOG8jkc3n2+
YzRLSBzKF3BoMpRf6r1PGcoXceAwi2qzrVWH8iUcukOcldy4daF8GYdz94Tu
qBgbQPkKDjLxnCpfXxtB+UoObHJJoqycpgdg7plrstd/rZIC3D3ft/5tzrNR
grsnq/flISVNVbh70l7KzlzEpgd3zwqj5jNFK2B8CQf2xavvVlvC7JdxMNnh
f6g7FGa/gsOfeMO95+6ZwO0fDQ9IeAAAhqORag==
    "], {
     {RGBColor[1, 0, 0], InsetBox[
       StyleBox["\<\"\[FilledCircle]\"\>",
        StripOnInput->False,
        FontSize->8.96], 18], InsetBox[
       StyleBox["\<\"\[FilledCircle]\"\>",
        StripOnInput->False,
        FontSize->8.96], 19], InsetBox[
       StyleBox["\<\"\[FilledCircle]\"\>",
        StripOnInput->False,
        FontSize->8.96], 20], InsetBox[
       StyleBox["\<\"\[FilledCircle]\"\>",
        StripOnInput->False,
        FontSize->8.96], 21], InsetBox[
       StyleBox["\<\"\[FilledCircle]\"\>",
        StripOnInput->False,
        FontSize->8.96], 22], InsetBox[
       StyleBox["\<\"\[FilledCircle]\"\>",
        StripOnInput->False,
        FontSize->8.96], 23], InsetBox[
       StyleBox["\<\"\[FilledCircle]\"\>",
        StripOnInput->False,
        FontSize->8.96], 24], InsetBox[
       StyleBox["\<\"\[FilledCircle]\"\>",
        StripOnInput->False,
        FontSize->8.96], 25], InsetBox[
       StyleBox["\<\"\[FilledCircle]\"\>",
        StripOnInput->False,
        FontSize->8.96], 26]}, 
     {RGBColor[0, 0, 1], InsetBox[
       StyleBox["\<\"\[FilledSquare]\"\>",
        StripOnInput->False,
        FontSize->8.96], 27], InsetBox[
       StyleBox["\<\"\[FilledSquare]\"\>",
        StripOnInput->False,
        FontSize->8.96], 28], InsetBox[
       StyleBox["\<\"\[FilledSquare]\"\>",
        StripOnInput->False,
        FontSize->8.96], 29], InsetBox[
       StyleBox["\<\"\[FilledSquare]\"\>",
        StripOnInput->False,
        FontSize->8.96], 30], InsetBox[
       StyleBox["\<\"\[FilledSquare]\"\>",
        StripOnInput->False,
        FontSize->8.96], 31], InsetBox[
       StyleBox["\<\"\[FilledSquare]\"\>",
        StripOnInput->False,
        FontSize->8.96], 32], InsetBox[
       StyleBox["\<\"\[FilledSquare]\"\>",
        StripOnInput->False,
        FontSize->8.96], 33], InsetBox[
       StyleBox["\<\"\[FilledSquare]\"\>",
        StripOnInput->False,
        FontSize->8.96], 34]}, {}}],
   AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
   Axes->True,
   AxesLabel->{
     FormBox[
      StyleBox["\"order\"", FontSize -> 12, StripOnInput -> False], 
      TraditionalForm], 
     FormBox[
      StyleBox["\"error(%)\"", FontSize -> 12, StripOnInput -> False], 
      TraditionalForm]},
   AxesOrigin->{0., -21.035233818487562`},
   CoordinatesToolOptions:>{"DisplayFunction" -> ({
       Part[#, 1], 
       Exp[
        Part[#, 2]]}& ), "CopiedValueFunction" -> ({
       Part[#, 1], 
       Exp[
        Part[#, 2]]}& )},
   FrameTicks->{{{{-20.72326583694641, 
        FormBox[
         TemplateBox[{"10", 
           RowBox[{"-", "9"}]}, "Superscript", SyntaxForm -> SuperscriptBox], 
         TraditionalForm]}, {-16.11809565095832, 
        FormBox[
         TemplateBox[{"10", 
           RowBox[{"-", "7"}]}, "Superscript", SyntaxForm -> SuperscriptBox], 
         TraditionalForm]}, {-11.512925464970229`, 
        FormBox[
         TemplateBox[{"10", 
           RowBox[{"-", "5"}]}, "Superscript", SyntaxForm -> SuperscriptBox], 
         TraditionalForm]}, {-6.907755278982137, 
        FormBox["0.001`", TraditionalForm]}, {-18.238359187158412`, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-17.58777162101726, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-17.196905312330248`, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-16.916603347176093`, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-16.69791414621126, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-16.518573217555446`, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-16.36655701025682, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-16.234629467214273`, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-13.633189001170319`, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-12.98260143502917, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-12.591735126342158`, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-12.311433161188, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-12.09274396022317, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-11.913403031567354`, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-11.761386824268728`, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-11.629459281226179`, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-9.028018815182229, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-8.377431249041079, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-7.986564940354067, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-7.706262975199909, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-7.487573774235079, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-7.308232845579262, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-7.156216638280637, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-7.024289095238088, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}}, {{-20.72326583694641, 
        FormBox["\"\"", TraditionalForm]}, {-16.11809565095832, 
        FormBox["\"\"", TraditionalForm]}, {-11.512925464970229`, 
        FormBox["\"\"", TraditionalForm]}, {-6.907755278982137, 
        FormBox["\"\"", TraditionalForm]}, {-18.238359187158412`, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-17.58777162101726, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-17.196905312330248`, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-16.916603347176093`, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-16.69791414621126, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-16.518573217555446`, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-16.36655701025682, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-16.234629467214273`, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-13.633189001170319`, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-12.98260143502917, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-12.591735126342158`, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-12.311433161188, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-12.09274396022317, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-11.913403031567354`, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-11.761386824268728`, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-11.629459281226179`, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-9.028018815182229, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-8.377431249041079, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-7.986564940354067, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-7.706262975199909, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-7.487573774235079, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-7.308232845579262, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-7.156216638280637, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {-7.024289095238088, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}}}, {Automatic, Automatic}},
   GridLines->{None, None},
   Method->{},
   PlotRange->{{0., 9.}, {-21.035233818487562`, -3.4839814970615257`}},
   PlotRangeClipping->True,
   PlotRangePadding->{
     Scaled[0.02], 
     Scaled[0.02]},
   Ticks->{Automatic, {{-20.72326583694641, 
       FormBox[
        TemplateBox[{"10", 
          RowBox[{"-", "9"}]}, "Superscript", SyntaxForm -> SuperscriptBox], 
        TraditionalForm]}, {-16.11809565095832, 
       FormBox[
        TemplateBox[{"10", 
          RowBox[{"-", "7"}]}, "Superscript", SyntaxForm -> SuperscriptBox], 
        TraditionalForm]}, {-11.512925464970229`, 
       FormBox[
        TemplateBox[{"10", 
          RowBox[{"-", "5"}]}, "Superscript", SyntaxForm -> SuperscriptBox], 
        TraditionalForm]}, {-6.907755278982137, 
       FormBox["0.001`", TraditionalForm]}, {-18.238359187158412`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-17.58777162101726, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-17.196905312330248`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-16.916603347176093`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-16.69791414621126, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-16.518573217555446`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-16.36655701025682, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-16.234629467214273`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-13.633189001170319`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-12.98260143502917, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-12.591735126342158`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-12.311433161188, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-12.09274396022317, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-11.913403031567354`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-11.761386824268728`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-11.629459281226179`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-9.028018815182229, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-8.377431249041079, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-7.986564940354067, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-7.706262975199909, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-7.487573774235079, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-7.308232845579262, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-7.156216638280637, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-7.024289095238088, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}}}],
  StripOnInput->False,
  Magnification->1.5 Inherited]], "Output",
 CellChangeTimes->{{3.7716054947888603`*^9, 3.7716055496119957`*^9}, {
   3.771605585848068*^9, 3.771605594755578*^9}, 3.7716058416406994`*^9, {
   3.771606598378982*^9, 3.7716067982424135`*^9}, {3.771606840746845*^9, 
   3.7716068684044266`*^9}, 3.771606910339825*^9, {3.771606946248879*^9, 
   3.771607031694766*^9}, {3.771607063131564*^9, 3.7716070779594126`*^9}, {
   3.7716071915649104`*^9, 3.771607221415618*^9}, {3.7716078311804943`*^9, 
   3.7716078483624773`*^9}, 3.771698363169162*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", "Parameters", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"\"\<P0\>\"", ",", "\"\<Q/M\>\"", ",", "\"\<S/M\>\""}], "}"}], 
     "\[IndentingNewLine]", ",", 
     RowBox[{"N", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"P0", ",", 
         RowBox[{"Q", "/", "M"}], ",", 
         RowBox[{"S", "/", "M"}]}], "}"}], "/.", 
       RowBox[{"FullDataTable", "[", 
        RowBox[{"[", "13", "]"}], "]"}]}], "]"}], "\[IndentingNewLine]", ",", 
     RowBox[{"N", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"P0", ",", 
         RowBox[{"Q", "/", "M"}], ",", 
         RowBox[{"S", "/", "M"}]}], "}"}], "/.", 
       RowBox[{"FullDataTable", "[", 
        RowBox[{"[", "47", "]"}], "]"}]}], "]"}]}], "\[IndentingNewLine]", 
    "}"}], "//", "TableForm"}]}]], "Input",
 CellChangeTimes->{{3.7716071027568307`*^9, 3.7716071242100577`*^9}, {
  3.7716073210683174`*^9, 3.7716073581714396`*^9}}],

Cell[BoxData[
 TagBox[GridBox[{
    {"\<\"P0\"\>", "\<\"Q/M\"\>", "\<\"S/M\"\>"},
    {"0.026`", "0.10492575013095423`", "0.041687413239727154`"},
    {"0.094`", "0.44018102197654413`", "0.3649963628492555`"}
   },
   GridBoxAlignment->{
    "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
     "RowsIndexed" -> {}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[0.7]}, 
       Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}, "RowsIndexed" -> {}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.7716071318554955`*^9, 3.7716073588664794`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Prepend", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"N", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Q", "/", "M"}], ",", 
         FractionBox[
          RowBox[{"R", "[", "0", "]"}], "M"], ",", 
         FractionBox[
          RowBox[{
           RowBox[{"R", "[", "3", "]"}], "-", 
           RowBox[{"R", "[", "0", "]"}]}], 
          RowBox[{"R", "[", "0", "]"}]], ",", 
         FractionBox[
          RowBox[{
           RowBox[{"R", "[", "4", "]"}], "-", 
           RowBox[{"R", "[", "0", "]"}]}], 
          RowBox[{"R", "[", "0", "]"}]], ",", 
         FractionBox[
          RowBox[{
           RowBox[{"R", "[", "5", "]"}], "-", 
           RowBox[{"R", "[", "0", "]"}]}], 
          RowBox[{"R", "[", "0", "]"}]], ",", 
         FractionBox[
          RowBox[{
           RowBox[{"R", "[", "6", "]"}], "-", 
           RowBox[{"R", "[", "0", "]"}]}], 
          RowBox[{"R", "[", "0", "]"}]], ",", 
         FractionBox[
          RowBox[{
           RowBox[{"R", "[", "7", "]"}], "-", 
           RowBox[{"R", "[", "0", "]"}]}], 
          RowBox[{"R", "[", "0", "]"}]]}], "}"}], "/.", 
       RowBox[{"Take", "[", 
        RowBox[{"FullDataTable", ",", 
         RowBox[{"{", 
          RowBox[{"10", ",", "50"}], "}"}]}], "]"}]}], "]"}], "//", "Abs"}], 
    ",", 
    RowBox[{"{", 
     RowBox[{
     "\"\<Q/M\>\"", ",", "\"\<R/M\>\"", ",", "\"\<3 order error\>\"", ",", 
      "\"\<4 order error\>\"", ",", "\"\<5 order error\>\"", ",", 
      "\"\<6 order error\>\"", ",", "\"\<7 order error\>\""}], "}"}]}], "]"}],
   "//", "TableForm"}]], "Input",
 CellChangeTimes->{{3.771601551394311*^9, 3.771601582022063*^9}, {
   3.7716016233574266`*^9, 3.771601790469985*^9}, {3.7716043971050763`*^9, 
   3.771604447155939*^9}, {3.7716045525169654`*^9, 3.771604725196842*^9}, 
   3.77160477253855*^9, {3.7716048179371467`*^9, 3.771604849432948*^9}, {
   3.7716049257473125`*^9, 3.7716049805644484`*^9}, {3.771605402064557*^9, 
   3.7716054394636955`*^9}, {3.771605653820956*^9, 3.771605660378331*^9}, {
   3.771605740629922*^9, 3.7716057959880877`*^9}, {3.77160589882397*^9, 
   3.771605949376861*^9}, {3.771607242311813*^9, 3.7716072456340027`*^9}, {
   3.771607613287031*^9, 3.771607697061823*^9}}],

Cell[BoxData[
 TagBox[GridBox[{
    {"\<\"Q/M\"\>", "\<\"R/M\"\>", "\<\"3 order error\"\>", "\<\"4 order \
error\"\>", "\<\"5 order error\"\>", "\<\"6 order error\"\>", "\<\"7 order \
error\"\>"},
    {"0.09308145889244915`", "5.188656462402917`", "1.9666008411425138`*^-7", 
     "3.2846779425095876`*^-9", "7.738950632705969`*^-10", 
     "3.130097821804635`*^-10", "2.413767354502083`*^-11"},
    {"0.09668865587611303`", "5.188082585028085`", "1.9320814204980798`*^-7", 
     "2.970362213640277`*^-9", "1.2850792550753394`*^-9", 
     "1.2850792550753394`*^-9", "3.787875070392626`*^-11"},
    {"0.10063722849696646`", "5.187436833495377`", "2.161559542513235`*^-7", 
     "1.0808277079001325`*^-9", "1.8064659319593646`*^-9", 
     "1.313555102786395`*^-9", "6.11755006899305`*^-11"},
    {"0.10492575013095423`", "5.186715600471778`", "2.5410620707269247`*^-7", 
     "3.019636246056852`*^-9", "2.201402825338876`*^-9", 
     "8.990194202507386`*^-10", "1.0903698388739255`*^-10"},
    {"0.10955262476023447`", "5.185915315409986`", "3.0441831789875236`*^-7", 
     "9.693082159585941`*^-9", "2.2985748474746297`*^-9", 
     "8.731666015152889`*^-10", "8.731666015152889`*^-10"},
    {"0.1145161340440332`", "5.185032479378144`", "3.669888113093697`*^-7", 
     "1.8896606871488864`*^-8", "1.91012493704463`*^-9", 
     "9.22817312121758`*^-10", "9.22817312121758`*^-10"},
    {"0.11981447868388544`", "5.184063691697997`", "4.4325408748205736`*^-7", 
     "3.019713473725556`*^-8", "8.634260442908785`*^-10", 
     "9.878175740691847`*^-10", "8.812555811082811`*^-10"},
    {"0.1254458124260847`", "5.183005669046304`", "5.362082078983849`*^-7", 
     "4.291146604210488`*^-8", "9.583823298658813`*^-10", 
     "1.042065273172612`*^-9", "4.807408914988915`*^-10"},
    {"0.13140826834877387`", "5.1818552581372375`", "6.507213118129124`*^-7", 
     "5.628605622343448`*^-8", "3.5771961973367233`*^-9", 
     "1.0708574313529729`*^-9", "3.944950574467468`*^-10"},
    {"0.13769997788063362`", "5.180609443095401`", "7.940065417083698`*^-7", 
     "6.964338716954888`*^-8", "6.9025429551572045`*^-9", 
     "1.065179578543414`*^-9", "3.6100780069850977`*^-10"},
    {"0.1443190834530978`", "5.179265348702965`", "9.762326704537117`*^-7", 
     "8.246239262307488`*^-8", "1.0745728526431612`*^-8", 
     "1.0199086333102053`*^-9", "3.4123289373371924`*^-10"},
    {"0.15126374592550387`", "5.177820240577513`", "1.2113595740637916`*^-6", 
     "9.440157845605438`*^-8", "1.4862618816633841`*^-8", 
     "9.323374262290892`*^-10", "3.231604861273532`*^-10"},
    {"0.15853214782564895`", "5.17627152315334`", "1.5183430770596538`*^-6", 
     "1.0528545474020331`*^-7", "1.900584634829404`*^-8", 
     "8.016451644752464`*^-10", "3.0221623704702944`*^-10"},
    {"0.16612249350311648`", "5.174616736273491`", "1.922962490329025`*^-6", 
     "1.1507556596013699`*^-7", "2.296781424138295`*^-8", 
     "6.281236044830327`*^-10", "2.764942907396079`*^-10"},
    {"0.17403300696001855`", "5.172853550837171`", "2.4607023998813165`*^-6", 
     "1.2383777816805434`*^-7", "2.660320038436542`*^-8", 
     "4.1289422176056516`*^-10", "2.4515685389587783`*^-10"},
    {"0.1822619281961341`", "5.170979764012769`", "0.0000623808762389697`", 
     "1.3171222650342168`*^-7", "2.983170921136492`*^-8", 
     "1.581922947035263`*^-10", "2.0802343621236646`*^-10"},
    {"0.19080750852778539`", "5.168993294269946`", "0.00006914326350740085`", 
     "1.3888866454750536`*^-7", "3.2628617390654667`*^-8", 
     "1.3243869068269205`*^-10", "1.652680856813868`*^-10"},
    {"0.19966800540797566`", "5.166892176445801`", "0.00007556492031337212`", 
     "1.455876230341403`*^-7", "3.501072341573742`*^-8", 
     "4.542404799003575`*^-10", "1.1698375520027826`*^-10"},
    {"0.20884167696975728`", "5.164674556959027`", "0.00007067705353267967`", 
     "1.5204573449770057`*^-7", "3.7021786219224545`*^-8", 
     "8.007465916152631`*^-10", "6.35391306522588`*^-11"},
    {"0.21832677662042188`", "5.162338689196681`", "0.00006402611898368628`", 
     "1.585057782502959`*^-7", "3.872124293400719`*^-8", 
     "1.164178950017847`*^-9", "5.306377038441859`*^-12"},
    {"0.22812154781523522`", "5.1598829293193305`", "0.00006042666343048295`",
      "1.6520965659101126`*^-7", "4.017576827504317`*^-8", 
     "1.5357513795969682`*^-9", "5.724122724680478`*^-11"},
    {"0.23822421907841182`", "5.157305732127347`", "0.00005849163100394395`", 
     "1.7239365479164347`*^-7", "4.145351700458953`*^-8", 
     "1.906116109494119`*^-9", "1.2335030716647035`*^-10"},
    {"0.24863299938654268`", "5.154605647422107`", "0.00005756021715384639`", 
     "1.8028602078882714`*^-7", "4.262091002560595`*^-8", 
     "2.2662954841275056`*^-9", "1.9217122677033223`*^-10"},
    {"0.25934607394947423`", "5.151781316492552`", "0.00005727583933954348`", 
     "1.8910536533358423`*^-7", "4.37404156587712`*^-8", 
     "2.6081197724422234`*^-9", "2.624713727100636`*^-10"},
    {"0.2703616003505372`", "5.1488314689509656`", "0.000057427884665673675`",
      "1.9906107664125224`*^-7", "4.487032166574634`*^-8", 
     "2.9255065187300986`*^-9", "3.333458804497445`*^-10"},
    {"0.2816777051110022`", "5.145754919707997`", "0.00005788304054152299`", 
     "2.1035268275701943`*^-7", "4.606339694918686`*^-8", 
     "3.213787269753385`*^-9", "4.0322757451425624`*^-10"},
    {"0.29329248062317453`", "5.1425505663017494`", "0.00005855213511757698`",
      "2.2317214916220987`*^-7", "4.736833193336445`*^-8", 
     "3.4711476210688903`*^-9", "4.712862773031886`*^-10"},
    {"0.3052039824622285`", "5.139217386278932`", "0.00005937276742025786`", 
     "2.377036228110885`*^-7", "4.882853370715697`*^-8", 
     "3.696991214926213`*^-9", "5.359997842205296`*^-10"},
    {"0.3174102270186299`", "5.135754434856615`", "0.00005384550318496065`", 
     "2.541263126743581`*^-7", "5.048391184770361`*^-8", 
     "3.892991614866471`*^-9", "5.965797483780045`*^-10"},
    {"0.3299091894833381`", "5.132160842712628`", "0.00004577520151305088`", 
     "2.7261544517839267`*^-7", "5.237063838777951`*^-8", 
     "4.061980340824081`*^-9", "6.523127488395766`*^-10"},
    {"0.3426988021104303`", "5.128435813980133`", "0.0000409418092029124`", 
     "2.933442423928875`*^-7", "5.4521830889791503`*^-8", 
     "4.207725426038466`*^-9", "7.027891241155663`*^-10"},
    {"0.3557769527476071`", "5.124578624126321`", "0.00003780274124127414`", 
     "3.1648563088592274`*^-7", "5.696788519140504`*^-8", 
     "4.334414299311879`*^-9", "7.47778175417251`*^-10"},
    {"0.3691414836388743`", "5.1205886183598075`", "0.00003565834449878594`", 
     "3.42214398757769`*^-7", "5.973714568310707`*^-8", 
     "4.446547974374737`*^-9", "7.87423152500199`*^-10"},
    {"0.38279019045198903`", "5.116465209850034`", "0.00003414505733796164`", 
     "3.7070901313390424`*^-7", "6.285615544343536`*^-8", 
     "4.548534762612174`*^-9", "8.220426750187461`*^-10"},
    {"0.39672082149241744`", "5.112207878019035`", "0.00003305504046518149`", 
     "4.021537239547975`*^-7", "6.635008097610442`*^-8", 
     "4.644564422156719`*^-9", "8.521272756058757`*^-10"},
    {"0.41093107714914867`", "5.10781616714836`", "0.000032260721691220896`", 
     "4.3674073469056695`*^-7", "7.024306839061045`*^-8", 
     "4.738501158349514`*^-9", "8.782854749275961`*^-10"},
    {"0.4254186094788736`", "5.103289684868161`", "0.00003167935296219379`", 
     "4.7467248667668834`*^-7", "7.455856588390742`*^-8", 
     "4.833828727060326`*^-9", "9.011948668214541`*^-10"},
    {"0.44018102197654413`", "5.098628100751082`", "0.000031254833170453354`",
      "5.161641191885006`*^-7", "7.931962919788569`*^-8", 
     "4.9336357812056105`*^-9", "9.215617140081284`*^-10"},
    {"0.4552158694726353`", "5.093831145034914`", "0.000030947720049956705`", 
     "5.614461306183459`*^-7", "8.454920054413346`*^-8", 
     "5.040620833032615`*^-9", "9.40083186461757`*^-10"},
    {"0.4705206581688024`", "5.08889860730098`", "0.00003072942742612654`", 
     "0.00003072942742612654`", "9.027038161093368`*^-8", 
     "5.157122103199319`*^-9", "9.574272380508876`*^-10"},
    {"0.4860928458102065`", "5.0838303353610765`", "0.00003057869356096572`", 
     "0.00003057869356096572`", "9.650669076534074`*^-8", 
     "5.285151229266243`*^-9", "9.742154709788345`*^-10"}
   },
   GridBoxAlignment->{
    "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
     "RowsIndexed" -> {}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[0.7]}, 
       Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}, "RowsIndexed" -> {}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.771601559926799*^9, 3.771601582575094*^9}, {
   3.7716016238504553`*^9, 3.7716017411711655`*^9}, {3.77160178477966*^9, 
   3.771601790914011*^9}, {3.7716043829062643`*^9, 3.7716044477219715`*^9}, 
   3.7716046060680285`*^9, {3.7716046488964777`*^9, 3.771604725773875*^9}, 
   3.771604773401599*^9, {3.7716048370862417`*^9, 3.771604849708964*^9}, {
   3.7716049423232613`*^9, 3.771604981247487*^9}, {3.771605403063614*^9, 
   3.771605440114733*^9}, {3.7716056548760166`*^9, 3.7716056611643763`*^9}, {
   3.771605741316961*^9, 3.77160579672213*^9}, {3.7716058996250153`*^9, 
   3.7716059499038916`*^9}, 3.7716072461160307`*^9, 3.771607618346321*^9, 
   3.7716076976878586`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"N", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"P0", ",", "\[Epsilon]", ",", 
      RowBox[{"a", "[", "0", "]"}], ",", 
      RowBox[{"a", "[", "1", "]"}], ",", 
      RowBox[{"a", "[", "2", "]"}], ",", 
      RowBox[{"b", "[", "1", "]"}], ",", 
      RowBox[{"b", "[", "2", "]"}], ",", 
      RowBox[{"p", "[", "0", "]"}], ",", 
      RowBox[{"p", "[", "1", "]"}], ",", 
      RowBox[{"p", "[", "2", "]"}], ",", 
      RowBox[{"v", "[", "0", "]"}], ",", 
      RowBox[{"v", "[", "1", "]"}], ",", 
      RowBox[{"v", "[", "2", "]"}]}], "}"}], "/.", "FullDataTable"}], "]"}], "//",
   "TableForm"}]], "Input",
 CellChangeTimes->{{3.771607400448858*^9, 3.771607468432746*^9}, {
  3.7716983730407267`*^9, 3.7716983824852667`*^9}, {3.771698444133793*^9, 
  3.771698489945413*^9}}],

Cell[BoxData[
 TagBox[GridBox[{
    {"0.002`", "0.0014514245062260543`", "0.0014514280332990062`", 
     "4.588358905873052`*^-7", "0.5463091367285009`", 
     RowBox[{"-", "2.662198017722109`*^-6"}], "1.1241452859871506`", 
     "0.0012496469215131794`", "0.0007503530784868206`", 
     "0.17803337817192905`", "0.03809761191070913`", 
     RowBox[{"-", "0.000041049284598960236`"}], "1.7000482512382802`"},
    {"0.004`", "0.001471093894885936`", "0.0014711505199325589`", 
     "1.9151969052710183`*^-6", "0.5276701093152608`", 
     RowBox[{"-", "0.000010585021731994628`"}], "1.079084676011423`", 
     "0.0025135914571191896`", "0.0014864085428808104`", 
     "0.1497418984369242`", "0.03835558003645048`", 
     RowBox[{"-", "0.00016496498010975914`"}], "1.6639563323885835`"},
    {"0.006`", "0.001504045799380346`", "0.00150433405730337`", 
     "4.597747834782226`*^-6", "0.49460781466718096`", 
     RowBox[{"-", "0.000023584470148444905`"}], "1.007307573714591`", 
     "0.003805905017632282`", "0.002194094982367718`", "0.10380013834253005`",
      "0.03878574554270383`", 
     RowBox[{"-", "0.0003740058346561618`"}], "1.6059602539427777`"},
    {"0.008`", "0.0015505275018567952`", "0.0015514454379342468`", 
     "8.853230817723978`*^-6", "0.4458146955744018`", 
     RowBox[{"-", "0.00004137664879305045`"}], "0.913269273594047`", 
     "0.005140220858594141`", "0.0028597791414058586`", 
     "0.04181410286453959`", "0.03938839217249476`", 
     RowBox[{"-", "0.0006717924111880834`"}], "1.5290043268897224`"},
    {"0.01`", "0.0016108718598784294`", "0.0016131339591469718`", 
     "0.000015101144444281012`", "0.3813783206798681`", 
     RowBox[{"-", "0.00006360689792003086`"}], "0.8022894668542614`", 
     "0.006529548840813092`", "0.003470451159186908`", 
     RowBox[{"-", "0.03434311720229156`"}], "0.04016383894932071`", 
     RowBox[{"-", "0.0010631083074640758`"}], "1.4366964425485829`"},
    {"0.012`", "0.0016854857959623362`", "0.0016902279927887068`", 
     "0.000023780828485728212`", "0.30289303222753`", 
     RowBox[{"-", "0.00008988220637345891`"}], "0.6799116544841374`", 
     "0.007986126105278749`", "0.004013873894721252`", 
     RowBox[{"-", "0.12281998830798756`"}], "0.04111238247521915`", 
     RowBox[{"-", "0.0015536530885187447`"}], "1.332928938573847`"},
    {"0.014`", "0.001774837669461946`", "0.0017837314646252998`", 
     "0.00003529785338085344`", "0.21296421734811524`", 
     RowBox[{"-", "0.00011980171592951488`"}], "0.551359288488785`", 
     "0.009521308891033146`", "0.0044786911089668546`", 
     RowBox[{"-", "0.22207124699037267`"}], "0.04223424516462085`", 
     RowBox[{"-", "0.0021497714591468308`"}], "1.221533928923583`"},
    {"0.016`", "0.001879444525821856`", "0.0018948205767082816`", 
     "0.00004997512396750678`", "0.11455261779227952`", 
     RowBox[{"-", "0.00015298159543906354`"}], "0.42115904001867444`", 
     "0.011145506407178181`", "0.004854493592821819`", 
     RowBox[{"-", "0.33112214227341374`"}], "0.04352953683084948`", 
     RowBox[{"-", "0.002858182417941696`"}], "1.1060173603410781`"},
    {"0.018`", "0.0019998600165031287`", "0.002024840994448038`", 
     "0.00006801194447448802`", "0.01044384416685429`", 
     RowBox[{"-", "0.00018907250004804362`"}], "0.29294592647470347`", 
     "0.012868154032075847`", "0.0051318459679241535`", 
     RowBox[{"-", "0.44982284912380477`"}], "0.044998233236962074`", 
     RowBox[{"-", "0.003685728364779237`"}], "0.9893896347335475`"},
    {"0.02`", "0.0021366635014550025`", "0.0021753055811473154`", 
     "0.00008945219446882507`", 
     RowBox[{"-", "0.09707433040067141`"}], 
     RowBox[{"-", "0.0002277695684304061`"}], "0.16942390702339707`", 
     "0.014697720544579209`", "0.005302279455420791`", 
     RowBox[{"-", "0.5791359393875564`"}], "0.04664017132416342`", 
     RowBox[{"-", "0.004639158533420031`"}], "0.8740882959217746`"},
    {"0.022`", "0.0022904506170116036`", "0.002347892668442039`", 
     "0.00011416124937534312`", 
     RowBox[{"-", "0.20635736829513357`"}], 
     RowBox[{"-", "0.0002688160777196719`"}], "0.052435661364247974`", 
     "0.016641742332527777`", "0.005358257667472223`", 
     RowBox[{"-", "0.7215433597768858`"}], "0.04845505823381124`", 
     RowBox[{"-", "0.0057249547283204335`"}], "0.761974510301985`"},
    {"0.024`", "0.0024618253780634143`", "0.002544444786305691`", 
     "0.00014181035513450188`", 
     RowBox[{"-", "0.31643482065568296`"}], 
     RowBox[{"-", "0.0003120024165974553`"}], 
     RowBox[{"-", "0.05690658689479659`"}], "0.018706877294281964`", 
     "0.005293122705718036`", 
     RowBox[{"-", "0.8817364938488418`"}], "0.05044248989002913`", 
     RowBox[{"-", "0.006949201785745956`"}], "0.6543796814619239`"},
    {"0.026`", "0.0026513937532310974`", "0.002766967753354532`", 
     "0.00017186685304946544`", 
     RowBox[{"-", "0.42698673158997047`"}], 
     RowBox[{"-", "0.0003571620717659719`"}], 
     RowBox[{"-", "0.158068271221287`"}], "0.020898971493389665`", 
     "0.005101028506610336`", 
     RowBox[{"-", "1.0679231235508793`"}], "0.052601974804702266`", 
     RowBox[{"-", "0.008317500654154233`"}], "0.5521799007731376`"},
    {"0.028`", "0.0028597585706492765`", "0.003017630029421485`", 
     "0.00020358869611348035`", 
     RowBox[{"-", "0.5383114276248929`"}], 
     RowBox[{"-", "0.0004041660637447759`"}], 
     RowBox[{"-", "0.25094405749988463`"}], "0.023223132603545055`", 
     "0.004776867396454946`", 
     RowBox[{"-", "1.2945160357215793`"}], "0.054932959408914836`", 
     RowBox[{"-", "0.009834919039492934`"}], "0.45588060202442676`"},
    {"0.03`", "0.003087515583838762`", "0.0032987622468048034`", 
     "0.00023602196047217355`", 
     RowBox[{"-", "0.6513188826714121`"}], 
     RowBox[{"-", "0.00045291689094728734`"}], 
     RowBox[{"-", "0.3357283236221023`"}], "0.02568380531848028`", 
     "0.004316194681519721`", 
     RowBox[{"-", "1.5881999321434013`"}], "0.05743485219624756`", 
     RowBox[{"-", "0.0115059729639595`"}], "0.36569943890549755`"},
    {"0.032`", "0.003335250500405003`", "0.0036128568576625966`", 
     "0.0002680003122233555`", 
     RowBox[{"-", "0.7675790874367349`"}], 
     RowBox[{"-", "0.0005033426726864254`"}], 
     RowBox[{"-", "0.4128102388863935`"}], "0.028284845375235887`", 
     "0.0037151546247641124`", 
     RowBox[{"-", "2.003473386850268`"}], "0.06010704499193582`", 
     RowBox[{"-", "0.013334632275991014`"}], "0.2816404376091555`"},
    {"0.034`", "0.0036035368184020927`", "0.003962567852974523`", 
     "0.0002981457383805812`", 
     RowBox[{"-", "0.8894611930448586`"}], 
     RowBox[{"-", "0.0005553918781963068`"}], 
     RowBox[{"-", "0.48269353760189126`"}], "0.031029589598673663`", 
     "0.002970410401326336`", 
     RowBox[{"-", "2.670693444837323`"}], "0.06294893051493824`", 
     RowBox[{"-", "0.015324343418683795`"}], "0.20355635113207174`"},
    {"0.036`", "0.0038929342974617937`", "0.004350710525560428`", 
     "0.00032487000595470087`", 
     RowBox[{"-", "1.0204208653314175`"}], 
     RowBox[{"-", "0.0006090288096093883`"}], 
     RowBox[{"-", "0.5459381290732078`"}], "0.03392092073150383`", 
     "0.002079079268496169`", 
     RowBox[{"-", "3.9977116854353554`"}], "0.06595991605179943`", 
     RowBox[{"-", "0.017478063729159384`"}], "0.13119865498203873`"},
    {"0.038`", "0.004203987947564463`", "0.004780261259724522`", 
     "0.0003463765496752913`", 
     RowBox[{"-", "1.16554595146528`"}], 
     RowBox[{"-", "0.000664229867710174`"}], 
     RowBox[{"-", "0.6031195558624596`"}], "0.03696132614895472`", 
     "0.001038673851045283`", 
     RowBox[{"-", "8.248909665145101`"}], "0.06913943346401186`", 
     RowBox[{"-", "0.01979830250382458`"}], "0.06425611140389433`"},
    {"0.04`", "0.004537227417080965`", "0.005254357337170315`", 
     "0.00036066256825505595`", 
     RowBox[{"-", "1.3325906545981923`"}], 
     RowBox[{"-", "0.0007209805459169782`"}], 
     RowBox[{"-", "0.6548022364734218`"}], "0.04015295032784492`", 
     RowBox[{"-", "0.00015295032784491469`"}], "56.8368763418926`", 
     "0.07248694597767459`", 
     RowBox[{"-", "0.02228716518622849`"}], "0.002383508324875568`"},
    {"0.042`", "0.004893166693897224`", "0.005776296757140183`", 
     "0.00036552120008250227`", 
     RowBox[{"-", "1.5340203567525885`"}], 
     RowBox[{"-", "0.0007792730634540243`"}], 
     RowBox[{"-", "0.7015229016357718`"}], "0.043497641186198865`", 
     RowBox[{"-", "0.001497641186198866`"}], "5.795834888544113`", 
     "0.07600195232453034`", 
     RowBox[{"-", "0.024946398017145224`"}], 
     RowBox[{"-", "0.05477762215541287`"}]},
    {"0.044`", "0.005272304046924383`", "0.006349538063922723`", 
     "0.0003585437161616878`", 
     RowBox[{"-", "1.7913708946253701`"}], 
     RowBox[{"-", "0.0008391045303099483`"}], 
     RowBox[{"-", "0.7437812822355724`"}], "0.046996990633340216`", 
     RowBox[{"-", "0.0029969906333402138`"}], "2.8436829684227587`", 
     "0.07968398875509887`", 
     RowBox[{"-", "0.02777743122951299`"}], 
     RowBox[{"-", "0.1075845803234738`"}]},
    {"0.046`", "0.00567512214046817`", "0.006977700186508598`", 
     "0.0003371216498668539`", 
     RowBox[{"-", "2.145616967060639`"}], 
     RowBox[{"-", "0.0009004755483947443`"}], 
     RowBox[{"-", "0.7820357833921803`"}], "0.050652369891179654`", 
     RowBox[{"-", "0.004652369891179655`"}], "1.765882531186975`", 
     "0.0835326294720129`", 
     RowBox[{"-", "0.03078141968054682`"}], 
     RowBox[{"-", "0.15638387584818372`"}]},
    {"0.048`", "0.006102088291503345`", "0.007664562281643457`", 
     "0.00029844889170499455`", 
     RowBox[{"-", "2.686019356959556`"}], 
     RowBox[{"-", "0.0009633891547615869`"}], 
     RowBox[{"-", "0.8167024520123832`"}], "0.054464959978759296`", 
     RowBox[{"-", "0.0064649599787592995`"}], "1.1995795165164072`", 
     "0.08754748586706221`", 
     RowBox[{"-", "0.033959280148499096`"}], 
     RowBox[{"-", "0.20150516009869457`"}]},
    {"0.05`", "0.006553654819175038`", "0.008414063588872053`", 
     "0.00023952368691158903`", 
     RowBox[{"-", "3.6520142257487276`"}], 
     RowBox[{"-", "0.0010278500352717888`"}], 
     RowBox[{"-", "0.8481560268048475`"}], "0.058435778048019506`", 
     RowBox[{"-", "0.008435778048019503`"}], "0.8461987487117792`", 
     "0.09172820498010442`", 
     RowBox[{"-", "0.03731172503790518`"}], 
     RowBox[{"-", "0.24325773462117167`"}]},
    {"0.052`", "0.007030259462205003`", "0.009230303288122129`", 
     "0.0001571505562997463`", 
     RowBox[{"-", "5.981291949761172`"}], 
     RowBox[{"-", "0.0010938639435224813`"}], 
     RowBox[{"-", "0.8767322205492065`"}], "0.06256570000273896`", 
     RowBox[{"-", "0.010565700002738957`"}], "0.6021622001924356`", 
     "0.09607446741003631`", 
     RowBox[{"-", "0.04083929238671171`"}], 
     RowBox[{"-", "0.28192887711004194`"}]},
    {"0.054`", "0.007532325841955819`", "0.010117540366844983`", 
     "0.00004794212233229968`", 
     RowBox[{"-", "20.741539797148334`"}], 
     RowBox[{"-", "0.0011614372784022771`"}], 
     RowBox[{"-", "0.9027306582270471`"}], "0.06685547993384826`", 
     RowBox[{"-", "0.012855479933848262`"}], "0.42199110685426083`", 
     "0.10058598494246096`", 
     RowBox[{"-", "0.04454237233569936`"}], 
     RowBox[{"-", "0.31778341752505046`"}]},
    {"0.056`", "0.008060263951676562`", "0.011080193486278344`", 
     RowBox[{"-", "0.00009167914529729588`"}], "11.288436100702024`", 
     RowBox[{"-", "0.0012305767783598405`"}], 
     RowBox[{"-", "0.9264180884387545`"}], "0.07130576676034558`", 
     RowBox[{"-", "0.01530576676034559`"}], "0.2825448565904832`", 
     "0.10526249800512215`", 
     RowBox[{"-", "0.04842123023490071`"}], 
     RowBox[{"-", "0.35106414372450456`"}]},
    {"0.058`", "0.0086144706735135`", "0.012122840854694639`", 
     RowBox[{"-", "0.00026547925061104667`"}], "3.9859779887102933`", 
     RowBox[{"-", "0.0013012893054298574`"}], 
     RowBox[{"-", "0.9480316255006911`"}], "0.07591711846517842`", 
     RowBox[{"-", "0.017917118465178416`"}], "0.17078253627950704`", 
     "0.11010377311743062`", 
     RowBox[{"-", "0.05247602667933471`"}], 
     RowBox[{"-", "0.3819927333760589`"}]},
    {"0.06`", "0.009195330270199982`", "0.013250220102998225`", 
     RowBox[{"-", "0.00047741113456489803`"}], "2.2217661221224834`", 
     RowBox[{"-", "0.0013735816946480771`"}], 
     RowBox[{"-", "0.9677818734188611`"}], "0.08069001439713397`", 
     RowBox[{"-", "0.020690014397133964`"}], "0.07877888650162518`", 
     "0.11510960039457276`", 
     RowBox[{"-", "0.05670683480142258`"}], 
     RowBox[{"-", "0.41077099776445875`"}]},
    {"0.062`", "0.009803214916366845`", "0.014467228158645125`", 
     RowBox[{"-", "0.0007316131280519214`"}], "1.4197071676007742`", 
     RowBox[{"-", "0.0014474606511645453`"}], 
     RowBox[{"-", "0.9858558481744187`"}], "0.08562486566475816`", 
     RowBox[{"-", "0.023624865664758167`"}], "0.0014286579512717001`", 
     "0.12027979114816056`", 
     RowBox[{"-", "0.061113655074311345`"}], 
     RowBox[{"-", "0.4375822856850463`"}]},
    {"0.064`", "0.010438485180705215`", "0.01577892111996739`", 
     RowBox[{"-", "0.0010324075634258305`"}], "0.9571736354359067`", 
     RowBox[{"-", "0.0015229326830310857`"}], 
     RowBox[{"-", "1.002419657155922`"}], "0.09072202418178234`", 
     RowBox[{"-", "0.026722024181782333`"}], 
     RowBox[{"-", "0.06471315324783508`"}], "0.1256141756330367`", 
     RowBox[{"-", "0.06569642798293343`"}], 
     RowBox[{"-", "0.4625929467901233`"}]},
    {"0.066`", "0.011101490524028867`", "0.017190514132052286`", 
     RowBox[{"-", "0.0013842994044036786`"}], "0.6538369554613309`", 
     RowBox[{"-", "0.0016000040596054848`"}], 
     RowBox[{"-", "1.0176209212113794`"}], "0.09598179036102847`", 
     RowBox[{"-", "0.029981790361028465`"}], 
     RowBox[{"-", "0.1220611216976907`"}], "0.1311126009659342`", 
     RowBox[{"-", "0.07045504476781331`"}], 
     RowBox[{"-", "0.4859537844805282`"}]},
    {"0.068`", "0.011792569764380277`", "0.018707381255514965`", 
     RowBox[{"-", "0.001791974972475684`"}], "0.4381082983071102`", 
     RowBox[{"-", "0.0016786807879912145`"}], 
     RowBox[{"-", "1.0315909430208645`"}], "0.10140441975265369`", 
     RowBox[{"-", "0.03340441975265369`"}], 
     RowBox[{"-", "0.17236193080825582`"}], "0.1367749291921402`", 
     RowBox[{"-", "0.07538935658128351`"}], 
     RowBox[{"-", "0.5078014578331852`"}]},
    {"0.07`", "0.012512051541757219`", "0.020335055336440772`", 
     RowBox[{"-", "0.0022603007065678644`"}], "0.2758852753000436`", 
     RowBox[{"-", "0.0017589686015142677`"}], 
     RowBox[{"-", "1.0444466330644007`"}], "0.10699012873450552`", 
     RowBox[{"-", "0.036990128734505516`"}], 
     RowBox[{"-", "0.21691333042675906`"}], "0.1426010355377575`", 
     RowBox[{"-", "0.08049918217507833`"}], 
     RowBox[{"-", "0.5282598036185916`"}]},
    {"0.072`", "0.013260254742246956`", "0.022079227869965842`", 
     RowBox[{"-", "0.002794322027991707`"}], "0.14883768041045864`", 
     RowBox[{"-", "0.0018408729593505848`"}], 
     RowBox[{"-", "1.0562922139464146`"}], "0.11273909945163335`", 
     RowBox[{"-", "0.04073909945163335`"}], 
     RowBox[{"-", "0.2567018304853782`"}], "0.1485908068151117`", 
     RowBox[{"-", "0.08578431442520557`"}], 
     RowBox[{"-", "0.5474410672641227`"}]},
    {"0.074`", "0.014037488926697591`", "0.023945748862239113`", 
     RowBox[{"-", "0.003399262212488526`"}], "0.04622209501416885`", 
     RowBox[{"-", "0.001924399049822049`"}], 
     RowBox[{"-", "1.0672207202002892`"}], "0.1186514840397504`", 
     RowBox[{"-", "0.0446514840397504`"}], 
     RowBox[{"-", "0.29249232862763`"}], "0.15474413999321304`", 
     RowBox[{"-", "0.09124452577513599`"}], 
     RowBox[{"-", "0.5654470347313094`"}]},
    {"0.076`", "0.014844054724469567`", "0.02594062668336793`", 
     RowBox[{"-", "0.004080521343503963`"}], 
     RowBox[{"-", "0.038683732030066635`"}], 
     RowBox[{"-", "0.002009551798992868`"}], 
     RowBox[{"-", "1.077315317316232`"}], "0.12472740829103078`", 
     RowBox[{"-", "0.04872740829103079`"}], 
     RowBox[{"-", "0.3248882179848294`"}], "0.16106094089930037`", 
     RowBox[{"-", "0.09687957283062662`"}], 
     RowBox[{"-", "0.5823700667020143`"}]},
    {"0.078`", "0.015680244212892675`", "0.02807002791997814`", 
     RowBox[{"-", "0.00484367531024646`"}], 
     RowBox[{"-", "0.11030729833379593`"}], 
     RowBox[{"-", "0.0020963358818836043`"}], 
     RowBox[{"-", "1.086650458624203`"}], "0.1309669748340063`", 
     RowBox[{"-", "0.0529669748340063`"}], 
     RowBox[{"-", "0.3543727630361813`"}], "0.16754112307125715`", 
     RowBox[{"-", "0.1026892001815891`"}], 
     RowBox[{"-", "0.5982940366885898`"}]},
    {"0.08`", "0.016546341266708488`", "0.030340277218521863`", 
     RowBox[{"-", "0.005694474867930829`"}], 
     RowBox[{"-", "0.17168789055194714`"}], 
     RowBox[{"-", "0.0021847557345358636`"}], 
     RowBox[{"-", "1.0952928993769304`"}], "0.13737026589818668`", 
     RowBox[{"-", "0.05737026589818669`"}], 
     RowBox[{"-", "0.3813382438579473`"}], "0.17418460672092084`", 
     RowBox[{"-", "0.10867314358761597`"}], 
     RowBox[{"-", "0.6132951788773662`"}]},
    {"0.082`", "0.017442621937963063`", "0.03275785712416133`", 
     RowBox[{"-", "0.006638844644083707`"}], 
     RowBox[{"-", "0.224984266062146`"}], 
     RowBox[{"-", "0.0022748155667477277`"}], 
     RowBox[{"-", "1.1033025852076694`"}], "0.14393734563040395`", 
     RowBox[{"-", "0.06193734563040395`"}], 
     RowBox[{"-", "0.4061069083709219`"}], "0.1809913178143121`", 
     RowBox[{"-", "0.11483113262193381`"}], 
     RowBox[{"-", "0.6274428516980795`"}]},
    {"0.084`", "0.018369354737710234`", "0.03532940791247494`", 
     RowBox[{"-", "0.007682882344237026`"}], 
     RowBox[{"-", "0.27177434583284255`"}], 
     RowBox[{"-", "0.002366519375371317`"}], 
     RowBox[{"-", "1.1107334308666563`"}], "0.15066826224984345`", 
     RowBox[{"-", "0.06666826224984346`"}], 
     RowBox[{"-", "0.4289463159084172`"}], "0.1879611872501207`", 
     RowBox[{"-", "0.12116289286017001`"}], 
     RowBox[{"-", "0.6408002239538022`"}]},
    {"0.086`", "0.019326800958705433`", "0.038061727417249`", 
     RowBox[{"-", "0.008832857880446252`"}], 
     RowBox[{"-", "0.3132399866575049`"}], 
     RowBox[{"-", "0.002459870957545234`"}], 
     RowBox[{"-", "1.1176340027499763`"}], "0.157563049828238`", 
     RowBox[{"-", "0.071563049828238`"}], 
     RowBox[{"-", "0.4500807582372058`"}], "0.19509415013589979`", 
     RowBox[{"-", "0.12766814768027446`"}], 
     RowBox[{"-", "0.6534248901976617`"}]},
    {"0.088`", "0.02031521498541871`", "0.04096177084781247`", 
     RowBox[{"-", "0.0100952125187995`"}], 
     RowBox[{"-", "0.3502852128670144`"}], 
     RowBox[{"-", "0.002554873922282677`"}], 
     RowBox[{"-", "1.1240481173301637`"}], "0.1646217298301878`", 
     RowBox[{"-", "0.0766217298301878`"}], 
     RowBox[{"-", "0.4696998895316298`"}], "0.2023901451351139`", 
     RowBox[{"-", "0.134346619731055`"}], 
     RowBox[{"-", "0.6653694221185955`"}]},
    {"0.09`", "0.02133484454489673`", "0.04403665060436182`", 
     RowBox[{"-", "0.011476558153744662`"}], 
     RowBox[{"-", "0.38361432309484567`"}], 
     RowBox[{"-", "0.0026515317034593567`"}], 
     RowBox[{"-", "1.1300153669718687`"}], "0.1718443125372342`", 
     RowBox[{"-", "0.0818443125372342`"}], 
     RowBox[{"-", "0.487965337267177`"}], "0.20984911389939634`", 
     RowBox[{"-", "0.14119803213791896`"}], 
     RowBox[{"-", "0.676681862261794`"}]},
    {"0.092`", "0.022385930979126226`", "0.047293636081936895`", 
     RowBox[{"-", "0.012983676528275414`"}], 
     RowBox[{"-", "0.41378491351306235`"}], 
     RowBox[{"-", "0.0027498475699001008`"}], 
     RowBox[{"-", "1.135571581437153`"}], "0.17923079822743387`", 
     RowBox[{"-", "0.08723079822743388`"}], 
     RowBox[{"-", "0.5050158284786147`"}], "0.21747100055395177`", 
     RowBox[{"-", "0.14822210945933093`"}], 
     RowBox[{"-", "0.6874061658272506`"}]},
    {"0.094`", "0.02346870949858736`", "0.050740153473027114`", 
     RowBox[{"-", "0.01462351849975634`"}], 
     RowBox[{"-", "0.44124476538713886`"}], 
     RowBox[{"-", "0.0028498246369125925`"}], 
     RowBox[{"-", "1.1407492343733765`"}], "0.18678117822850285`", 
     RowBox[{"-", "0.09278117822850283`"}], 
     RowBox[{"-", "0.5209712109169164`"}], "0.22525575125405148`", 
     RowBox[{"-", "0.15541857846448232`"}], 
     RowBox[{"-", "0.6975825961406187`"}]},
    {"0.096`", "0.02458340940690272`", "0.054383785558066486`", 
     RowBox[{"-", "0.016403203350840438`"}], 
     RowBox[{"-", "0.4663580615966297`"}], 
     RowBox[{"-", "0.002951465875125101`"}], 
     RowBox[{"-", "1.1455778009440725`"}], "0.19449543585199108`", 
     RowBox[{"-", "0.0984954358519911`"}], 
     RowBox[{"-", "0.5359356402316012`"}], "0.23320331378020015`", 
     RowBox[{"-", "0.16278716874501503`"}], 
     RowBox[{"-", "0.7072480786965681`"}]},
    {"0.098`", "0.025730254334515628`", "0.05823227149220898`", 
     RowBox[{"-", "0.01833001808547455`"}], 
     RowBox[{"-", "0.4894243749316868`"}], 
     RowBox[{"-", "0.0030547741201868476`"}], 
     RowBox[{"-", "1.1500840736046802`"}], "0.20237354719095108`", 
     RowBox[{"-", "0.10437354719095106`"}], 
     RowBox[{"-", "0.5500001304958048`"}], "0.24131363718656468`", 
     RowBox[{"-", "0.170327613181778`"}], 
     RowBox[{"-", "0.7164365180779914`"}]},
    {"0.1`", "0.026909462427759934`", "0.062293506585691584`", 
     RowBox[{"-", "0.0204114168093656`"}], 
     RowBox[{"-", "0.5106926640679225`"}], 
     RowBox[{"-", "0.003159752081113889`"}], 
     RowBox[{"-", "1.1542924407839983`"}], "0.2104154818647147`", 
     RowBox[{"-", "0.1104154818647147`"}], 
     RowBox[{"-", "0.563244613739503`"}], "0.2495866714904696`", 
     RowBox[{"-", "0.1780396483056476`"}], 
     RowBox[{"-", "0.7251790819581682`"}]},
    {"0.102`", "0.028121246590979636`", "0.06657554207771449`", 
     RowBox[{"-", "0.022655020000608497`"}], 
     RowBox[{"-", "0.5303717413789163`"}], 
     RowBox[{"-", "0.0032664023480564147`"}], 
     RowBox[{"-", "1.1582251333775941`"}], "0.2186212035970604`", 
     RowBox[{"-", "0.11662120359706038`"}], 
     RowBox[{"-", "0.575739616263576`"}], "0.25802236739808915`", 
     RowBox[{"-", "0.1859230145634663`"}], 
     RowBox[{"-", "0.733504455706908`"}]},
    {"0.104`", "0.029365814622363935`", "0.07108658489927444`", 
     RowBox[{"-", "0.025068613983068956`"}], 
     RowBox[{"-", "0.5486382264457916`"}], 
     RowBox[{"-", "0.0033747273991210696`"}], 
     RowBox[{"-", "1.1619024430928295`"}], "0.2269906708306964`", 
     RowBox[{"-", "0.1229906708306964`"}], 
     RowBox[{"-", "0.5875476341843328`"}], "0.266620676053592`", 
     RowBox[{"-", "0.19397745649709802`"}], 
     RowBox[{"-", "0.7414390708023993`"}]},
    {"0.106`", "0.030643369433066062`", "0.07583499743648595`", 
     RowBox[{"-", "0.027660150237925778`"}], 
     RowBox[{"-", "0.5656426522102302`"}], 
     RowBox[{"-", "0.0034847296074293874`"}], 
     RowBox[{"-", "1.1653429161378361`"}], "0.23552383717641567`", 
     RowBox[{"-", "0.1295238371764157`"}], 
     RowBox[{"-", "0.5987242695712898`"}], "0.27538154883086474`", 
     RowBox[{"-", "0.2022027228724179`"}], 
     RowBox[{"-", "0.7490073099578246`"}]},
    {"0.108`", "0.03195410919587725`", "0.08082929728154092`", 
     RowBox[{"-", "0.03043774484363232`"}], 
     RowBox[{"-", "0.5815142190183623`"}], 
     RowBox[{"-", "0.0035964112469663635`"}], 
     RowBox[{"-", "1.1685635252486923`"}], "0.24422065186766867`", 
     RowBox[{"-", "0.13622065186766866`"}], 
     RowBox[{"-", "0.6093191755347426`"}], "0.2843049371388772`", 
     RowBox[{"-", "0.21059856673649396`"}], 
     RowBox[{"-", "0.7562316914101542`"}]},
    {"0.11`", "0.03329822756240338`", "0.08607815698046481`", 
     RowBox[{"-", "0.03340967777862129`"}], 
     RowBox[{"-", "0.5963645276070463`"}], 
     RowBox[{"-", "0.003709774498502846`"}], 
     RowBox[{"-", "1.1715798227776604`"}], "0.25308106008814485`", 
     RowBox[{"-", "0.14308106008814483`"}], 
     RowBox[{"-", "0.6193768469134028`"}], "0.2933907922557639`", 
     RowBox[{"-", "0.2191647454448132`"}], 
     RowBox[{"-", "0.7631330347605729`"}]},
    {"0.112`", "0.03467591368301121`", "0.09159040377242492`", 
     RowBox[{"-", "0.03658439260993822`"}], 
     RowBox[{"-", "0.6102905535419817`"}], 
     RowBox[{"-", "0.003824821454418318`"}], 
     RowBox[{"-", "1.1744060769752975`"}], "0.2621050034503056`", 
     RowBox[{"-", "0.15010500345030556`"}], 
     RowBox[{"-", "0.6289372863084418`"}], "0.30263906517900974`", 
     RowBox[{"-", "0.22790102064124076`"}], 
     RowBox[{"-", "0.769730610256767`"}]},
    {"0.114`", "0.03608735254526481`", "0.09737501932506056`", 
     RowBox[{"-", "0.0399704955436637`"}], 
     RowBox[{"-", "0.6233770138500752`"}], 
     RowBox[{"-", "0.003941554123795371`"}], 
     RowBox[{"-", "1.1770553936870152`"}], "0.27129242010108573`", 
     RowBox[{"-", "0.1572924201010857`"}], 
     RowBox[{"-", "0.6380365668784806`"}], "0.31204970649731517`", 
     RowBox[{"-", "0.2368071582210732`"}], 
     RowBox[{"-", "0.7760422734040854`"}]},
    {"0.116`", "0.0375327248401517`", "0.10344113945890593`", 
     RowBox[{"-", "0.04357675540831986`"}], 
     RowBox[{"-", "0.635698301644599`"}], 
     RowBox[{"-", "0.004059974436499046`"}], 
     RowBox[{"-", "1.1795398250340214`"}], "0.2806432452532131`", 
     RowBox[{"-", "0.1646432452532131`"}], 
     RowBox[{"-", "0.6467073121419686`"}], "0.3216226662704386`", 
     RowBox[{"-", "0.24588292825117755`"}], 
     RowBox[{"-", "0.7820845863556714`"}]},
    {"0.118`", "0.03901220747547233`", "0.10979805387136232`", 
     RowBox[{"-", "0.04741210234600729`"}], 
     RowBox[{"-", "0.6473200342540387`"}], 
     RowBox[{"-", "0.004180084247483426`"}], 
     RowBox[{"-", "1.1818704666772533`"}], "0.2901574110616029`", 
     RowBox[{"-", "0.17215741106160296`"}], 
     RowBox[{"-", "0.6549791046669302`"}], "0.3313578939324704`", 
     RowBox[{"-", "0.2551281048995274`"}], 
     RowBox[{"-", "0.7878729276670116`"}]},
    {"0.12`", "0.04052597335806787`", "0.11645520585170611`", 
     RowBox[{"-", "0.05148562795753527`"}], 
     RowBox[{"-", "0.6583003528926333`"}], 
     RowBox[{"-", "0.004301885340788435`"}], 
     RowBox[{"-", "1.1840575450191495`"}], "0.2998348471638031`", 
     RowBox[{"-", "0.1798348471638031`"}], 
     RowBox[{"-", "0.6628788384158153`"}], "0.3412553382025051`", 
     RowBox[{"-", "0.2645424663200731`"}], 
     RowBox[{"-", "0.7934215914119733`"}]},
    {"0.122`", "0.0420741916561044`", "0.12342219198838952`", 
     RowBox[{"-", "0.05580658447918591`"}], 
     RowBox[{"-", "0.6686909773662828`"}], 
     RowBox[{"-", "0.004425379432644748`"}], 
     RowBox[{"-", "1.186110495356368`"}], "0.3096754807278045`", 
     RowBox[{"-", "0.18767548072780452`"}], 
     RowBox[{"-", "0.6704310215349891`"}], "0.3513149470039519`", 
     RowBox[{"-", "0.27412579454606234`"}], 
     RowBox[{"-", "0.7987438770091143`"}]},
    {"0.124`", "0.043657027910129556`", "0.13070876187064276`", 
     RowBox[{"-", "0.060384384257745734`"}], 
     RowBox[{"-", "0.6785380890453366`"}], 
     RowBox[{"-", "0.004550568174724107`"}], 
     RowBox[{"-", "1.1880380321727866`"}], "0.31967923662287645`", 
     RowBox[{"-", "0.19567923662287648`"}], 
     RowBox[{"-", "0.6776580387665916`"}], "0.36153666739439133`", 
     RowBox[{"-", "0.2838778753734077`"}], 
     RowBox[{"-", "0.8038521706092444`"}]},
    {"0.126`", "0.04527464413892963`", "0.13832481778909475`", 
     RowBox[{"-", "0.06522859923673054`"}], 
     RowBox[{"-", "0.6878830696026654`"}], 
     RowBox[{"-", "0.004677453157595785`"}], 
     RowBox[{"-", "1.1898482124018634`"}], "0.32984603757884523`", 
     RowBox[{"-", "0.20384603757884523`"}], 
     RowBox[{"-", "0.6845803794827017`"}], "0.37192044551099196`", 
     RowBox[{"-", "0.29379849822488235`"}], 
     RowBox[{"-", "0.8087580188516073`"}]},
    {"0.128`", "0.04692719891510597`", "0.14628041442220038`", 
     RowBox[{"-", "0.07034896048680266`"}], 
     RowBox[{"-", "0.6967631229891906`"}], 
     RowBox[{"-", "0.004806035912857087`"}], 
     RowBox[{"-", "1.1915484923349549`"}], "0.3401758043361908`", 
     RowBox[{"-", "0.21217580433619082`"}], 
     RowBox[{"-", "0.6912168365253146`"}], "0.38246622651183254`", 
     RowBox[{"-", "0.3038874560192398`"}], 
     RowBox[{"-", "0.8134721959261765`"}]},
    {"0.13`", "0.04861484748098104`", "0.15458575852370715`", 
     RowBox[{"-", "0.0757553576600926`"}], 
     RowBox[{"-", "0.7052118005258097`"}], 
     RowBox[{"-", "0.004936317916395202`"}], 
     RowBox[{"-", "1.1931457791033773`"}], "0.35066845575414674`", 
     RowBox[{"-", "0.22066845575414673`"}], 
     RowBox[{"-", "0.6975846801646467`"}], "0.3931739545337498`", 
     RowBox[{"-", "0.3141445450441908`"}], 
     RowBox[{"-", "0.8180047645361761`"}]},
    {"0.132`", "0.05033774193723784`", "0.1632512086012241`", 
     RowBox[{"-", "0.08145783828847458`"}], 
     RowBox[{"-", "0.7132594458801471`"}], 
     RowBox[{"-", "0.005068300590502145`"}], 
     RowBox[{"-", "1.1946464770588918`"}], "0.36132390884840315`", 
     RowBox[{"-", "0.22932390884840315`"}], 
     RowBox[{"-", "0.7036998107265605`"}], "0.40404357265179225`", 
     RowBox[{"-", "0.32456956481638044`"}], 
     RowBox[{"-", "0.8223651313498721`"}]},
    {"0.134`", "0.05209603107405456`", "0.17228727458807214`", 
     RowBox[{"-", "0.08746660779104524`"}], 
     RowBox[{"-", "0.7209335820543828`"}], 
     RowBox[{"-", "0.005201985306119858`"}], 
     RowBox[{"-", "1.1960565297805437`"}], "0.3721420790772093`", 
     RowBox[{"-", "0.2381420790772093`"}], 
     RowBox[{"-", "0.7095768933186436`"}], "0.415075022842946`", 
     RowBox[{"-", "0.33516231794469087`"}], 
     RowBox[{"-", "0.826562097539862`"}]},
    {"0.136`", "0.05388986074540504`", "0.1817046175098389`", 
     RowBox[{"-", "0.09379202839003649`"}], 
     RowBox[{"-", "0.7282592328564016`"}], 
     RowBox[{"-", "0.005337373384779199`"}], 
     RowBox[{"-", "1.1973814580856046`"}], "0.3831228802112797`", 
     RowBox[{"-", "0.24712288021127973`"}], 
     RowBox[{"-", "0.7152294762859299`"}], "0.4262682459553361`", 
     RowBox[{"-", "0.34592260999979946`"}], 
     RowBox[{"-", "0.8306039048945187`"}]},
    {"0.138`", "0.05571937379584509`", "0.19151404914924477`", 
     RowBox[{"-", "0.10044461892212726`"}], 
     RowBox[{"-", "0.7352592083428927`"}], 
     RowBox[{"-", "0.005474466101191991`"}], 
     RowBox[{"-", "1.1986263945767601`"}], "0.3942662245301281`", 
     RowBox[{"-", "0.2562662245301281`"}], 
     RowBox[{"-", "0.7206700965358251`"}], "0.43762318168630504`", 
     RowBox[{"-", "0.3568502493779672`"}], 
     RowBox[{"-", "0.8344982778800739`"}]},
    {"0.14`", "0.05758471015507738`", "0.2017265316989043`", 
     RowBox[{"-", "0.10743505429938323`"}], 
     RowBox[{"-", "0.7419543484105654`"}], 
     RowBox[{"-", "0.005613264684378406`"}], 
     RowBox[{"-", "1.19979611486341`"}], "0.4055720228733377`", 
     RowBox[{"-", "0.26557202287333775`"}], 
     RowBox[{"-", "0.7259103728728107`"}], "0.44913976855640864`", 
     RowBox[{"-", "0.3679450471677352`"}], 
     RowBox[{"-", "0.8382524621083496`"}]},
    {"0.142`", "0.059486006981477886`", "0.21235317741263188`", 
     RowBox[{"-", "0.11477416487359038`"}], 
     RowBox[{"-", "0.7483637338058436`"}], 
     RowBox[{"-", "0.005753770319853464`"}], 
     RowBox[{"-", "1.2008950660700097`"}], "0.4170401846582287`", 
     RowBox[{"-", "0.27504018465822866`"}], 
     RowBox[{"-", "0.7309610890628283`"}], "0.46081794389176284`", 
     RowBox[{"-", "0.37920681702545606`"}], 
     RowBox[{"-", "0.8418732595364851`"}]},
    {"0.144`", "0.06142339859388306`", "0.22340524825020242`", 
     RowBox[{"-", "0.12247293621657135`"}], 
     RowBox[{"-", "0.7545048728068058`"}], 
     RowBox[{"-", "0.005895984151144859`"}], 
     RowBox[{"-", "1.2019273927033447`"}], "0.4286706180260753`", 
     RowBox[{"-", "0.2846706180260753`"}], 
     RowBox[{"-", "0.7358322680818231`"}], "0.4726576438080764`", 
     RowBox[{"-", "0.3906353750488416`"}], 
     RowBox[{"-", "0.8453670606902881`"}]},
    {"0.146`", "0.06339701674846883`", "0.23489415551758192`", 
     RowBox[{"-", "0.13054250820644142`"}], 
     RowBox[{"-", "0.7603938600126491`"}], 
     RowBox[{"-", "0.0060399072814270975`"}], 
     RowBox[{"-", "1.202896960237446`"}], "0.4404632297599777`", 
     RowBox[{"-", "0.2944632297599777`"}], 
     RowBox[{"-", "0.7405332383058285`"}], "0.4846588031982726`", 
     RowBox[{"-", "0.4022305396509068`"}], 
     RowBox[{"-", "0.8487398741935475`"}]},
    {"0.148`", "0.06540699050036479`", "0.24683145949764698`", 
     RowBox[{"-", "0.13899417493412042`"}], 
     RowBox[{"-", "0.7660455207151906`"}], 
     RowBox[{"-", "0.00618554077468472`"}], 
     RowBox[{"-", "1.203807376597994`"}], "0.4524179254554639`", 
     RowBox[{"-", "0.30441792545546387`"}], 
     RowBox[{"-", "0.7450726930731797`"}], "0.49682135571817665`", 
     RowBox[{"-", "0.41399213144535546`"}], 
     RowBox[{"-", "0.8519973538975832`"}]},
    {"0.15`", "0.06745344637674863`", "0.25922886908201215`", 
     RowBox[{"-", "0.14783938398945726`"}], 
     RowBox[{"-", "0.7714735342191206`"}], 
     RowBox[{"-", "0.0063328856573109825`"}], 
     RowBox[{"-", "1.204662011797539`"}], "0.464534609494587`", 
     RowBox[{"-", "0.314534609494587`"}], 
     RowBox[{"-", "0.7494587440155489`"}], "0.5091452337811012`", 
     RowBox[{"-", "0.42591997312621477`"}], 
     RowBox[{"-", "0.8551448237569145`"}]}
   },
   GridBoxAlignment->{
    "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
     "RowsIndexed" -> {}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[0.7]}, 
       Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}, "RowsIndexed" -> {}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.7716074278734264`*^9, 3.771607469268794*^9}, {
  3.77169846401693*^9, 3.771698490634453*^9}}]
}, Open  ]]
},
WindowSize->{1300, 788},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
Magnification->1.100000023841858,
FrontEndVersion->"7.0 for Microsoft Windows (64-bit) (November 10, 2008)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[545, 20, 177, 5, 32, "Input"],
Cell[725, 27, 2193, 53, 93, "Input"],
Cell[2921, 82, 1562, 47, 73, "Input"],
Cell[4486, 131, 1919, 53, 134, "Input"],
Cell[6408, 186, 3632, 88, 224, "Input"],
Cell[CellGroupData[{
Cell[10065, 278, 1161, 29, 121, "Input"],
Cell[11229, 309, 162, 3, 32, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[11428, 317, 2090, 42, 121, "Input"],
Cell[13521, 361, 564, 10, 32, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[14122, 376, 1156, 29, 121, "Input"],
Cell[15281, 407, 160, 3, 32, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[15478, 415, 1418, 34, 121, "Input"],
Cell[16899, 451, 334, 6, 32, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[17270, 462, 1107, 28, 121, "Input"],
Cell[18380, 492, 259, 5, 32, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[18676, 502, 2732, 55, 73, "Input"],
Cell[21411, 559, 3902, 72, 391, "Output"]
}, Open  ]],
Cell[25328, 634, 5095, 124, 293, "Input"],
Cell[CellGroupData[{
Cell[30448, 762, 1762, 43, 142, "Input"],
Cell[32213, 807, 464, 8, 32, "Output"]
}, Open  ]],
Cell[32692, 818, 152, 2, 32, "Text"],
Cell[32847, 822, 685948, 18000, 65, "Code",
 InitializationCell->False],
Cell[CellGroupData[{
Cell[718820, 18826, 2142, 57, 78, "Input"],
Cell[720965, 18885, 13089, 270, 377, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[734091, 19160, 1011, 27, 113, "Input"],
Cell[735105, 19189, 732, 18, 58, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[735874, 19212, 2280, 56, 78, "Input"],
Cell[738157, 19270, 9427, 150, 766, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[747621, 19425, 817, 20, 32, "Input"],
Cell[748441, 19447, 34070, 641, 1166, "Output"]
}, Open  ]]
}
]
*)

(* End of internal cache information *)


==> anc/ScalarizedBlackHoles.m <==
(* ::Package:: *)

BeginPackage["ScalarizedBlackHoles`"];
(*This package was written by Alexander Zhidenko (2019). Please contact me if you find any bug or have other comments.*)


Unprotect[Ndelta,Nphi,NN,NA,NB,NV,Ngtt,Ngrr,NSolveScalarizedBH,CalcParsScalarizedBH,AFunc,BFunc,PFunc,VFunc];
Unprotect[P0,Q,S,\[Delta]0,V0,M,\[DoubleStruckCapitalN],\[Phi],d\[Phi],\[Delta],V,\[Epsilon],a,b,p,v];


Begin["`Private`"];


SetAttributes[{P0,Q,S,\[Delta]0,V0,M,\[DoubleStruckCapitalN],\[Phi],d\[Phi],\[Delta],V,\[Epsilon],a,b,p,v},Protected];


(*Set of equations in terms of the compact coordinate*)
MainS={Derivative[1][\[DoubleStruckCapitalN]][x] -> (Q^2*(-1 + x)^2 + f[\[Phi][x]]*(-1 + \[DoubleStruckCapitalN][x]*(1 + (-1 + x)^2*Derivative[1][\[Phi]][x]^2)))/((-1 + x)*f[\[Phi][x]]),
 Derivative[2][\[Phi]][x] -> -((Q^2*Derivative[1][f][\[Phi][x]])/f[\[Phi][x]]^2 + 2*Derivative[1][\[Phi]][x]*(Derivative[1][\[DoubleStruckCapitalN]][x] - (-1 + x)*\[DoubleStruckCapitalN][x]*Derivative[1][\[Phi]][x]^2))/(2*\[DoubleStruckCapitalN][x])};
AddS={Derivative[1][\[Delta]][x] -> (-1 + x)*Derivative[1][\[Phi]][x]^2,
 Derivative[1][V][x] -> -(Q/(E^\[Delta][x]*f[\[Phi][x]]))};


(*Fields and metric functions for substitution from NSolveScalarizedBH*)
Ndelta::usage="Template for the numerically found function \[Delta].";
Ndelta[x_]=\[Delta][x]+\[Delta]0;
Nphi::usage="Template for the numerically found scalar field \[Phi].";
Nphi[x_]=\[Phi][x];
NN::usage="Template for the numerically found function N.";
NN[x_]=\[DoubleStruckCapitalN][x];
NA::usage="Template for the numerically found function A.";
NA[x_]=\[DoubleStruckCapitalN][x]/x Exp[-2Ndelta[x]];
NB::usage="Template for the numerically found function B.";
NB[x_]=Exp[-Ndelta[x]];
NV::usage="Template for the numerically found electromagnetic field V.";
NV[x_]=Exp[-\[Delta]0](V0+V[x]);
Ngtt::usage="Template for the numerically found metric coefficient \!\(\*SubscriptBox[\"g\", \"tt\"]\).";
Ngtt[x_]=-Exp[-2Ndelta[x]]\[DoubleStruckCapitalN][x];
Ngrr::usage="Template for the numerically found metric coefficient \!\(\*SubscriptBox[\"g\", \"rr\"]\).";
Ngrr[x_]=1/\[DoubleStruckCapitalN][x];


(*Asymptotic expansions*)
\[DoubleStruckCapitalN]i[x_]=1-2M (1-x)+(Q^2+S^2)(1-x)^2;
\[Phi]i[x_]=S (1-x)+S M (1-x)^2;
\[Delta]i[x_]=Series[Integrate[Derivative[1][\[Delta]][x]/.AddS/.\[Phi]->\[Phi]i,x],{x,1,2}]//Normal;
Vi[x_]=Q (1-x);


(*Analytic expansions up to the 6-th order*)
st=6;
\[DoubleStruckCapitalN]s[x_]=x Sum[A[i]x^i,{i,0,st}];
\[Phi]s[x_]=P0+Sum[P[i]x^i,{i,1,st}];
\[Delta]s[x_]=Sum[d[i]x^i,{i,1,st}];
Vs[x_]=Sum[W[i]x^i,{i,1,st}];
(*List of the coefficients*)
CoefLst={A[0] -> (-Q^2 + f[P0])/f[P0],
 A[1] -> (8*Q^4*f[P0]^2 - 8*Q^2*f[P0]^3 + 3*Q^4*Derivative[1][f][P0]^2)/(8*Q^2*f[P0]^3 - 8*f[P0]^4),
 P[1] -> (Q^2*Derivative[1][f][P0])/(2*Q^2*f[P0] - 2*f[P0]^2),
 A[2] -> (Q^4*Derivative[1][f][P0]^2*(-56*Q^2*f[P0]^3 + 36*f[P0]^4 + 17*Q^4*Derivative[1][f][P0]^2 + 10*Q^2*f[P0]^2*(2*Q^2 + Derivative[2][f][P0]) - 10*f[P0]*(2*Q^2*Derivative[1][f][P0]^2 + Q^4*Derivative[2][f][P0])))/(96*f[P0]^5*(-Q^2 + f[P0])^3),
 P[2] -> (Q^4*Derivative[1][f][P0]*(4*f[P0]^3 + Q^2*Derivative[1][f][P0]^2 + f[P0]^2*(-4*Q^2 + Derivative[2][f][P0]) - f[P0]*(2*Derivative[1][f][P0]^2 + Q^2*Derivative[2][f][P0])))/(16*f[P0]^3*(-Q^2 + f[P0])^3),
 A[3] -> (Q^6*Derivative[1][f][P0]^2*(768*f[P0]^7 + 427*Q^6*Derivative[1][f][P0]^4 - 96*f[P0]^6*(19*Q^2 - 5*Derivative[2][f][P0]) + 16*f[P0]^5*(84*Q^4 - 60*Derivative[1][f][P0]^2 - 65*Q^2*Derivative[2][f][P0]) - 508*f[P0]*(2*Q^4*Derivative[1][f][P0]^4 + Q^6*Derivative[1][f][P0]^2*Derivative[2][f][P0]) + 2*Q^2*f[P0]^4*(-144*Q^4 + 910*Derivative[1][f][P0]^2 + 320*Q^2*Derivative[2][f][P0] + 35*Derivative[2][f][P0]^2 + 28*Derivative[1][f][P0]*Derivative[3][f][P0]) - 4*f[P0]^3*(5*Q^4*Derivative[2][f][P0]*(4*Q^2 + 7*Derivative[2][f][P0]) + 2*Derivative[1][f][P0]^2*(122*Q^4 + 77*Q^2*Derivative[2][f][P0]) + 28*Q^4*Derivative[1][f][P0]*Derivative[3][f][P0]) + 2*f[P0]^2*(308*Q^2*Derivative[1][f][P0]^4 + 35*Q^6*Derivative[2][f][P0]^2 + Derivative[1][f][P0]^2*(58*Q^6 + 562*Q^4*Derivative[2][f][P0]) + 28*Q^6*Derivative[1][f][P0]*Derivative[3][f][P0])))/(4608*(Q^2 - f[P0])^5*f[P0]^7),
 P[3] -> (Q^6*Derivative[1][f][P0]*(96*f[P0]^6 + 11*Q^4*Derivative[1][f][P0]^4 - 32*f[P0]^5*(6*Q^2 - Derivative[2][f][P0]) - 17*f[P0]*(2*Q^2*Derivative[1][f][P0]^4 + Q^4*Derivative[1][f][P0]^2*Derivative[2][f][P0]) + 2*f[P0]^4*(48*Q^4 - 46*Derivative[1][f][P0]^2 - 32*Q^2*Derivative[2][f][P0] + Derivative[2][f][P0]^2 + 2*Derivative[1][f][P0]*Derivative[3][f][P0]) + 4*f[P0]^3*(Derivative[1][f][P0]^2*(31*Q^2 - 8*Derivative[2][f][P0]) + Q^2*(8*Q^2 - Derivative[2][f][P0])*Derivative[2][f][P0] - 2*Q^2*Derivative[1][f][P0]*Derivative[3][f][P0]) + f[P0]^2*(32*Derivative[1][f][P0]^4 + 2*Q^4*Derivative[2][f][P0]^2 + Derivative[1][f][P0]^2*(-32*Q^4 + 49*Q^2*Derivative[2][f][P0]) + 4*Q^4*Derivative[1][f][P0]*Derivative[3][f][P0])))/(576*(Q^2 - f[P0])^5*f[P0]^5),
 A[4] -> (Q^8*Derivative[1][f][P0]^2*(9600*f[P0]^10 + 4773*Q^8*Derivative[1][f][P0]^6 - 64*f[P0]^9*(492*Q^2 - 125*Derivative[2][f][P0]) - 8562*f[P0]*(2*Q^6*Derivative[1][f][P0]^6 + Q^8*Derivative[1][f][P0]^4*Derivative[2][f][P0]) + 8*f[P0]^8*(4608*Q^4 - 2290*Derivative[1][f][P0]^2 - 3196*Q^2*Derivative[2][f][P0] + 175*Derivative[2][f][P0]^2 + 140*Derivative[1][f][P0]*Derivative[3][f][P0]) - 8*f[P0]^7*(2208*Q^6 - 20*Derivative[1][f][P0]^2*(326*Q^2 - 77*Derivative[2][f][P0]) - 3588*Q^4*Derivative[2][f][P0] + 490*Q^2*Derivative[2][f][P0]^2 + 383*Q^2*Derivative[1][f][P0]*Derivative[3][f][P0]) + 2*Q^4*f[P0]^2*Derivative[1][f][P0]^2*(10392*Derivative[1][f][P0]^4 + 1599*Q^4*Derivative[2][f][P0]^2 + Derivative[1][f][P0]^2*(-1184*Q^4 + 14673*Q^2*Derivative[2][f][P0]) + 666*Q^4*Derivative[1][f][P0]*Derivative[3][f][P0]) + 2*Q^2*f[P0]^5*(-13216*Derivative[1][f][P0]^4 + 7*Q^2*Derivative[2][f][P0]*(112*Q^4 - 40*Q^2*Derivative[2][f][P0] - 27*Derivative[2][f][P0]^2) - 846*Derivative[1][f][P0]^3*Derivative[3][f][P0] - Q^2*Derivative[1][f][P0]*(116*Q^2 + 621*Derivative[2][f][P0])*Derivative[3][f][P0] + 2*Derivative[1][f][P0]^2*(5120*Q^4 - 5226*Q^2*Derivative[2][f][P0] - 972*Derivative[2][f][P0]^2 - 81*Q^2*Derivative[4][f][P0])) + 2*Q^2*f[P0]^4*(7*Q^4*Derivative[2][f][P0]^2*(-20*Q^2 + 27*Derivative[2][f][P0]) + 18*Derivative[1][f][P0]^4*(416*Q^2 + 357*Derivative[2][f][P0]) + 2358*Q^2*Derivative[1][f][P0]^3*Derivative[3][f][P0] + Q^4*Derivative[1][f][P0]*(-148*Q^2 + 621*Derivative[2][f][P0])*Derivative[3][f][P0] + Derivative[1][f][P0]^2*(-1240*Q^6 + 172*Q^4*Derivative[2][f][P0] + 5487*Q^2*Derivative[2][f][P0]^2 + 162*Q^4*Derivative[4][f][P0])) + 2*f[P0]^3*(-4284*Q^2*Derivative[1][f][P0]^6 - 63*Q^8*Derivative[2][f][P0]^3 + 2*Derivative[1][f][P0]^4*(376*Q^6 - 8409*Q^4*Derivative[2][f][P0]) - 2178*Q^6*Derivative[1][f][P0]^3*Derivative[3][f][P0] - 207*Q^8*Derivative[1][f][P0]*Derivative[2][f][P0]*Derivative[3][f][P0] + 2*Derivative[1][f][P0]^2*(658*Q^8*Derivative[2][f][P0] - 2571*Q^6*Derivative[2][f][P0]^2 - 27*Q^8*Derivative[4][f][P0])) + 2*f[P0]^6*(1344*Q^8 + 6160*Derivative[1][f][P0]^4 - 6352*Q^6*Derivative[2][f][P0] + 1680*Q^4*Derivative[2][f][P0]^2 + 63*Q^2*Derivative[2][f][P0]^3 + 3*Q^2*Derivative[1][f][P0]*(412*Q^2 + 69*Derivative[2][f][P0])*Derivative[3][f][P0] + 2*Q^2*Derivative[1][f][P0]^2*(7562*Derivative[2][f][P0] + 27*(-480*Q^2 + Derivative[4][f][P0])))))/(92160*f[P0]^9*(-Q^2 + f[P0])^7),
 P[4] -> (Q^8*Derivative[1][f][P0]*(-1152*f[P0]^9 - 73*Q^6*Derivative[1][f][P0]^6 + 432*f[P0]^8* (8*Q^2 - Derivative[2][f][P0]) + 155*f[P0]*(2*Q^4*Derivative[1][f][P0]^6 + Q^6*Derivative[1][f][P0]^4*Derivative[2][f][P0]) - 4*f[P0]^7*(864*Q^4 - 420*Derivative[1][f][P0]^2 - 324*Q^2*Derivative[2][f][P0] + 10*Derivative[2][f][P0]^2 + 21*Derivative[1][f][P0]*Derivative[3][f][P0]) + Q^2*f[P0]^2*Derivative[1][f][P0]^2* (-476*Derivative[1][f][P0]^4 - 62*Q^4*Derivative[2][f][P0]^2 + Derivative[1][f][P0]^2*(232*Q^4 - 631*Q^2*Derivative[2][f][ P0]) - 38*Q^4*Derivative[1][f][P0]*Derivative[3][f][P0]) + f[P0]^6*(1152*Q^6 - 1296*Q^4*Derivative[2][f][P0] + 120*Q^2*Derivative[2][f][P0]^2 - Derivative[2][f][P0]^3 + Derivative[1][f][P0]*(252*Q^2 - 11*Derivative[2][f][P0])* Derivative[3][f][P0] - 6*Derivative[1][f][P0]^2* (632*Q^2 - 142*Derivative[2][f][P0] + Derivative[4][f][ P0])) + f[P0]^5*(-1040*Derivative[1][f][P0]^4 + 3*Q^2*Derivative[2][f][P0]*(144*Q^4 - 40*Q^2*Derivative[2][f][P0] + Derivative[2][f][P0]^2) + 70*Derivative[1][f][P0]^3*Derivative[3][f][P0] + 3*Q^2*Derivative[1][f][P0]*(-84*Q^2 + 11*Derivative[2][f][P0])* Derivative[3][f][P0] + 2*Derivative[1][f][P0]^2* (1272*Q^4 - 1030*Q^2*Derivative[2][f][P0] + 54*Derivative[2][f][P0]^2 + 9*Q^2*Derivative[4][f][P0])) - f[P0]^4*(Q^4*Derivative[2][f][P0]^2*(-40*Q^2 + 3*Derivative[2][f][P0]) + Derivative[1][f][P0]^4* (-1892*Q^2 + 426*Derivative[2][f][P0]) + 178*Q^2*Derivative[1][f][P0]^3*Derivative[3][f][P0] + 3*Q^4*Derivative[1][f][P0]*(-28*Q^2 + 11*Derivative[2][f][P0])* Derivative[3][f][P0] + 2*Derivative[1][f][P0]^2* (216*Q^6 - 782*Q^4*Derivative[2][f][P0] + 139*Q^2*Derivative[2][f][P0]^2 + 9*Q^4*Derivative[4][f][ P0])) + f[P0]^3*(284*Derivative[1][f][P0]^6 + Q^6*Derivative[2][f][P0]^3 + Derivative[1][f][P0]^4* (-1084*Q^4 + 902*Q^2*Derivative[2][f][P0]) + 146*Q^4*Derivative[1][f][P0]^3*Derivative[3][f][P0] + 11*Q^6*Derivative[1][f][P0]*Derivative[2][f][P0]* Derivative[3][f][P0] + Derivative[1][f][P0]^2* (-356*Q^6*Derivative[2][f][P0] + 232*Q^4*Derivative[2][f][P0]^ 2 + 6*Q^6*Derivative[4][f][P0]))))/ (9216*(Q^2 - f[P0])^7*f[P0]^7),
 A[5] -> (Q^10*Derivative[1][f][P0]^2*(829440*f[P0]^13 + 334973*Q^10*Derivative[1][f][P0]^8 - 11520*f[P0]^12* (304*Q^2 - 67*Derivative[2][f][P0]) - 803436*Q^8*f[P0]* Derivative[1][f][P0]^6*(2*Derivative[1][f][P0]^2 + Q^2*Derivative[2][f][P0]) + 192*f[P0]^11* (29760*Q^4 - 10500*Derivative[1][f][P0]^2 - 16796*Q^2*Derivative[2][f][P0] + 1050*Derivative[2][f][P0]^2 + 885*Derivative[1][f][P0]*Derivative[3][f][P0]) + 4*Q^6*f[P0]^2*Derivative[1][f][P0]^4* (731382*Derivative[1][f][P0]^4 + 128610*Q^4* Derivative[2][f][P0]^2 + Derivative[1][f][P0]^2* (-101094*Q^4 + 932241*Q^2*Derivative[2][f][P0]) + 36157*Q^4*Derivative[1][f][P0]*Derivative[3][f][P0]) - 48*f[P0]^10*(92160*Q^6 - 107936*Q^4*Derivative[2][f][P0] + 16884*Q^2*Derivative[2][f][P0]^2 - 315*Derivative[2][f][P0]^3 + Derivative[1][f][P0]* (14092*Q^2 - 1035*Derivative[2][f][P0])*Derivative[3][f][ P0] - 2*Derivative[1][f][P0]^2*(78812*Q^2 - 21090*Derivative[2][f][P0] + 135*Derivative[4][f][P0])) + 48*f[P0]^9*(32640*Q^8 + 46320*Derivative[1][f][P0]^4 - 81504*Q^6*Derivative[2][f][P0] + 25536*Q^4* Derivative[2][f][P0]^2 - 1085*Q^2*Derivative[2][f][P0]^3 - 4230*Derivative[1][f][P0]^3*Derivative[3][f][P0] + 8*Q^2*Derivative[1][f][P0]*(2621*Q^2 - 436*Derivative[2][f][P0])*Derivative[3][f][P0] - 2*Derivative[1][f][P0]^2*(112768*Q^4 - 76998*Q^2* Derivative[2][f][P0] + 4860*Derivative[2][f][P0]^2 + 443*Q^2*Derivative[4][f][P0])) + 2*Q^4*f[P0]^3* Derivative[1][f][P0]^2*(-1200916*Derivative[1][f][P0]^6 - 39647*Q^6*Derivative[2][f][P0]^3 + 6*Derivative[1][f][P0]^4* (124402*Q^4 - 544023*Q^2*Derivative[2][f][P0]) - 326166*Q^4*Derivative[1][f][P0]^3*Derivative[3][f][P0] - 56521*Q^6*Derivative[1][f][P0]*Derivative[2][f][P0]* Derivative[3][f][P0] + 2*Derivative[1][f][P0]^2* (177364*Q^6*Derivative[2][f][P0] - 571410*Q^4* Derivative[2][f][P0]^2 - 4281*Q^6*Derivative[4][f][P0])) + 4*f[P0]^8*(-180*Derivative[1][f][P0]^4*(10177*Q^2 - 2142*Derivative[2][f][P0]) + 3*Q^2*(-15360*Q^8 + 110144*Q^6*Derivative[2][f][P0] - 69216*Q^4* Derivative[2][f][P0]^2 + 4760*Q^2*Derivative[2][f][P0]^3 + 77*Derivative[2][f][P0]^4) + 3*Q^2*Derivative[1][f][P0]* (-55008*Q^4 + 14408*Q^2*Derivative[2][f][P0] + 715*Derivative[2][f][P0]^2)*Derivative[3][f][P0] + 2*Q^2*Derivative[1][f][P0]^2*(178233*Derivative[2][f][P0]^2 + Derivative[2][f][P0]*(-1250044*Q^2 + 759*Derivative[4][f][P0]) + 12*(75432*Q^4 + 33*Derivative[3][f][P0]^2 + 422*Q^2*Derivative[4][f][ P0])) + 24*Q^2*Derivative[1][f][P0]^3* (6253*Derivative[3][f][P0] + 11*Derivative[5][f][P0])) - 8*f[P0]^7*(128520*Derivative[1][f][P0]^6 + 6*Q^4*Derivative[2][f][P0]*(2864*Q^6 - 4536*Q^4*Derivative[2][f][P0] + 210*Q^2*Derivative[2][f][P0]^ 2 + 77*Derivative[2][f][P0]^3) - 6*Q^4*Derivative[1][f][P0]*(3268*Q^4 - 228*Q^2*Derivative[2][f][P0] - 715*Derivative[2][f][P0]^2)* Derivative[3][f][P0] + 2*Q^2*Derivative[1][f][P0]^4* (-557510*Q^2 + 258474*Derivative[2][f][P0] + 1419*Derivative[4][f][P0]) + Derivative[1][f][P0]^2* (153332*Q^4*Derivative[2][f][P0]^2 + 11913*Q^2* Derivative[2][f][P0]^3 + Derivative[2][f][P0]* (-737076*Q^6 + 3036*Q^4*Derivative[4][f][P0]) + 24*(11404*Q^8 + 66*Q^4*Derivative[3][f][P0]^2 - 21*Q^6*Derivative[4][f][P0])) + Derivative[1][f][P0]^3* ((58889*Q^4 + 17754*Q^2*Derivative[2][f][P0])* Derivative[3][f][P0] + 528*Q^4*Derivative[5][f][P0])) + 2*Q^2*f[P0]^6*(1206192*Derivative[1][f][P0]^6 - 84*Q^4*Derivative[2][f][P0]^2*(24*Q^4 + 110*Q^2*Derivative[2][f][P0] - 33*Derivative[2][f][P0]^2) + 116424*Derivative[1][f][P0]^5*Derivative[3][f][P0] + 12*Q^4*Derivative[1][f][P0]*(136*Q^4 - 3146*Q^2*Derivative[2][f][P0] + 2145*Derivative[2][f][P0]^2)* Derivative[3][f][P0] + Derivative[1][f][P0]^4* (-2356320*Q^4 + 1337128*Q^2*Derivative[2][f][P0] + 390060*Derivative[2][f][P0]^2 + 42618*Q^2*Derivative[4][f][ P0]) + Derivative[1][f][P0]^2* (-104808*Q^4*Derivative[2][f][P0]^2 + 182603*Q^2* Derivative[2][f][P0]^3 - 24*Derivative[2][f][P0]* (25754*Q^6 - 759*Q^4*Derivative[4][f][P0]) + 528*(212*Q^8 + 18*Q^4*Derivative[3][f][P0]^2 - 23*Q^6*Derivative[4][f][P0])) + Derivative[1][f][P0]^3* ((-78996*Q^4 + 269569*Q^2*Derivative[2][f][P0])* Derivative[3][f][P0] + 3168*Q^4*Derivative[5][f][P0])) - 2*Q^2*f[P0]^5*(168*Q^6*Derivative[2][f][P0]^3* (-25*Q^2 + 11*Derivative[2][f][P0]) + 24*Derivative[1][f][P0]^6*(23317*Q^2 + 31372*Derivative[2][f][P0]) + 414386*Q^2* Derivative[1][f][P0]^5*Derivative[3][f][P0] - 24*Q^6*Derivative[1][f][P0]*(652*Q^2 - 715*Derivative[2][f][P0])*Derivative[2][f][P0]* Derivative[3][f][P0] - 6*Derivative[1][f][P0]^4* (71480*Q^6 + 133228*Q^4*Derivative[2][f][P0] - 234750*Q^2*Derivative[2][f][P0]^2 - 9957*Q^4*Derivative[4][f][P0]) + Derivative[1][f][P0]^2* (-364272*Q^6*Derivative[2][f][P0]^2 + 261897*Q^4* Derivative[2][f][P0]^3 + 6336*Q^6*Derivative[3][f][P0]^2 - 4656*Q^8*Derivative[4][f][P0] + 368*Derivative[2][f][P0]* (37*Q^8 + 33*Q^6*Derivative[4][f][P0])) + Derivative[1][f][P0]^3* ((-171684*Q^6 + 382611*Q^4*Derivative[2][f][P0])* Derivative[3][f][P0] + 2112*Q^6*Derivative[5][f][P0])) + 2*Q^2*f[P0]^4*(376464*Derivative[1][f][P0]^8 + 462*Q^8*Derivative[2][f][P0]^4 + Derivative[1][f][P0]^6* (-676728*Q^4 + 2554302*Q^2*Derivative[2][f][P0]) + 551814*Q^4*Derivative[1][f][P0]^5*Derivative[3][f][P0] + 4290*Q^8*Derivative[1][f][P0]*Derivative[2][f][P0]^2* Derivative[3][f][P0] + 2*Derivative[1][f][P0]^4* (9700*Q^8 - 597276*Q^6*Derivative[2][f][P0] + 952020*Q^4*Derivative[2][f][P0]^2 + 18519*Q^6* Derivative[4][f][P0]) + Derivative[1][f][P0]^2* (-125788*Q^8*Derivative[2][f][P0]^2 + 166593*Q^6* Derivative[2][f][P0]^3 + 1584*Q^8*Derivative[3][f][P0]^2 + 3036*Q^8*Derivative[2][f][P0]*Derivative[4][f][P0]) + Derivative[1][f][P0]^3* ((-55756*Q^8 + 240579*Q^6*Derivative[2][f][P0])* Derivative[3][f][P0] + 528*Q^8*Derivative[5][f][P0]))))/ (11059200*(Q^2 - f[P0])^9*f[P0]^11),
 P[5] -> (Q^10*Derivative[1][f][P0]*(92160*f[P0]^12 + 3509*Q^8*Derivative[1][f][P0]^8 - 36864*f[P0]^11* (10*Q^2 - Derivative[2][f][P0]) - 9523*f[P0]*(2*Q^6*Derivative[1][f][P0]^8 + Q^8*Derivative[1][f][P0]^6*Derivative[2][f][P0]) + 32*f[P0]^10*(17280*Q^4 - 5772*Derivative[1][f][P0]^2 - 4608*Q^2*Derivative[2][f][P0] + 127*Derivative[2][f][P0]^2 + 276*Derivative[1][f][P0]*Derivative[3][f][P0]) + Q^4*f[P0]^2*Derivative[1][f][P0]^4* (40584*Derivative[1][f][P0]^4 + 6600*Q^4*Derivative[2][f][P0]^ 2 + Derivative[1][f][P0]^2*(-12908*Q^4 + 50107*Q^2*Derivative[2][f][P0]) + 2364*Q^4*Derivative[1][f][P0]*Derivative[3][f][P0]) - 8*f[P0]^9*(4*(11520*Q^6 - 6912*Q^4*Derivative[2][f][P0] + 508*Q^2*Derivative[2][f][P0]^2 - 5*Derivative[2][f][P0]^3) + 3*Derivative[1][f][P0]*(1472*Q^2 - 77*Derivative[2][f][P0])* Derivative[3][f][P0] - 4*Derivative[1][f][P0]^2* (18468*Q^2 - 3463*Derivative[2][f][P0] + 33*Derivative[4][f][P0])) + 2*Q^2*f[P0]^3* Derivative[1][f][P0]^2*(-20608*Derivative[1][f][P0]^6 - 461*Q^6*Derivative[2][f][P0]^3 + Derivative[1][f][P0]^4* (36946*Q^4 - 51204*Q^2*Derivative[2][f][P0]) - 6048*Q^4*Derivative[1][f][P0]^3*Derivative[3][f][P0] - 978*Q^6*Derivative[1][f][P0]*Derivative[2][f][P0]* Derivative[3][f][P0] + 6*Derivative[1][f][P0]^2* (2269*Q^6*Derivative[2][f][P0] - 2755*Q^4* Derivative[2][f][P0]^2 - 36*Q^6*Derivative[4][f][P0])) + 2*f[P0]^8*(46080*Q^8 + 81240*Derivative[1][f][P0]^4 - 73728*Q^6*Derivative[2][f][P0] + 12192*Q^4* Derivative[2][f][P0]^2 - 320*Q^2*Derivative[2][f][P0]^3 + Derivative[2][f][P0]^4 + 3*Derivative[1][f][P0]* (8832*Q^4 - 1232*Q^2*Derivative[2][f][P0] + 15*Derivative[2][f][P0]^2)*Derivative[3][f][P0] - 2*Derivative[1][f][P0]^2*(5532*Derivative[2][f][P0]^2 - 13*Derivative[2][f][P0]*(7112*Q^2 + 3*Derivative[4][f][P0]) + 16*(10386*Q^4 - Derivative[3][f][P0]^2 + 66*Q^2*Derivative[4][f][P0])) - 8*Derivative[1][f][P0]^3*(911*Derivative[3][f][P0] - 3*Derivative[5][f][P0])) + 4*f[P0]^7* (2*Q^2*Derivative[2][f][P0]*(4608*Q^6 - 2032*Q^4*Derivative[2][f][P0] + 120*Q^2*Derivative[2][f][P0]^ 2 - Derivative[2][f][P0]^3) - 6*Q^2*Derivative[1][f][P0]* (1472*Q^4 - 462*Q^2*Derivative[2][f][P0] + 15*Derivative[2][f][P0]^2)*Derivative[3][f][P0] - 6*Derivative[1][f][P0]^4*(17930*Q^2 - 4282*Derivative[2][f][P0] + 33*Derivative[4][f][P0]) + Derivative[1][f][P0]^2*(19278*Q^2*Derivative[2][f][P0]^2 - 373*Derivative[2][f][P0]^3 - 12*Derivative[2][f][P0]* (9262*Q^4 + 13*Q^2*Derivative[4][f][P0]) + 16*(4614*Q^6 - 4*Q^2*Derivative[3][f][P0]^2 + 99*Q^4*Derivative[4][f][P0])) + 2*Derivative[1][f][P0]^3* ((6298*Q^2 - 417*Derivative[2][f][P0])*Derivative[3][f][P0] - 24*Q^2*Derivative[5][f][P0])) + 2*f[P0]^6*(-39184*Derivative[1][f][P0]^6 + 2*Q^4*Derivative[2][f][P0]^2*(1016*Q^4 - 160*Q^2*Derivative[2][f][P0] + 3*Derivative[2][f][P0]^2) + 3252*Derivative[1][f][P0]^5*Derivative[3][f][P0] + 6*Q^4*Derivative[1][f][P0]*(736*Q^4 - 616*Q^2*Derivative[2][f][P0] + 45*Derivative[2][f][P0]^2)* Derivative[3][f][P0] + 6*Derivative[1][f][P0]^4* (33140*Q^4 - 25061*Q^2*Derivative[2][f][P0] + 1405*Derivative[2][f][P0]^2 + 234*Q^2*Derivative[4][f][ P0]) + Derivative[1][f][P0]^2* (-49284*Q^4*Derivative[2][f][P0]^2 + 2699*Q^2*Derivative[2][f][P0]^3 + 4*Derivative[2][f][P0]* (27868*Q^6 + 117*Q^4*Derivative[4][f][P0]) - 192*(96*Q^8 - Q^4*Derivative[3][f][P0]^2 + 11*Q^6*Derivative[4][f][P0])) - 6*Derivative[1][f][P0]^3* ((5308*Q^4 - 997*Q^2*Derivative[2][f][P0])*Derivative[3][f][ P0] - 24*Q^4*Derivative[5][f][P0])) - 2*f[P0]^5*(4*Q^6*Derivative[2][f][P0]^3*(-20*Q^2 + Derivative[2][f][P0]) + Derivative[1][f][P0]^6* (-92956*Q^2 + 17744*Derivative[2][f][P0]) + 10188*Q^2*Derivative[1][f][P0]^5*Derivative[3][f][P0] + 12*Q^6*Derivative[1][f][P0]*Derivative[2][f][P0]* (-77*Q^2 + 15*Derivative[2][f][P0])*Derivative[3][f][P0] + 6*Derivative[1][f][P0]^4*(12860*Q^6 - 26699*Q^4* Derivative[2][f][P0] + 4465*Q^2*Derivative[2][f][P0]^2 + 306*Q^4*Derivative[4][f][P0]) + Derivative[1][f][P0]^2* (-27156*Q^6*Derivative[2][f][P0]^2 + 3621*Q^4*Derivative[2][f][P0]^3 + 128*Q^6*Derivative[3][f][P0]^2 - 528*Q^8*Derivative[4][f][ P0] + 8*Derivative[2][f][P0]*(2336*Q^8 + 39*Q^6*Derivative[4][f][P0])) + Derivative[1][f][P0]^3* ((-17272*Q^6 + 7938*Q^4*Derivative[2][f][P0])* Derivative[3][f][P0] + 96*Q^6*Derivative[5][f][P0])) + 2*f[P0]^4*(8872*Derivative[1][f][P0]^8 + Q^8*Derivative[2][f][P0]^4 + Derivative[1][f][P0]^6* (-84264*Q^4 + 48656*Q^2*Derivative[2][f][P0]) + 11802*Q^4*Derivative[1][f][P0]^5*Derivative[3][f][P0] + 45*Q^8*Derivative[1][f][P0]*Derivative[2][f][P0]^2* Derivative[3][f][P0] + 18*Derivative[1][f][P0]^4* (680*Q^8 - 4157*Q^6*Derivative[2][f][P0] + 1755*Q^4*Derivative[2][f][P0]^2 + 58*Q^6*Derivative[4][f][P0]) + Derivative[1][f][P0]^2* (-5364*Q^8*Derivative[2][f][P0]^2 + 2129*Q^6* Derivative[2][f][P0]^3 + 32*Q^8*Derivative[3][f][P0]^2 + 78*Q^8*Derivative[2][f][P0]*Derivative[4][f][P0]) + Derivative[1][f][P0]^3* ((-3328*Q^8 + 4602*Q^6*Derivative[2][f][P0])* Derivative[3][f][P0] + 24*Q^8*Derivative[5][f][P0]))))/ (921600*(Q^2 - f[P0])^9*f[P0]^9),
 A[6] -> (Q^12*Derivative[1][f][P0]^2*(54190080*f[P0]^16 + 17005581*Q^12*Derivative[1][f][P0]^10 - 18432*f[P0]^15*(15240*Q^2 - 2891*Derivative[2][f][P0]) - 51071946*Q^10*f[P0]*Derivative[1][f][P0]^8* (2*Derivative[1][f][P0]^2 + Q^2*Derivative[2][f][P0]) + 2304*f[P0]^14*(256800*Q^4 - 68558*Derivative[1][f][P0]^2 - 119288*Q^2*Derivative[2][f][P0] + 7203*Derivative[2][f][P0]^2 + 6314*Derivative[1][f][P0]* Derivative[3][f][P0]) + 2*Q^8*f[P0]^2*Derivative[1][f][P0]^6* (123948024*Derivative[1][f][P0]^4 + 23509194*Q^4* Derivative[2][f][P0]^2 + Derivative[1][f][P0]^2* (-16073450*Q^4 + 149483997*Q^2*Derivative[2][f][P0]) + 4985208*Q^4*Derivative[1][f][P0]*Derivative[3][f][P0]) - 192*f[P0]^13*(6*(556800*Q^6 - 499040*Q^4*Derivative[2][f][P0] + 73044*Q^2*Derivative[2][f][P0]^2 - 1715*Derivative[2][f][P0]^3) + Derivative[1][f][P0]* (381968*Q^2 - 35427*Derivative[2][f][P0])* Derivative[3][f][P0] - 48*Derivative[1][f][P0]^2* (79967*Q^2 - 20433*Derivative[2][f][P0] + 203*Derivative[4][f][P0])) + 8*Q^6*f[P0]^3* Derivative[1][f][P0]^4*(-38046744*Derivative[1][f][P0]^6 - 1783191*Q^6*Derivative[2][f][P0]^3 + Derivative[1][f][P0]^4* (21525619*Q^4 - 88057122*Q^2*Derivative[2][f][P0]) - 7151604*Q^4*Derivative[1][f][P0]^3*Derivative[3][f][P0] - 1634036*Q^6*Derivative[1][f][P0]*Derivative[2][f][P0]* Derivative[3][f][P0] + Derivative[1][f][P0]^2* (9518502*Q^6*Derivative[2][f][P0] - 33301155*Q^4* Derivative[2][f][P0]^2 - 173866*Q^6*Derivative[4][f][ P0])) + 16*f[P0]^12*(14186340*Derivative[1][f][P0]^4 + 3*(7718400*Q^8 - 12852480*Q^6*Derivative[2][f][P0] + 3579120*Q^4*Derivative[2][f][P0]^2 - 199472*Q^2* Derivative[2][f][P0]^3 + 1617*Derivative[2][f][P0]^4) + Derivative[1][f][P0]*(9279840*Q^4 - 2041892*Q^2* Derivative[2][f][P0] + 45045*Derivative[2][f][P0]^2)* Derivative[3][f][P0] - 6*Derivative[1][f][P0]^2* (721119*Derivative[2][f][P0]^2 - 3*Derivative[2][f][P0]* (3043652*Q^2 + 1771*Derivative[4][f][P0]) + 4*(3599700*Q^4 - 693*Derivative[3][f][P0]^2 + 23147*Q^2*Derivative[4][f][P0])) - 5544*Derivative[1][f][P0]^3*(352*Derivative[3][f][P0] - Derivative[5][f][P0])) - 16*f[P0]^11* (6*Q^2*(1082880*Q^8 - 3650880*Q^6*Derivative[2][f][P0] + 1850400*Q^4*Derivative[2][f][P0]^2 - 189980*Q^2* Derivative[2][f][P0]^3 + 3311*Derivative[2][f][P0]^4) + 2*Q^2*Derivative[1][f][P0]*(4733760*Q^4 - 1916300*Q^2*Derivative[2][f][P0] + 90311*Derivative[2][f][P0]^2)*Derivative[3][f][P0] + 84*Derivative[1][f][P0]^4*(715948*Q^2 - 186576*Derivative[2][f][P0] + 1419*Derivative[4][f][P0]) + Derivative[1][f][P0]^2*(-19367020*Q^2*Derivative[2][f][P0]^2 + 500346*Derivative[2][f][P0]^3 + 65707*Q^2* Derivative[3][f][P0]^2 + 8*Derivative[2][f][P0]* (12723309*Q^4 + 15584*Q^2*Derivative[4][f][P0]) - 2280*(36144*Q^6 + 449*Q^4*Derivative[4][f][P0])) + Derivative[1][f][P0]^3* ((-8579954*Q^2 + 745668*Derivative[2][f][P0])* Derivative[3][f][P0] + 21144*Q^2*Derivative[5][f][P0])) + 4*Q^4*f[P0]^4*Derivative[1][f][P0]^2* (47375112*Derivative[1][f][P0]^8 + 250875*Q^8* Derivative[2][f][P0]^4 + Derivative[1][f][P0]^6* (-85138849*Q^4 + 208890456*Q^2*Derivative[2][f][P0]) + 32928132*Q^4*Derivative[1][f][P0]^5*Derivative[3][f][P0] + 824584*Q^8*Derivative[1][f][P0]*Derivative[2][f][P0]^2* Derivative[3][f][P0] + Derivative[1][f][P0]^4* (4998124*Q^8 - 97292580*Q^6*Derivative[2][f][P0] + 151304205*Q^4*Derivative[2][f][P0]^2 + 1945804*Q^6* Derivative[4][f][P0]) + 2*Q^6*Derivative[1][f][P0]^2* (-5951250*Q^2*Derivative[2][f][P0]^2 + 9697617*Derivative[2][f][P0]^3 + 80187*Q^2* Derivative[3][f][P0]^2 + 145132*Q^2*Derivative[2][f][P0]* Derivative[4][f][P0]) - 4*Derivative[1][f][P0]^3* ((862617*Q^8 - 4498328*Q^6*Derivative[2][f][P0])* Derivative[3][f][P0] - 8052*Q^8*Derivative[5][f][P0])) - 4*f[P0]^8*(-15811488*Derivative[1][f][P0]^8 - 12*Q^6*Derivative[2][f][P0]^2*(24336*Q^6 - 9520*Q^4*Derivative[2][f][P0] - 6545*Q^2* Derivative[2][f][P0]^2 + 715*Derivative[2][f][P0]^3) - 2*Q^6*Derivative[1][f][P0]*(75072*Q^6 - 12968*Q^4*Derivative[2][f][P0] - 441610*Q^2* Derivative[2][f][P0]^2 + 97175*Derivative[2][f][P0]^3)* Derivative[3][f][P0] + 4*Q^2*Derivative[1][f][P0]^6* (59300485*Q^2 - 22697325*Derivative[2][f][P0] - 150059*Derivative[4][f][P0]) + Q^4*Derivative[1][f][P0]^2* (2831540*Q^2*Derivative[2][f][P0]^3 - 1437411*Derivative[2][f][P0]^4 + 4*Derivative[2][f][P0]^2* (8296102*Q^4 - 71435*Q^2*Derivative[4][f][P0]) + Derivative[2][f][P0]*(-36234144*Q^6 - 271310*Q^2* Derivative[3][f][P0]^2 + 751160*Q^4*Derivative[4][f][ P0]) + 8*(436176*Q^8 + 45685*Q^4*Derivative[3][f][P0]^ 2 - 14316*Q^6*Derivative[4][f][P0])) - 4*Derivative[1][f][P0]^5* (17*(149499*Q^4 + 76778*Q^2*Derivative[2][f][P0])* Derivative[3][f][P0] + 52356*Q^4*Derivative[5][f][P0]) + 4*Derivative[1][f][P0]^3*(Derivative[3][f][P0]* (3014516*Q^8 + 1513749*Q^6*Derivative[2][f][P0] - 1222460*Q^4*Derivative[2][f][P0]^2 - 37375*Q^6* Derivative[4][f][P0]) + 60*Q^6*(634*Q^2 - 533*Derivative[2][f][P0])*Derivative[5][f][P0]) - 2*Derivative[1][f][P0]^4*(73762584*Q^8 + 20352018*Q^4* Derivative[2][f][P0]^2 + 2685813*Q^2*Derivative[2][f][P0]^ 3 + 490311*Q^4*Derivative[3][f][P0]^2 - 673516*Q^6*Derivative[4][f][P0] + Derivative[2][f][P0]* (-139781664*Q^6 + 902564*Q^4*Derivative[4][f][P0]) + 7800*Q^6*Derivative[6][f][P0])) - 4*Q^2*f[P0]^5* (12002952*Derivative[1][f][P0]^10 + 858*Q^10*Derivative[2][f][P0]^5 + Derivative[1][f][P0]^8* (-64577056*Q^4 + 124757604*Q^2*Derivative[2][f][P0]) + 37998288*Q^4*Derivative[1][f][P0]^7*Derivative[3][f][P0] + 19435*Q^10*Derivative[1][f][P0]*Derivative[2][f][P0]^3* Derivative[3][f][P0] + 8*Derivative[1][f][P0]^6* (1789498*Q^8 - 22434993*Q^6*Derivative[2][f][P0] + 21525675*Q^4*Derivative[2][f][P0]^2 + 543907*Q^6* Derivative[4][f][P0]) + Q^8*Derivative[1][f][P0]^2* Derivative[2][f][P0]*(-1745258*Q^2*Derivative[2][f][P0]^2 + 1300134*Derivative[2][f][P0]^3 + 27131*Q^2* Derivative[3][f][P0]^2 + 28574*Q^2*Derivative[2][f][P0]* Derivative[4][f][P0]) - 4*Derivative[1][f][P0]^5* ((4236561*Q^8 - 9898102*Q^6*Derivative[2][f][P0])* Derivative[3][f][P0] - 43284*Q^8*Derivative[5][f][P0]) + 2*Q^8*Derivative[1][f][P0]^3*(2157325*Derivative[2][f][P0]^2* Derivative[3][f][P0] + 7475*Q^2*Derivative[3][f][P0]* Derivative[4][f][P0] + 3*Q^2*Derivative[2][f][P0]* (-432935*Derivative[3][f][P0] + 2132*Derivative[5][f][ P0])) + 2*Q^6*Derivative[1][f][P0]^4* (-28490748*Q^2*Derivative[2][f][P0]^2 + 21079518*Derivative[2][f][P0]^3 + 423279*Q^2* Derivative[3][f][P0]^2 + Derivative[2][f][P0]* (4272480*Q^4 + 769886*Q^2*Derivative[4][f][P0]) + 26*Q^4*(-7991*Derivative[4][f][P0] + 30*Derivative[6][f][P0]))) + 4*f[P0]^10*(-44898336*Derivative[1][f][P0]^6 + 6*Q^2*(414720*Q^10 - 3971328*Q^8*Derivative[2][f][P0] + 3944160*Q^6*Derivative[2][f][P0]^2 - 696640*Q^4* Derivative[2][f][P0]^3 + 17710*Q^2*Derivative[2][f][P0]^4 + 143*Derivative[2][f][P0]^5) + 4889808*Derivative[1][f][P0]^5* Derivative[3][f][P0] + 5*Q^2*Derivative[1][f][P0]* (3937152*Q^6 - 2731168*Q^4*Derivative[2][f][P0] + 181948*Q^2*Derivative[2][f][P0]^2 + 3887*Derivative[2][f][P0]^3)*Derivative[3][f][P0] + Q^2*Derivative[1][f][P0]^2*(7362862*Derivative[2][f][P0]^3 + Derivative[2][f][P0]^2*(-133956248*Q^2 + 28574*Derivative[4][f][P0]) + Derivative[2][f][P0]* (378706752*Q^4 + 27131*Derivative[3][f][P0]^2 + 580760*Q^2*Derivative[4][f][P0]) - 20*(8278560*Q^6 - 15811*Q^2*Derivative[3][f][P0]^2 + 175632*Q^4*Derivative[4][f][P0])) + 2*Q^2*Derivative[1][f][P0]^3*(Derivative[3][f][P0]* (-28932212*Q^2 + 5332407*Derivative[2][f][P0] + 7475*Derivative[4][f][P0]) + 12*(3760*Q^2 + 533*Derivative[2][f][P0])*Derivative[5][f][ P0]) + 4*Derivative[1][f][P0]^4* (-64106832*Q^2*Derivative[2][f][P0] + 4095630*Derivative[2][f][P0]^2 + Q^2*(101510052*Q^2 + 410449*Derivative[4][f][P0] + 390*Derivative[6][f][ P0]))) + 4*Q^2*f[P0]^6*(66*Q^8*Derivative[2][f][P0]^4* (-266*Q^2 + 65*Derivative[2][f][P0]) + 124*Derivative[1][f][P0]^8*(76954*Q^2 + 241995*Derivative[2][f][P0]) + 21961992*Q^2* Derivative[1][f][P0]^7*Derivative[3][f][P0] + 13*Q^8*Derivative[1][f][P0]*Derivative[2][f][P0]^2* (-13724*Q^2 + 7475*Derivative[2][f][P0])*Derivative[3][f][ P0] - 8*Derivative[1][f][P0]^6*(2893855*Q^6 + 14460852*Q^4*Derivative[2][f][P0] - 12266805*Q^2* Derivative[2][f][P0]^2 - 607033*Q^4*Derivative[4][f][P0]) + Q^6*Derivative[1][f][P0]^2*(-7623706*Q^2*Derivative[2][f][P0]^ 3 + 2691786*Derivative[2][f][P0]^4 - 69812*Q^4*Derivative[3][f][P0]^2 + 2*Derivative[2][f][P0]^2* (1423756*Q^4 + 71435*Q^2*Derivative[4][f][P0]) + Derivative[2][f][P0]*(135655*Q^2*Derivative[3][f][P0]^2 - 138872*Q^4*Derivative[4][f][P0])) - 8*Derivative[1][f][P0]^5* ((3679851*Q^6 - 5437259*Q^4*Derivative[2][f][P0])* Derivative[3][f][P0] - 46308*Q^6*Derivative[5][f][P0]) + 2*Q^6*Derivative[1][f][P0]^3*(Derivative[3][f][P0]* (677660*Q^4 - 5828157*Q^2*Derivative[2][f][P0] + 4506380*Derivative[2][f][P0]^2 + 37375*Q^2* Derivative[4][f][P0]) + 12*Q^2*(-1096*Q^2 + 2665*Derivative[2][f][P0])*Derivative[5][f][P0]) + 4*Q^4*Derivative[1][f][P0]^4*(-23813166*Q^2* Derivative[2][f][P0]^2 + 11442381*Derivative[2][f][P0]^3 + 445623*Q^2*Derivative[3][f][P0]^2 + 32*Derivative[2][f][P0]* (147297*Q^4 + 25441*Q^2*Derivative[4][f][P0]) + Q^4*(224364*Q^2 - 481867*Derivative[4][f][P0] + 1950*Derivative[6][f][P0]))) + 4*f[P0]^9*(496*Derivative[1][f][P0]^6*(337811*Q^2 - 63756*Derivative[2][f][P0]) + 6*Q^4*Derivative[2][f][P0]* (350208*Q^8 - 934848*Q^6*Derivative[2][f][P0] + 285040*Q^4*Derivative[2][f][P0]^2 - 3080*Q^2*Derivative[2][f][P0]^3 - 715*Derivative[2][f][P0]^ 4) - Q^4*Derivative[1][f][P0]*(4387584*Q^6 - 5153360*Q^4*Derivative[2][f][P0] + 17680*Q^2* Derivative[2][f][P0]^2 + 97175*Derivative[2][f][P0]^3)* Derivative[3][f][P0] + Q^2*Derivative[1][f][P0]^2* (-7692350*Q^2*Derivative[2][f][P0]^3 - 296634*Derivative[2][f][P0]^4 + 2*Derivative[2][f][P0]^2* (53640656*Q^4 - 71435*Q^2*Derivative[4][f][P0]) + 8*(5030496*Q^8 + 4105*Q^4*Derivative[3][f][P0]^2 + 146760*Q^6*Derivative[4][f][P0]) + Derivative[2][f][P0]* (-135655*Q^2*Derivative[3][f][P0]^2 + 64*Q^4*(-2789217*Q^2 + 1775*Derivative[4][f][P0]))) - 12*Q^2*Derivative[1][f][P0]^5*(1280545*Derivative[3][f][P0] + 3692*Derivative[5][f][P0]) + 2*Derivative[1][f][P0]^3* (Derivative[3][f][P0]*(22189288*Q^6 - 5117463*Q^4* Derivative[2][f][P0] - 508157*Q^2*Derivative[2][f][P0]^ 2 - 37375*Q^4*Derivative[4][f][P0]) + 60*Q^4*(344*Q^2 - 533*Derivative[2][f][P0])* Derivative[5][f][P0]) - 2*Q^2*Derivative[1][f][P0]^4* (26712192*Derivative[2][f][P0]^2 + 102531*Derivative[3][f][P0]^2 - 2*Derivative[2][f][P0]* (99981408*Q^2 - 94679*Derivative[4][f][P0]) + 2*Q^2*(85780128*Q^2 + 345953*Derivative[4][f][P0] + 1950*Derivative[6][f][P0]))) - 8*Q^2*f[P0]^7* (19903252*Derivative[1][f][P0]^8 + 6*Q^6*Derivative[2][f][P0]^3* (6328*Q^4 - 5698*Q^2*Derivative[2][f][P0] + 715*Derivative[2][f][P0]^2) + 2540616*Derivative[1][f][P0]^7* Derivative[3][f][P0] + Q^6*Derivative[1][f][P0]* Derivative[2][f][P0]*(167456*Q^4 - 355940*Q^2* Derivative[2][f][P0] + 97175*Derivative[2][f][P0]^2)* Derivative[3][f][P0] + Derivative[1][f][P0]^6* (-73507360*Q^4 + 22351938*Q^2*Derivative[2][f][P0] + 11192766*Derivative[2][f][P0]^2 + 1351658*Q^2* Derivative[4][f][P0]) + Q^4*Derivative[1][f][P0]^2* (-5520430*Q^2*Derivative[2][f][P0]^3 + 1391652*Derivative[2][f][P0]^4 - 141266*Q^4* Derivative[3][f][P0]^2 + 58224*Q^6*Derivative[4][f][P0] + 2*Derivative[2][f][P0]^2*(787348*Q^4 + 71435*Q^2* Derivative[4][f][P0]) + Derivative[2][f][P0]* (135655*Q^2*Derivative[3][f][P0]^2 + 8336*(81*Q^6 - 34*Q^4*Derivative[4][f][P0]))) + Derivative[1][f][P0]^5*((-8126916*Q^4 + 11925904*Q^2* Derivative[2][f][P0])*Derivative[3][f][P0] + 197328*Q^4*Derivative[5][f][P0]) + 2*Derivative[1][f][P0]^3* (Derivative[3][f][P0]*(581318*Q^8 - 4416621*Q^6* Derivative[2][f][P0] + 2349055*Q^4*Derivative[2][f][P0]^ 2 + 37375*Q^6*Derivative[4][f][P0]) + 12*Q^6*(-2278*Q^2 + 2665*Derivative[2][f][P0])* Derivative[5][f][P0]) + Derivative[1][f][P0]^4* (-23255748*Q^4*Derivative[2][f][P0]^2 + 12405483*Q^2* Derivative[2][f][P0]^3 - 52*Derivative[2][f][P0]* (606408*Q^6 - 33013*Q^4*Derivative[4][f][P0]) + 2*Q^4*(6882288*Q^4 + 467967*Derivative[3][f][P0]^2 - 769442*Q^2*Derivative[4][f][P0] + 3900*Q^2* Derivative[6][f][P0])))))/(928972800*f[P0]^13* (-Q^2 + f[P0])^11),
 P[6] -> (Q^12*Derivative[1][f][P0]*(-5529600*f[P0]^15 - 132409*Q^10*Derivative[1][f][P0]^10 + 2304000*f[P0]^14* (12*Q^2 - Derivative[2][f][P0]) + 438247*Q^8*f[P0]* Derivative[1][f][P0]^8*(2*Derivative[1][f][P0]^2 + Q^2*Derivative[2][f][P0]) - 384*f[P0]^13* (144000*Q^4 - 37320*Derivative[1][f][P0]^2 - 30000*Q^2*Derivative[2][f][P0] + 731*Derivative[2][f][P0]^2 + 1630*Derivative[1][f][P0]*Derivative[3][f][P0]) + Q^6*f[P0]^2*Derivative[1][f][P0]^6* (-2392516*Derivative[1][f][P0]^4 - 433648*Q^4* Derivative[2][f][P0]^2 + Derivative[1][f][P0]^2* (562468*Q^4 - 2830763*Q^2*Derivative[2][f][P0]) - 109654*Q^4*Derivative[1][f][P0]*Derivative[3][f][P0]) + 32*f[P0]^12*(1728000*Q^6 - 720000*Q^4*Derivative[2][f][P0] + 43860*Q^2*Derivative[2][f][P0]^2 - 427*Derivative[2][f][P0]^3 + 4*Derivative[1][f][P0]* (24450*Q^2 - 1279*Derivative[2][f][P0])*Derivative[3][f][ P0] - 6*Derivative[1][f][P0]^2*(310560*Q^2 - 49436*Derivative[2][f][P0] + 505*Derivative[4][f][P0])) + Q^4*f[P0]^3*Derivative[1][f][P0]^4* (3403324*Derivative[1][f][P0]^6 + 131447*Q^6* Derivative[2][f][P0]^3 + Derivative[1][f][P0]^4* (-3856748*Q^4 + 7497502*Q^2*Derivative[2][f][P0]) + 695354*Q^4*Derivative[1][f][P0]^3*Derivative[3][f][P0] + 153935*Q^6*Derivative[1][f][P0]*Derivative[2][f][P0]* Derivative[3][f][P0] + Derivative[1][f][P0]^2* (-1518056*Q^6*Derivative[2][f][P0] + 2705720*Q^4* Derivative[2][f][P0]^2 + 21022*Q^6*Derivative[4][f][P0])) - 8*f[P0]^11*(2053776*Derivative[1][f][P0]^4 + 5*(691200*Q^8 - 576000*Q^6*Derivative[2][f][P0] + 70176*Q^4*Derivative[2][f][P0]^2 - 1708*Q^2* Derivative[2][f][P0]^3 + 7*Derivative[2][f][P0]^4) + 8*Derivative[1][f][P0]*(97800*Q^4 - 12790*Q^2* Derivative[2][f][P0] + 207*Derivative[2][f][P0]^2)* Derivative[3][f][P0] + Derivative[1][f][P0]^2* (-293328*Derivative[2][f][P0]^2 + Derivative[2][f][P0]* (5076672*Q^2 + 3002*Derivative[4][f][P0]) + 5*(241*Derivative[3][f][P0]^2 - 24*(99168*Q^4 + 505*Q^2*Derivative[4][f][P0]))) + Derivative[1][f][P0]^3* (-195448*Derivative[3][f][P0] + 960*Derivative[5][f][P0])) - Q^2*f[P0]^4*Derivative[1][f][P0]^2* (2572256*Derivative[1][f][P0]^8 + 7094*Q^8*Derivative[2][f][P0]^ 4 - 2*Derivative[1][f][P0]^6*(5492096*Q^4 - 5124749*Q^2*Derivative[2][f][P0]) + 1795546*Q^4*Derivative[1][f][P0]^5*Derivative[3][f][P0] + 36086*Q^8*Derivative[1][f][P0]*Derivative[2][f][P0]^2* Derivative[3][f][P0] + 2*Derivative[1][f][P0]^4* (595080*Q^8 - 5046404*Q^6*Derivative[2][f][P0] + 3434090*Q^4*Derivative[2][f][P0]^2 + 64921*Q^6* Derivative[4][f][P0]) + Derivative[1][f][P0]^2* (-1041816*Q^8*Derivative[2][f][P0]^2 + 780097*Q^6* Derivative[2][f][P0]^3 + 9484*Q^8*Derivative[3][f][P0]^2 + 18748*Q^8*Derivative[2][f][P0]*Derivative[4][f][P0]) + Derivative[1][f][P0]^3* ((-376036*Q^8 + 928501*Q^6*Derivative[2][f][P0])* Derivative[3][f][P0] + 2928*Q^8*Derivative[5][f][P0])) + f[P0]^6*(8*Derivative[1][f][P0]^8*(1650064*Q^2 - 268715*Derivative[2][f][P0]) + 10*Q^8*(28*Q^2 - Derivative[2][f][P0])*Derivative[2][f][P0]^ 4 - 1569416*Q^2*Derivative[1][f][P0]^7*Derivative[3][f][ P0] + 4*Q^8*Derivative[1][f][P0]*(3312*Q^2 - 425*Derivative[2][f][P0])*Derivative[2][f][P0]^2* Derivative[3][f][P0] - 2*Derivative[1][f][P0]^6* (13081920*Q^6 - 19536844*Q^4*Derivative[2][f][P0] + 2901850*Q^2*Derivative[2][f][P0]^2 + 199151*Q^4* Derivative[4][f][P0]) - 2*Q^6*Derivative[1][f][P0]^2* (-414680*Q^2*Derivative[2][f][P0]^3 + 42874*Derivative[2][f][P0]^4 - 4820*Q^4*Derivative[3][f][P0]^ 2 + 40*Derivative[2][f][P0]^2*(12162*Q^4 + 91*Q^2*Derivative[4][f][P0]) + Derivative[2][f][P0]* (2535*Q^2*Derivative[3][f][P0]^2 - 12008*Q^4* Derivative[4][f][P0])) + Derivative[1][f][P0]^5* ((6359884*Q^6 - 2726351*Q^4*Derivative[2][f][P0])* Derivative[3][f][P0] - 39072*Q^6*Derivative[5][f][P0]) - 4*Q^6*Derivative[1][f][P0]^3*(Derivative[3][f][P0]* (152288*Q^4 - 454632*Q^2*Derivative[2][f][P0] + 111545*Derivative[2][f][P0]^2 + 1375*Q^2*Derivative[4][f][ P0]) + 120*Q^2*(-16*Q^2 + 13*Derivative[2][f][P0])* Derivative[5][f][P0]) + Q^4*Derivative[1][f][P0]^4* (16926912*Q^2*Derivative[2][f][P0]^2 - 2223947*Derivative[2][f][P0]^3 - 8*Derivative[2][f][P0]* (2170042*Q^4 + 30113*Q^2*Derivative[4][f][P0]) + 8*(-14927*Q^2*Derivative[3][f][P0]^2 + 2*Q^4*(108744*Q^2 + 26171*Derivative[4][f][P0] - 75*Derivative[6][f][P0])))) - 4*f[P0]^7*(1108264*Derivative[1][f][P0]^8 + Q^6*Derivative[2][f][P0]^3*(-3416*Q^4 + 350*Q^2*Derivative[2][f][P0] - 5*Derivative[2][f][P0]^2) - 104452*Derivative[1][f][P0]^7*Derivative[3][f][P0] - 2*Q^6*Derivative[1][f][P0]*Derivative[2][f][P0]* (20464*Q^4 - 8280*Q^2*Derivative[2][f][P0] + 425*Derivative[2][f][P0]^2)*Derivative[3][f][P0] - 4*Derivative[1][f][P0]^6*(2643210*Q^4 - 1752547*Q^2* Derivative[2][f][P0] + 95188*Derivative[2][f][P0]^2 + 15233*Q^2*Derivative[4][f][P0]) + Q^4*Derivative[1][f][P0]^2* (473840*Q^2*Derivative[2][f][P0]^3 - 23288*Derivative[2][f][P0]^4 + 12050*Q^4* Derivative[3][f][P0]^2 - 24240*Q^6*Derivative[4][f][P0] - 8*Derivative[2][f][P0]^2*(194952*Q^4 + 455*Q^2*Derivative[4][f][P0]) + Derivative[2][f][P0]* (661632*Q^6 - 2535*Q^2*Derivative[3][f][P0]^2 + 30020*Q^4*Derivative[4][f][P0])) + Derivative[1][f][P0]^5* ((2065009*Q^4 - 409756*Q^2*Derivative[2][f][P0])* Derivative[3][f][P0] - 10992*Q^4*Derivative[5][f][P0]) - 2*Derivative[1][f][P0]^3*(Derivative[3][f][P0]* (500024*Q^8 - 526434*Q^6*Derivative[2][f][P0] + 61105*Q^4*Derivative[2][f][P0]^2 + 1375*Q^6* Derivative[4][f][P0]) + 120*Q^6*(-40*Q^2 + 13*Derivative[2][f][P0])*Derivative[5][f][P0]) + Derivative[1][f][P0]^4*(5407572*Q^4*Derivative[2][f][P0]^2 - 330247*Q^2*Derivative[2][f][P0]^3 - 32926*Q^4* Derivative[3][f][P0]^2 - 4*Derivative[2][f][P0]* (3111619*Q^6 + 16726*Q^4*Derivative[4][f][P0]) + 8*Q^6*(433572*Q^2 + 30887*Derivative[4][f][P0] - 75*Derivative[6][f][P0]))) - 2*f[P0]^8*(2*Q^4*Derivative[2][f][P0]^2*(-70176*Q^6 + 17080*Q^4*Derivative[2][f][P0] - 700*Q^2* Derivative[2][f][P0]^2 + 5*Derivative[2][f][P0]^3) - 20*Q^4*Derivative[1][f][P0]*(15648*Q^6 - 20464*Q^4*Derivative[2][f][P0] + 3312*Q^2* Derivative[2][f][P0]^2 - 85*Derivative[2][f][P0]^3)* Derivative[3][f][P0] + 4*Derivative[1][f][P0]^6* (4320030*Q^2 - 1002688*Derivative[2][f][P0] + 7373*Derivative[4][f][P0]) + Q^2*Derivative[1][f][P0]^2* (-1066000*Q^2*Derivative[2][f][P0]^3 + 25139*Derivative[2][f][P0]^4 + 16*Derivative[2][f][P0]^2* (475758*Q^4 + 455*Q^2*Derivative[4][f][P0]) - 2*Derivative[2][f][P0]*(5019456*Q^6 - 2535*Q^2* Derivative[3][f][P0]^2 + 60040*Q^4*Derivative[4][f][ P0]) + 200*(5760*Q^8 - 241*Q^4*Derivative[3][f][P0]^2 + 1212*Q^6*Derivative[4][f][P0])) - 4*Derivative[1][f][P0]^5* ((660028*Q^2 - 48847*Derivative[2][f][P0])*Derivative[3][f][ P0] - 3054*Q^2*Derivative[5][f][P0]) + Derivative[1][f][P0]^3*(Derivative[3][f][P0]* (4954624*Q^6 - 2392944*Q^4*Derivative[2][f][P0] + 132875*Q^2*Derivative[2][f][P0]^2 + 5500*Q^4* Derivative[4][f][P0]) + 480*Q^4*(-80*Q^2 + 13*Derivative[2][f][P0])*Derivative[5][f][P0]) + Derivative[1][f][P0]^4*(-6824916*Q^2*Derivative[2][f][P0]^2 + 155872*Derivative[2][f][P0]^3 + 35998*Q^2* Derivative[3][f][P0]^2 + Derivative[2][f][P0]* (35087528*Q^4 + 73582*Q^2*Derivative[4][f][P0]) - 16*Q^4*(1487928*Q^2 + 35603*Derivative[4][f][P0] - 75*Derivative[6][f][P0]))) + 2*f[P0]^9*(5508960*Derivative[1][f][P0]^6 + 5*Q^2*Derivative[2][f][P0]*(230400*Q^8 - 140352*Q^6*Derivative[2][f][P0] + 13664*Q^4* Derivative[2][f][P0]^2 - 280*Q^2*Derivative[2][f][P0]^3 + Derivative[2][f][P0]^4) - 10*Q^2*Derivative[1][f][P0]* (156480*Q^6 - 81856*Q^4*Derivative[2][f][P0] + 6624*Q^2*Derivative[2][f][P0]^2 - 85*Derivative[2][f][P0]^3)* Derivative[3][f][P0] + Derivative[1][f][P0]^2* (-592160*Q^2*Derivative[2][f][P0]^3 + 5398*Derivative[2][f][P0]^4 + 8*Derivative[2][f][P0]^2* (1123224*Q^4 + 455*Q^2*Derivative[4][f][P0]) + 40*(294336*Q^8 - 1205*Q^4*Derivative[3][f][P0]^2 + 12120*Q^6*Derivative[4][f][P0]) + Derivative[2][f][P0]* (2535*Q^2*Derivative[3][f][P0]^2 - 16*(1682688*Q^6 + 7505*Q^4*Derivative[4][f][P0]))) + Derivative[1][f][P0]^5*(-663056*Derivative[3][f][P0] + 2688*Derivative[5][f][P0]) + 2*Derivative[1][f][P0]^3* (Derivative[3][f][P0]*(2954528*Q^4 - 670038*Q^2* Derivative[2][f][P0] + 14354*Derivative[2][f][P0]^2 + 1375*Q^2*Derivative[4][f][P0]) + 120*Q^2*(-160*Q^2 + 13*Derivative[2][f][P0])* Derivative[5][f][P0]) + Derivative[1][f][P0]^4* (-1696752*Derivative[2][f][P0]^2 + 7814*Derivative[3][f][P0]^ 2 + 4*Derivative[2][f][P0]*(5993008*Q^2 + 4013*Derivative[4][f][P0]) - 8*Q^2*(4812144*Q^2 + 40319*Derivative[4][f][P0] - 75*Derivative[6][f][P0]))) + 2*f[P0]^10*(2764800*Q^10 - 5760000*Q^8*Derivative[2][f][P0] + 1403520*Q^6*Derivative[2][f][P0]^2 - 68320*Q^4*Derivative[2][f][P0]^3 + 700*Q^2*Derivative[2][f][P0]^4 - Derivative[2][f][P0]^5 + 10*Derivative[1][f][P0]*(312960*Q^6 - 81856*Q^4* Derivative[2][f][P0] + 3312*Q^2*Derivative[2][f][P0]^2 - 17*Derivative[2][f][P0]^3)*Derivative[3][f][P0] + Derivative[1][f][P0]^2*(130264*Derivative[2][f][P0]^3 - 8*Derivative[2][f][P0]^2*(647466*Q^2 + 91*Derivative[4][f][P0]) - 20*Q^2*(1778688*Q^4 - 1205*Derivative[3][f][P0]^2 + 24240*Q^2*Derivative[4][f][ P0]) + Derivative[2][f][P0]*(33768192*Q^4 - 507*Derivative[3][f][P0]^2 + 60040*Q^2*Derivative[4][f][ P0])) - 2*Derivative[1][f][P0]^3* (Derivative[3][f][P0]*(1715872*Q^2 - 148368*Derivative[2][f][ P0] + 275*Derivative[4][f][P0]) + 24*(-400*Q^2 + 13*Derivative[2][f][P0])*Derivative[5][f][ P0]) + 8*Derivative[1][f][P0]^4*(3621576*Q^2 - 793282*Derivative[2][f][P0] + 9007*Derivative[4][f][P0] - 15*Derivative[6][f][P0])) + f[P0]^5*(859888*Derivative[1][f][P0]^10 + 2*Q^10*Derivative[2][f][P0]^5 - 8*Derivative[1][f][P0]^8* (2057171*Q^4 - 911779*Q^2*Derivative[2][f][P0]) + 2361454*Q^4*Derivative[1][f][P0]^7*Derivative[3][f][P0] + 340*Q^10*Derivative[1][f][P0]*Derivative[2][f][P0]^3* Derivative[3][f][P0] + Derivative[1][f][P0]^6* (8604960*Q^8 - 27629192*Q^6*Derivative[2][f][P0] + 8876800*Q^4*Derivative[2][f][P0]^2 + 322378*Q^6* Derivative[4][f][P0]) + 2*Q^8*Derivative[1][f][P0]^2* Derivative[2][f][P0]*(-71104*Q^2*Derivative[2][f][P0]^2 + 19586*Derivative[2][f][P0]^3 + 507*Q^2*Derivative[3][f][P0]^ 2 + 728*Q^2*Derivative[2][f][P0]*Derivative[4][f][P0]) - 4*Q^8*Derivative[1][f][P0]^3*(-50440*Derivative[2][f][P0]^2* Derivative[3][f][P0] - 275*Q^2*Derivative[3][f][P0]* Derivative[4][f][P0] + 6*Q^2*Derivative[2][f][P0]* (12761*Derivative[3][f][P0] - 52*Derivative[5][f][P0])) + Derivative[1][f][P0]^5*(-61*(39836*Q^8 - 36929*Q^6* Derivative[2][f][P0])*Derivative[3][f][P0] + 17088*Q^8*Derivative[5][f][P0]) + Q^6*Derivative[1][f][P0]^4* (-6594768*Q^2*Derivative[2][f][P0]^2 + 1863353*Derivative[2][f][P0]^3 + 53564*Q^2* Derivative[3][f][P0]^2 + 8*Derivative[2][f][P0]* (312242*Q^4 + 13387*Q^2*Derivative[4][f][P0]) + 16*Q^4*(-4291*Derivative[4][f][P0] + 15*Derivative[6][f][P0])))))/(66355200*(Q^2 - f[P0])^11* f[P0]^11), d[1] -> -((Q^4*Derivative[1][f][P0]^2)/ (2*Q^2*f[P0] - 2*f[P0]^2)^2), d[2] -> (Q^4*Derivative[1][f][P0]^2*(2*f[P0]^4 + Q^4*Derivative[1][f][P0]^2 + f[P0]^2*(-2*Q^4 + Q^2*Derivative[2][f][P0]) - f[P0]*(2*Q^2*Derivative[1][f][P0]^2 + Q^4*Derivative[2][f][P0])))/(16*(Q^2 - f[P0])^4*f[P0]^4), d[3] -> -(Q^6*Derivative[1][f][P0]^2*(96*f[P0]^7 + 14*Q^6*Derivative[1][f][P0]^4 - 24*f[P0]^6* (6*Q^2 - Derivative[2][f][P0]) - 16*f[P0]^5* (3*Derivative[1][f][P0]^2 + Q^2*Derivative[2][f][P0]) - 23*f[P0]*(2*Q^4*Derivative[1][f][P0]^4 + Q^6*Derivative[1][f][P0]^2*Derivative[2][f][P0]) + Q^2*f[P0]^4*(48*Q^4 - 20*Derivative[1][f][P0]^2 - 40*Q^2*Derivative[2][f][P0] + 5*Derivative[2][f][P0]^2 + 4*Derivative[1][f][P0]*Derivative[3][f][P0]) + 2*f[P0]^3*(Q^4*(16*Q^2 - 5*Derivative[2][f][P0])* Derivative[2][f][P0] + Derivative[1][f][P0]^2* (50*Q^4 - 22*Q^2*Derivative[2][f][P0]) - 4*Q^4*Derivative[1][f][P0]*Derivative[3][f][P0]) + f[P0]^2*(44*Q^2*Derivative[1][f][P0]^4 + 5*Q^6*Derivative[2][f][P0]^2 + Derivative[1][f][P0]^2* (-32*Q^6 + 67*Q^4*Derivative[2][f][P0]) + 4*Q^6*Derivative[1][f][P0]*Derivative[3][f][P0])))/ (576*(Q^2 - f[P0])^6*f[P0]^6), d[4] -> (Q^8*Derivative[1][f][P0]^2*(1728*f[P0]^10 + 106*Q^8*Derivative[1][f][P0]^6 - 96*f[P0]^9* (48*Q^2 - 7*Derivative[2][f][P0]) - 239*f[P0]*(2*Q^6*Derivative[1][f][P0]^6 + Q^8*Derivative[1][f][P0]^4*Derivative[2][f][P0]) + 12*f[P0]^8*(288*Q^4 - 140*Derivative[1][f][P0]^2 - 132*Q^2*Derivative[2][f][P0] + 5*Derivative[2][f][P0]^2 + 4*Derivative[1][f][P0]*Derivative[3][f][P0]) + 4*f[P0]^7*(12*Derivative[1][f][P0]^2*(49*Q^2 - 11*Derivative[2][f][P0]) + 20*Q^2*(9*Q^2 - Derivative[2][f][P0])*Derivative[2][f][P0] - 15*Q^2*Derivative[1][f][P0]*Derivative[3][f][P0]) + Q^4*f[P0]^2*Derivative[1][f][P0]^2*(776*Derivative[1][f][P0]^4 + 119*Q^4*Derivative[2][f][P0]^2 + Derivative[1][f][P0]^2* (-292*Q^4 + 1015*Q^2*Derivative[2][f][P0]) + 50*Q^4*Derivative[1][f][P0]*Derivative[3][f][P0]) + f[P0]^6*(-576*Q^8 + 528*Derivative[1][f][P0]^4 + 624*Q^6*Derivative[2][f][P0] - 120*Q^4*Derivative[2][f][P0]^ 2 + 7*Q^2*Derivative[2][f][P0]^3 + Q^2*Derivative[1][f][P0]* (-108*Q^2 + 23*Derivative[2][f][P0])*Derivative[3][f][P0] + 6*Q^2*Derivative[1][f][P0]^2*(128*Q^2 + 26*Derivative[2][f][P0] + Derivative[4][f][P0])) - Q^2*f[P0]^5*(-368*Derivative[1][f][P0]^4 + 3*Q^2*Derivative[2][f][P0]*(144*Q^4 - 80*Q^2*Derivative[2][f][P0] + 7*Derivative[2][f][P0]^2) + 94*Derivative[1][f][P0]^3*Derivative[3][f][P0] + 3*Q^2*Derivative[1][f][P0]*(-68*Q^2 + 23*Derivative[2][f][P0])* Derivative[3][f][P0] + 2*Derivative[1][f][P0]^2* (936*Q^4 - 874*Q^2*Derivative[2][f][P0] + 108*Derivative[2][f][P0]^2 + 9*Q^2*Derivative[4][f][P0])) + f[P0]^4*(Q^6*Derivative[2][f][P0]^2*(-100*Q^2 + 21*Derivative[2][f][P0]) - 238*Derivative[1][f][P0]^4* (8*Q^4 - 3*Q^2*Derivative[2][f][P0]) + 238*Q^4*Derivative[1][f][P0]^3*Derivative[3][f][P0] + 3*Q^6*Derivative[1][f][P0]*(-28*Q^2 + 23*Derivative[2][f][P0])* Derivative[3][f][P0] + Derivative[1][f][P0]^2* (432*Q^8 - 1852*Q^6*Derivative[2][f][P0] + 551*Q^4*Derivative[2][f][P0]^2 + 18*Q^6*Derivative[4][f][ P0])) + f[P0]^3*(-476*Q^2*Derivative[1][f][P0]^6 - 7*Q^8*Derivative[2][f][P0]^3 + 10*Derivative[1][f][P0]^4* (130*Q^6 - 149*Q^4*Derivative[2][f][P0]) - 194*Q^6*Derivative[1][f][P0]^3*Derivative[3][f][P0] - 23*Q^8*Derivative[1][f][P0]*Derivative[2][f][P0]* Derivative[3][f][P0] + Derivative[1][f][P0]^2* (476*Q^8*Derivative[2][f][P0] - 454*Q^6*Derivative[2][f][P0]^ 2 - 6*Q^8*Derivative[4][f][P0]))))/ (9216*(Q^2 - f[P0])^8*f[P0]^8), d[5] -> -(Q^10*Derivative[1][f][P0]^2*(184320*f[P0]^13 + 5574*Q^10*Derivative[1][f][P0]^8 - 3840*f[P0]^12* (180*Q^2 - 23*Derivative[2][f][P0]) - 15953*Q^8*f[P0]* Derivative[1][f][P0]^6*(2*Derivative[1][f][P0]^2 + Q^2*Derivative[2][f][P0]) + 64*f[P0]^11* (-4200*Derivative[1][f][P0]^2 + 8*(1800*Q^4 - 618*Q^2*Derivative[2][f][P0] + 25*Derivative[2][f][P0]^2) + 165*Derivative[1][f][P0]* Derivative[3][f][P0]) + Q^6*f[P0]^2*Derivative[1][f][P0]^4* (71804*Derivative[1][f][P0]^4 + 12605*Q^4*Derivative[2][f][P0]^ 2 + Derivative[1][f][P0]^2*(-18428*Q^4 + 87757*Q^2*Derivative[2][f][P0]) + 3564*Q^4*Derivative[1][f][P0]*Derivative[3][f][P0]) - 16*f[P0]^10*(28800*Q^6 - 23904*Q^4*Derivative[2][f][P0] + 2566*Q^2*Derivative[2][f][P0]^2 - 35*Derivative[2][f][P0]^3 + Derivative[1][f][P0]*(2088*Q^2 - 115*Derivative[2][f][P0])* Derivative[3][f][P0] - 6*Derivative[1][f][P0]^2* (7396*Q^2 - 1420*Derivative[2][f][P0] + 5*Derivative[4][f][P0])) + 2*Q^4*f[P0]^3* Derivative[1][f][P0]^2*(-38408*Derivative[1][f][P0]^6 - 1261*Q^6*Derivative[2][f][P0]^3 + Derivative[1][f][P0]^4* (52406*Q^4 - 93514*Q^2*Derivative[2][f][P0]) - 9388*Q^4*Derivative[1][f][P0]^3*Derivative[3][f][P0] - 1808*Q^6*Derivative[1][f][P0]*Derivative[2][f][P0]* Derivative[3][f][P0] + Derivative[1][f][P0]^2* (20614*Q^6*Derivative[2][f][P0] - 32675*Q^4* Derivative[2][f][P0]^2 - 276*Q^6*Derivative[4][f][P0])) - 8*f[P0]^9*(-19760*Derivative[1][f][P0]^4 + 4*Q^2*Derivative[2][f][P0]*(4128*Q^4 - 1132*Q^2*Derivative[2][f][P0] + 35*Derivative[2][f][P0]^ 2) + 940*Derivative[1][f][P0]^3*Derivative[3][f][P0] + Q^2*Derivative[1][f][P0]*(-3504*Q^2 + 439*Derivative[2][f][P0])*Derivative[3][f][P0] + 4*Derivative[1][f][P0]^2*(-9857*Q^2*Derivative[2][f][P0] + 540*Derivative[2][f][P0]^2 + 27*Q^2*(556*Q^2 + Derivative[4][f][P0]))) + 2*f[P0]^8* (-240*Derivative[1][f][P0]^4*(472*Q^2 - 119*Derivative[2][f][P0]) + Q^2*(23040*Q^8 - 29568*Q^6*Derivative[2][f][P0] + 4832*Q^4* Derivative[2][f][P0]^2 - 560*Q^2*Derivative[2][f][P0]^3 + 21*Derivative[2][f][P0]^4) + Q^2*Derivative[1][f][P0]* (5376*Q^4 - 2176*Q^2*Derivative[2][f][P0] + 195*Derivative[2][f][P0]^2)*Derivative[3][f][P0] + 2*Q^2*Derivative[1][f][P0]^2*(4288*Derivative[2][f][P0]^2 + Derivative[2][f][P0]*(-19704*Q^2 + 69*Derivative[4][f][ P0]) - 12*(2728*Q^4 - 3*Derivative[3][f][P0]^2 + 28*Q^2*Derivative[4][f][P0])) + 24*Q^2*Derivative[1][f][P0]^3*(143*Derivative[3][f][P0] + Derivative[5][f][P0])) + 2*Q^2*f[P0]^6* (-16944*Derivative[1][f][P0]^6 + 2*Q^4*Derivative[2][f][P0]^2* (2536*Q^4 - 980*Q^2*Derivative[2][f][P0] + 63*Derivative[2][f][P0]^2) + 5292*Derivative[1][f][P0]^5* Derivative[3][f][P0] + 2*Q^4*Derivative[1][f][P0]* (2208*Q^4 - 3388*Q^2*Derivative[2][f][P0] + 585*Derivative[2][f][P0]^2)*Derivative[3][f][P0] + 2*Derivative[1][f][P0]^4*(85760*Q^4 - 76113*Q^2* Derivative[2][f][P0] + 8865*Derivative[2][f][P0]^2 + 912*Q^2*Derivative[4][f][P0]) + Derivative[1][f][P0]^2* (-73644*Q^4*Derivative[2][f][P0]^2 + 7759*Q^2* Derivative[2][f][P0]^3 + 92*Derivative[2][f][P0]* (1316*Q^6 + 9*Q^4*Derivative[4][f][P0]) - 144*(128*Q^8 - 3*Q^4*Derivative[3][f][P0]^2 + 13*Q^6*Derivative[4][f][P0])) - 4*Derivative[1][f][P0]^3* ((8192*Q^4 - 2873*Q^2*Derivative[2][f][P0])* Derivative[3][f][P0] - 36*Q^4*Derivative[5][f][P0])) + 4*f[P0]^7*(-9520*Derivative[1][f][P0]^6 + 2*Q^4*Derivative[2][f][P0]*(4608*Q^6 - 3472*Q^4*Derivative[2][f][P0] + 560*Q^2* Derivative[2][f][P0]^2 - 21*Derivative[2][f][P0]^3) - 2*Q^4*Derivative[1][f][P0]*(3096*Q^4 - 1966*Q^2*Derivative[2][f][P0] + 195*Derivative[2][f][P0]^2)* Derivative[3][f][P0] - 2*Q^2*Derivative[1][f][P0]^4* (16570*Q^2 + 254*Derivative[2][f][P0] + 129*Derivative[4][f][P0]) + Derivative[1][f][P0]^2* (18098*Q^4*Derivative[2][f][P0]^2 - 1083*Q^2* Derivative[2][f][P0]^3 - 12*Derivative[2][f][P0]* (6102*Q^6 + 23*Q^4*Derivative[4][f][P0]) + 48*(1078*Q^8 - 3*Q^4*Derivative[3][f][P0]^2 + 23*Q^6*Derivative[4][f][P0])) + 2*Derivative[1][f][P0]^3* ((4148*Q^4 - 807*Q^2*Derivative[2][f][P0])*Derivative[3][f][ P0] - 24*Q^4*Derivative[5][f][P0])) - 2*Q^2*f[P0]^5*(-12*Derivative[1][f][P0]^6*(8903*Q^2 - 2852*Derivative[2][f][P0]) + 28*Q^6*Derivative[2][f][P0]^3* (-20*Q^2 + 3*Derivative[2][f][P0]) + 16408*Q^2*Derivative[1][f][P0]^5*Derivative[3][f][P0] - 52*Q^6*Derivative[1][f][P0]*(37*Q^2 - 15*Derivative[2][f][P0])*Derivative[2][f][P0]* Derivative[3][f][P0] + Derivative[1][f][P0]^4* (86280*Q^6 - 213874*Q^4*Derivative[2][f][P0] + 55530*Q^2*Derivative[2][f][P0]^2 + 2376*Q^4* Derivative[4][f][P0]) + Derivative[1][f][P0]^2* (-47596*Q^6*Derivative[2][f][P0]^2 + 10281*Q^4* Derivative[2][f][P0]^3 + 288*Q^6*Derivative[3][f][P0]^2 - 528*Q^8*Derivative[4][f][P0] + 24*Derivative[2][f][P0]* (1032*Q^8 + 23*Q^6*Derivative[4][f][P0])) + Derivative[1][f][P0]^3*((-20832*Q^6 + 15108*Q^4* Derivative[2][f][P0])*Derivative[3][f][P0] + 96*Q^6*Derivative[5][f][P0])) + Q^2*f[P0]^4* (34224*Derivative[1][f][P0]^8 + 42*Q^8*Derivative[2][f][P0]^ 4 - 8*Derivative[1][f][P0]^6*(28511*Q^4 - 22959*Q^2*Derivative[2][f][P0]) + 37444*Q^4* Derivative[1][f][P0]^5*Derivative[3][f][P0] + 390*Q^8*Derivative[1][f][P0]*Derivative[2][f][P0]^2* Derivative[3][f][P0] + Derivative[1][f][P0]^2* (-20168*Q^8*Derivative[2][f][P0]^2 + 11898*Q^6* Derivative[2][f][P0]^3 + 144*Q^8*Derivative[3][f][P0]^2 + 276*Q^8*Derivative[2][f][P0]*Derivative[4][f][P0]) + Derivative[1][f][P0]^4*(-219612*Q^6*Derivative[2][f][P0] + 128345*Q^4*Derivative[2][f][P0]^2 + 32*(955*Q^8 + 84*Q^6*Derivative[4][f][P0])) + Derivative[1][f][P0]^3* ((-8656*Q^8 + 17304*Q^6*Derivative[2][f][P0])* Derivative[3][f][P0] + 48*Q^8*Derivative[5][f][P0]))))/ (921600*(Q^2 - f[P0])^10*f[P0]^10), d[6] -> (Q^12*Derivative[1][f][P0]^2*(13824000*f[P0]^16 + 225194*Q^12*Derivative[1][f][P0]^10 - 46080*f[P0]^15* (1440*Q^2 - 163*Derivative[2][f][P0]) - 781027*Q^10*f[P0]*Derivative[1][f][P0]^8* (2*Derivative[1][f][P0]^2 + Q^2*Derivative[2][f][P0]) + 5760*f[P0]^14*(21600*Q^4 - 4724*Derivative[1][f][P0]^2 - 6120*Q^2*Derivative[2][f][P0] + 239*Derivative[2][f][P0]^2 + 202*Derivative[1][f][P0]*Derivative[3][f][P0]) + Q^8*f[P0]^2*Derivative[1][f][P0]^6* (4478256*Derivative[1][f][P0]^4 + 848643*Q^4* Derivative[2][f][P0]^2 + Derivative[1][f][P0]^2* (-876588*Q^4 + 5259283*Q^2*Derivative[2][f][P0]) + 180614*Q^4*Derivative[1][f][P0]*Derivative[3][f][P0]) + Q^6*f[P0]^3*Derivative[1][f][P0]^4* (-6700484*Derivative[1][f][P0]^6 - 313027*Q^6* Derivative[2][f][P0]^3 + 2*Derivative[1][f][P0]^4* (3030814*Q^4 - 7264491*Q^2*Derivative[2][f][P0]) - 1183814*Q^4*Derivative[1][f][P0]^3*Derivative[3][f][P0] - 288085*Q^6*Derivative[1][f][P0]*Derivative[2][f][P0]* Derivative[3][f][P0] + Derivative[1][f][P0]^2* (2492096*Q^6*Derivative[2][f][P0] - 5488770*Q^4* Derivative[2][f][P0]^2 - 30802*Q^6*Derivative[4][f][P0])) - 96*f[P0]^13*(6*(192000*Q^6 - 110400*Q^4*Derivative[2][f][P0] + 10736*Q^2*Derivative[2][f][P0]^2 - 175*Derivative[2][f][P0]^3) + 5*Derivative[1][f][P0]* (10816*Q^2 - 711*Derivative[2][f][P0])*Derivative[3][f][P0] + 60*Derivative[1][f][P0]^2*(3021*Derivative[2][f][P0] - 16*(1107*Q^2 + Derivative[4][f][P0]))) + 8*f[P0]^12*(5184000*Q^8 + 2894400*Derivative[1][f][P0]^4 - 6508800*Q^6*Derivative[2][f][P0] + 1283760*Q^4* Derivative[2][f][P0]^2 - 51072*Q^2*Derivative[2][f][P0]^3 + 315*Derivative[2][f][P0]^4 + Derivative[1][f][P0]* (1063200*Q^4 - 170876*Q^2*Derivative[2][f][P0] + 2925*Derivative[2][f][P0]^2)*Derivative[3][f][P0] - 6*Derivative[1][f][P0]^2*(76860*Derivative[2][f][P0]^2 - 3*Derivative[2][f][P0]*(437232*Q^2 + 115*Derivative[4][f][P0]) + 20*(139248*Q^4 - 9*Derivative[3][f][P0]^2 + 379*Q^2*Derivative[4][f][ P0])) - 360*Derivative[1][f][P0]^3* (567*Derivative[3][f][P0] - Derivative[5][f][P0])) + 8*f[P0]^11*(840*Q^2*Derivative[2][f][P0]*(2160*Q^6 - 1008*Q^4*Derivative[2][f][P0] + 79*Q^2*Derivative[2][f][P0]^ 2 - Derivative[2][f][P0]^3) - 112*Q^2*Derivative[1][f][P0]* (6000*Q^4 - 1915*Q^2*Derivative[2][f][P0] + 67*Derivative[2][f][P0]^2)*Derivative[3][f][P0] - 12*Derivative[1][f][P0]^4*(661732*Q^2 - 144630*Derivative[2][f][P0] + 645*Derivative[4][f][P0]) + Derivative[1][f][P0]^2*(1480552*Q^2*Derivative[2][f][P0]^2 - 32490*Derivative[2][f][P0]^3 - 4*Derivative[2][f][P0]* (2323512*Q^4 + 1267*Q^2*Derivative[4][f][P0]) + 35*(-77*Q^2*Derivative[3][f][P0]^2 + 312*(672*Q^6 + 5*Q^4*Derivative[4][f][P0]))) + Derivative[1][f][P0]^3* ((645332*Q^2 - 48420*Derivative[2][f][P0])*Derivative[3][f][ P0] - 840*Q^2*Derivative[5][f][P0])) + Q^4*f[P0]^4*Derivative[1][f][P0]^2* (5319296*Derivative[1][f][P0]^8 + 28004*Q^8* Derivative[2][f][P0]^4 + Derivative[1][f][P0]^6* (-17109272*Q^4 + 20689318*Q^2*Derivative[2][f][P0]) + 3153186*Q^4*Derivative[1][f][P0]^5*Derivative[3][f][P0] + 92326*Q^8*Derivative[1][f][P0]*Derivative[2][f][P0]^2* Derivative[3][f][P0] + Derivative[1][f][P0]^4* (1676560*Q^8 - 16509848*Q^6*Derivative[2][f][P0] + 14419455*Q^4*Derivative[2][f][P0]^2 + 194222*Q^6* Derivative[4][f][P0]) + Derivative[1][f][P0]^2* (-1945856*Q^8*Derivative[2][f][P0]^2 + 1913077*Q^6* Derivative[2][f][P0]^3 + 18044*Q^8*Derivative[3][f][P0]^2 + 32668*Q^8*Derivative[2][f][P0]*Derivative[4][f][P0]) + Derivative[1][f][P0]^3*((-557276*Q^8 + 1784391*Q^6* Derivative[2][f][P0])*Derivative[3][f][P0] + 3648*Q^8*Derivative[5][f][P0])) + Q^2*f[P0]^6*(-8*Derivative[1][f][P0]^8*(2082124*Q^2 - 577065*Derivative[2][f][P0]) + 60*Q^8*Derivative[2][f][P0]^4* (-98*Q^2 + 11*Derivative[2][f][P0]) + 2890856*Q^2*Derivative[1][f][P0]^7*Derivative[3][f][P0] + 2*Q^8*Derivative[1][f][P0]*Derivative[2][f][P0]^2* (-28484*Q^2 + 7475*Derivative[2][f][P0])*Derivative[3][f][ P0] + 2*Derivative[1][f][P0]^6*(15754120*Q^6 - 28572004*Q^4*Derivative[2][f][P0] + 6437850*Q^2* Derivative[2][f][P0]^2 + 306641*Q^4*Derivative[4][f][P0]) + 2*Q^6*Derivative[1][f][P0]^2* (-1060920*Q^2*Derivative[2][f][P0]^3 + 175284*Derivative[2][f][P0]^4 - 10820*Q^4* Derivative[3][f][P0]^2 + 10*Derivative[2][f][P0]^2* (89928*Q^4 + 1099*Q^2*Derivative[4][f][P0]) + Derivative[2][f][P0]*(10435*Q^2*Derivative[3][f][P0]^2 - 21128*Q^4*Derivative[4][f][P0])) + Derivative[1][f][P0]^5* ((-8704644*Q^6 + 5458141*Q^4*Derivative[2][f][P0])* Derivative[3][f][P0] + 49152*Q^6*Derivative[5][f][P0]) + 4*Q^6*Derivative[1][f][P0]^3*(Derivative[3][f][P0]* (196208*Q^4 - 787922*Q^2*Derivative[2][f][P0] + 294845*Derivative[2][f][P0]^2 + 2875*Q^2*Derivative[4][f][ P0]) + 60*Q^2*(-32*Q^2 + 41*Derivative[2][f][P0])* Derivative[5][f][P0]) + Derivative[1][f][P0]^4* (-29355192*Q^6*Derivative[2][f][P0]^2 + 5714227*Q^4* Derivative[2][f][P0]^3 + 8*Derivative[2][f][P0]* (2988362*Q^8 + 53633*Q^6*Derivative[4][f][P0]) - 8*Q^6*(-29307*Derivative[3][f][P0]^2 + 2*Q^2*(134904*Q^2 + 31466*Derivative[4][f][P0] - 75*Derivative[6][f][P0])))) - 2*f[P0]^9*(-320*Derivative[1][f][P0]^6*(25117*Q^2 - 6417*Derivative[2][f][P0]) + 30*Q^4*Derivative[2][f][P0]* (38400*Q^8 - 35328*Q^6*Derivative[2][f][P0] + 7504*Q^4*Derivative[2][f][P0]^2 - 560*Q^2*Derivative[2][f][P0]^3 + 11*Derivative[2][f][P0]^ 4) + 5*Q^4*Derivative[1][f][P0]*(-196608*Q^6 + 168752*Q^4*Derivative[2][f][P0] - 33568*Q^2* Derivative[2][f][P0]^2 + 1495*Derivative[2][f][P0]^3)* Derivative[3][f][P0] + Q^2*Derivative[1][f][P0]^2* (-614460*Q^2*Derivative[2][f][P0]^3 + 22818*Derivative[2][f][P0]^4 + 14*Derivative[2][f][P0]^2* (354048*Q^4 + 785*Q^2*Derivative[4][f][P0]) + 40*(200448*Q^8 - 1625*Q^4*Derivative[3][f][P0]^2 + 6360*Q^6*Derivative[4][f][P0]) + Derivative[2][f][P0]* (10435*Q^2*Derivative[3][f][P0]^2 - 352*(42714*Q^6 + 365*Q^4*Derivative[4][f][P0]))) + 24*Q^2*Derivative[1][f][P0]^5*(8771*Derivative[3][f][P0] + 142*Derivative[5][f][P0]) + Derivative[1][f][P0]^3* (Derivative[3][f][P0]*(2411296*Q^6 - 977116*Q^4* Derivative[2][f][P0] + 78178*Q^2*Derivative[2][f][P0]^2 + 5750*Q^4*Derivative[4][f][P0]) + 120*Q^4*(-200*Q^2 + 41*Derivative[2][f][P0])* Derivative[5][f][P0]) - 2*Q^2*Derivative[1][f][P0]^4* (-399684*Derivative[2][f][P0]^2 - 7887*Derivative[3][f][P0]^ 2 + 2*Derivative[2][f][P0]*(375772*Q^2 - 7283*Derivative[4][f][P0]) + 4*Q^2*(1366104*Q^2 + 21179*Derivative[4][f][P0] - 75*Derivative[6][f][P0]))) + 2*f[P0]^8*(1026720*Derivative[1][f][P0]^8 + 12*Q^6*Derivative[2][f][P0]^2*(-29136*Q^6 + 15680*Q^4*Derivative[2][f][P0] - 1925*Q^2* Derivative[2][f][P0]^2 + 55*Derivative[2][f][P0]^3) - 10*Q^6*Derivative[1][f][P0]*(31296*Q^6 - 67784*Q^4*Derivative[2][f][P0] + 22634*Q^2* Derivative[2][f][P0]^2 - 1495*Derivative[2][f][P0]^3)* Derivative[3][f][P0] + 4*Q^2*Derivative[1][f][P0]^6* (1539480*Q^2 - 77058*Derivative[2][f][P0] + 11543*Derivative[4][f][P0]) + 2*Q^4*Derivative[1][f][P0]^2* (-1023200*Q^2*Derivative[2][f][P0]^3 + 52637*Derivative[2][f][P0]^4 + 20*Q^4*(28800*Q^4 - 2165*Derivative[3][f][P0]^2 + 4908*Q^2*Derivative[4][f][ P0]) + 2*Derivative[2][f][P0]^2*(2344112*Q^4 + 5495*Q^2*Derivative[4][f][P0]) + Derivative[2][f][P0]* (-5144256*Q^6 + 10435*Q^2*Derivative[3][f][P0]^2 - 84940*Q^4*Derivative[4][f][P0])) - 8*Derivative[1][f][P0]^5* ((274799*Q^4 - 50201*Q^2*Derivative[2][f][P0])* Derivative[3][f][P0] - 1932*Q^4*Derivative[5][f][P0]) + Derivative[1][f][P0]^3*(Derivative[3][f][P0]* (4276384*Q^8 - 3128104*Q^6*Derivative[2][f][P0] + 358875*Q^4*Derivative[2][f][P0]^2 + 11500*Q^6* Derivative[4][f][P0]) + 240*Q^6*(-130*Q^2 + 41*Derivative[2][f][P0])*Derivative[5][f][P0]) + 2*Q^2*Derivative[1][f][P0]^4* (-3553478*Q^2*Derivative[2][f][P0]^2 + 206601*Derivative[2][f][P0]^3 + 36059*Q^2* Derivative[3][f][P0]^2 + Derivative[2][f][P0]* (13483924*Q^4 + 66431*Q^2*Derivative[4][f][P0]) - 8*Q^4*(1170348*Q^2 + 32348*Derivative[4][f][P0] - 75*Derivative[6][f][P0]))) + 4*Q^2*f[P0]^7* (525824*Derivative[1][f][P0]^8 - 6*Q^6*Derivative[2][f][P0]^3* (3976*Q^4 - 1120*Q^2*Derivative[2][f][P0] + 55*Derivative[2][f][P0]^2) - 195432*Derivative[1][f][P0]^7* Derivative[3][f][P0] + Q^6*Derivative[1][f][P0]* Derivative[2][f][P0]*(-84848*Q^4 + 65360*Q^2* Derivative[2][f][P0] - 7475*Derivative[2][f][P0]^2)* Derivative[3][f][P0] - 2*Derivative[1][f][P0]^6* (4965020*Q^4 - 3993454*Q^2*Derivative[2][f][P0] + 430491*Derivative[2][f][P0]^2 + 47356*Q^2*Derivative[4][f][ P0]) + Q^4*Derivative[1][f][P0]^2* (1107040*Q^2*Derivative[2][f][P0]^3 - 96458*Derivative[2][f][P0]^4 + 24890*Q^4* Derivative[3][f][P0]^2 - 24240*Q^6*Derivative[4][f][P0] - 2*Derivative[2][f][P0]^2*(1263368*Q^4 + 5495*Q^2*Derivative[4][f][P0]) + Derivative[2][f][P0]* (870912*Q^6 - 10435*Q^2*Derivative[3][f][P0]^2 + 48680*Q^4*Derivative[4][f][P0])) + Derivative[1][f][P0]^5* ((2480819*Q^4 - 832446*Q^2*Derivative[2][f][P0])* Derivative[3][f][P0] - 13872*Q^4*Derivative[5][f][P0]) - 2*Derivative[1][f][P0]^3*(Derivative[3][f][P0]* (563564*Q^8 - 833394*Q^6*Derivative[2][f][P0] + 163430*Q^4*Derivative[2][f][P0]^2 + 2875*Q^6* Derivative[4][f][P0]) + 60*Q^6*(-74*Q^2 + 41*Derivative[2][f][P0])*Derivative[5][f][P0]) + 2*Derivative[1][f][P0]^4*(4113001*Q^4*Derivative[2][f][P0]^2 - 431651*Q^2*Derivative[2][f][P0]^3 - 32683*Q^4* Derivative[3][f][P0]^2 - 14*Derivative[2][f][P0]* (517797*Q^6 + 4288*Q^4*Derivative[4][f][P0]) + 4*Q^6*(463152*Q^2 + 33842*Derivative[4][f][P0] - 75*Derivative[6][f][P0]))) - Q^2*f[P0]^5* (1846608*Derivative[1][f][P0]^10 + 132*Q^10*Derivative[2][f][P0]^5 - 8*Derivative[1][f][P0]^8* (3053061*Q^4 - 1906889*Q^2*Derivative[2][f][P0]) + 4259114*Q^4*Derivative[1][f][P0]^7*Derivative[3][f][P0] + 2990*Q^10*Derivative[1][f][P0]*Derivative[2][f][P0]^3* Derivative[3][f][P0] + 2*Derivative[1][f][P0]^6* (5763840*Q^8 - 21968736*Q^6*Derivative[2][f][P0] + 9605550*Q^4*Derivative[2][f][P0]^2 + 245099*Q^6* Derivative[4][f][P0]) + 2*Q^8*Derivative[1][f][P0]^2* Derivative[2][f][P0]*(-189964*Q^2*Derivative[2][f][P0]^2 + 78826*Derivative[2][f][P0]^3 + 2087*Q^2*Derivative[3][f][P0]^ 2 + 2198*Q^2*Derivative[2][f][P0]*Derivative[4][f][P0]) + Derivative[1][f][P0]^5*((-3521396*Q^8 + 4427879*Q^6* Derivative[2][f][P0])*Derivative[3][f][P0] + 21408*Q^8*Derivative[5][f][P0]) + 4*Q^8*Derivative[1][f][P0]^3*(131415*Derivative[2][f][P0]^2* Derivative[3][f][P0] + 575*Q^2*Derivative[3][f][P0]* Derivative[4][f][P0] + 2*Q^2*Derivative[2][f][P0]* (-69403*Derivative[3][f][P0] + 246*Derivative[5][f][P0])) + Q^6*Derivative[1][f][P0]^4*(-12082088*Q^2*Derivative[2][f][P0]^ 2 + 4687473*Derivative[2][f][P0]^3 + 103724*Q^2*Derivative[3][f][P0]^2 + 8*Derivative[2][f][P0]* (466022*Q^4 + 23617*Q^2*Derivative[4][f][P0]) + 16*Q^4*(-5431*Derivative[4][f][P0] + 15*Derivative[6][f][P0]))) - 2*f[P0]^10*(5163840*Derivative[1][f][P0]^6 + 6*Q^2*(230400*Q^10 - 334080*Q^8*Derivative[2][f][P0] + 9120*Q^6*Derivative[2][f][P0]^2 + 4480*Q^4* Derivative[2][f][P0]^3 + 350*Q^2*Derivative[2][f][P0]^4 - 11*Derivative[2][f][P0]^5) - 317520*Derivative[1][f][P0]^5* Derivative[3][f][P0] + 5*Q^2*Derivative[1][f][P0]* (44160*Q^6 + 1888*Q^4*Derivative[2][f][P0] + 5084*Q^2*Derivative[2][f][P0]^2 - 299*Derivative[2][f][P0]^ 3)*Derivative[3][f][P0] - Q^2*Derivative[1][f][P0]^2* (218776*Derivative[2][f][P0]^3 + Derivative[2][f][P0]^2* (-4343152*Q^2 + 2198*Derivative[4][f][P0]) + Derivative[2][f][P0]*(7907328*Q^4 + 2087*Derivative[3][f][P0]^2 - 22840*Q^2*Derivative[4][f][ P0]) + 20*(347328*Q^6 - 545*Q^2*Derivative[3][f][P0]^2 + 1200*Q^4*Derivative[4][f][P0])) + 2*Q^2*Derivative[1][f][P0]^3*(Derivative[3][f][P0]* (884048*Q^2 - 154662*Derivative[2][f][P0] - 575*Derivative[4][f][P0]) + 12*(200*Q^2 - 41*Derivative[2][f][P0])*Derivative[5][f][ P0]) - 8*Derivative[1][f][P0]^4* (-2063238*Q^2*Derivative[2][f][P0] + 132975*Derivative[2][f][P0]^2 + Q^2*(2706384*Q^2 + 5738*Derivative[4][f][P0] + 15*Derivative[6][f][P0])))))/ (66355200*(Q^2 - f[P0])^12*f[P0]^12), W[1] -> -(Q/f[P0]), W[2] -> (Q^3*(Q^2 - 2*f[P0])*Derivative[1][f][P0]^2)/ (8*(Q^2 - f[P0])^2*f[P0]^3), W[3] -> (Q^5*Derivative[1][f][P0]^2*(12*f[P0]^4 - 5*Q^4*Derivative[1][f][P0]^2 + f[P0]^3*(-16*Q^2 + 6*Derivative[2][f][P0]) + 2*f[P0]^2*(2*Q^4 - 6*Derivative[1][f][P0]^2 - 5*Q^2*Derivative[2][f][P0]) + 2*f[P0]*(7*Q^2*Derivative[1][f][P0]^2 + 2*Q^4*Derivative[2][f][P0])))/(96*(Q^2 - f[P0])^4*f[P0]^5), W[4] -> (Q^7*Derivative[1][f][P0]^2*(-384*f[P0]^7 + 117*Q^6*Derivative[1][f][P0]^4 + 32*f[P0]^6* (27*Q^2 - 8*Derivative[2][f][P0]) - 2*f[P0]*(233*Q^4*Derivative[1][f][P0]^4 + 84*Q^6*Derivative[1][f][P0]^2*Derivative[2][f][P0]) - 8*f[P0]^5*(72*Q^4 - 80*Derivative[1][f][P0]^2 - 82*Q^2*Derivative[2][f][P0] + 5*Derivative[2][f][P0]^2 + 4*Derivative[1][f][P0]*Derivative[3][f][P0]) + 2*f[P0]^4*(48*Q^6 - 272*Q^4*Derivative[2][f][P0] + 55*Q^2*Derivative[2][f][P0]^2 + Derivative[1][f][P0]^2* (-610*Q^2 + 176*Derivative[2][f][P0]) + 44*Q^2*Derivative[1][f][P0]*Derivative[3][f][P0]) + 4*f[P0]^3*(-88*Derivative[1][f][P0]^4 + Q^4*(36*Q^2 - 25*Derivative[2][f][P0])*Derivative[2][f][P0] + Derivative[1][f][P0]^2*(190*Q^4 - 203*Q^2*Derivative[2][f][ P0]) - 20*Q^4*Derivative[1][f][P0]*Derivative[3][f][P0]) + f[P0]^2*(656*Q^2*Derivative[1][f][P0]^4 + 30*Q^6*Derivative[2][f][P0]^2 + Derivative[1][f][P0]^2* (-180*Q^6 + 628*Q^4*Derivative[2][f][P0]) + 24*Q^6*Derivative[1][f][P0]*Derivative[3][f][P0])))/ (4608*(Q^2 - f[P0])^6*f[P0]^7), W[5] -> (Q^9*Derivative[1][f][P0]^2*(5760*f[P0]^10 - 1253*Q^8*Derivative[1][f][P0]^6 - 288*f[P0]^9* (64*Q^2 - 15*Derivative[2][f][P0]) + f[P0]*(6494*Q^6*Derivative[1][f][P0]^6 + 2572*Q^8*Derivative[1][f][P0]^4*Derivative[2][f][P0]) + 8*f[P0]^8*(2592*Q^4 - 1650*Derivative[1][f][P0]^2 - 1884*Q^2*Derivative[2][f][P0] + 125*Derivative[2][f][P0]^2 + 105*Derivative[1][f][P0]*Derivative[3][f][P0]) + 2*Q^4*f[P0]^2*Derivative[1][f][P0]^2* (-6522*Derivative[1][f][P0]^4 - 569*Q^4*Derivative[2][f][P0]^ 2 + Derivative[1][f][P0]^2*(1384*Q^4 - 6393*Q^2*Derivative[2][f][P0]) - 236*Q^4*Derivative[1][f][P0]*Derivative[3][f][P0]) + f[P0]^7*(-9216*Q^6 + 19296*Q^4*Derivative[2][f][P0] - 3680*Q^2*Derivative[2][f][P0]^2 + 70*Derivative[2][f][P0]^3 + 2*Derivative[1][f][P0]*(-1548*Q^2 + 115*Derivative[2][f][P0])* Derivative[3][f][P0] + 60*Derivative[1][f][P0]^2* (600*Q^2 - 178*Derivative[2][f][P0] + Derivative[4][f][ P0])) + 2*f[P0]^6*(576*Q^8 + 6160*Derivative[1][f][P0]^4 - 5328*Q^6*Derivative[2][f][P0] + 2520*Q^4*Derivative[2][f][P0]^ 2 - 133*Q^2*Derivative[2][f][P0]^3 - 470*Derivative[1][f][P0]^3*Derivative[3][f][P0] + Q^2*Derivative[1][f][P0]*(2124*Q^2 - 437*Derivative[2][f][P0])* Derivative[3][f][P0] - 2*Derivative[1][f][P0]^2* (8760*Q^4 - 8338*Q^2*Derivative[2][f][P0] + 540*Derivative[2][f][P0]^2 + 57*Q^2*Derivative[4][f][P0])) + 2*f[P0]^5*(Derivative[1][f][P0]^4*(-15724*Q^2 + 3570*Derivative[2][f][P0]) + Q^4*Derivative[2][f][P0]* (1056*Q^4 - 1520*Q^2*Derivative[2][f][P0] + 189*Derivative[2][f][P0]^2) + 1586*Q^2*Derivative[1][f][P0]^ 3*Derivative[3][f][P0] + 3*Q^4*Derivative[1][f][P0]* (-428*Q^2 + 207*Derivative[2][f][P0])*Derivative[3][f][P0] + 2*Derivative[1][f][P0]^2*(3720*Q^6 - 9654*Q^4* Derivative[2][f][P0] + 1837*Q^2*Derivative[2][f][P0]^2 + 81*Q^4*Derivative[4][f][P0])) + 2*Q^2*f[P0]^3* (6124*Derivative[1][f][P0]^6 + 28*Q^6*Derivative[2][f][P0]^3 + Derivative[1][f][P0]^4*(-7432*Q^4 + 12183*Q^2* Derivative[2][f][P0]) + 1118*Q^4*Derivative[1][f][P0]^3* Derivative[3][f][P0] + 92*Q^6*Derivative[1][f][P0]* Derivative[2][f][P0]*Derivative[3][f][P0] - 4*Derivative[1][f][P0]^2*(494*Q^6*Derivative[2][f][P0] - 663*Q^4*Derivative[2][f][P0]^2 - 6*Q^6*Derivative[4][f][ P0])) - 2*f[P0]^4*(2380*Derivative[1][f][P0]^6 + 17*Q^6*Derivative[2][f][P0]^2*(-20*Q^2 + 7*Derivative[2][f][P0]) - 2*Derivative[1][f][P0]^4* (7806*Q^4 - 5323*Q^2*Derivative[2][f][P0]) + 1998*Q^4*Derivative[1][f][P0]^3*Derivative[3][f][P0] + Q^6*Derivative[1][f][P0]*(-288*Q^2 + 391*Derivative[2][f][P0])* Derivative[3][f][P0] + 3*Derivative[1][f][P0]^2* (440*Q^8 - 3316*Q^6*Derivative[2][f][P0] + 1559*Q^4*Derivative[2][f][P0]^2 + 34*Q^6*Derivative[4][f][P0]))))/(92160*(Q^2 - f[P0])^8* f[P0]^9), W[6] -> (Q^11*Derivative[1][f][P0]^2* (-552960*f[P0]^13 + 85455*Q^10*Derivative[1][f][P0]^8 + 18432*f[P0]^12*(125*Q^2 - 24*Derivative[2][f][P0]) - 2*Q^8*f[P0]*Derivative[1][f][P0]^6* (272899*Derivative[1][f][P0]^2 + 113820*Q^2* Derivative[2][f][P0]) - 384*f[P0]^11* (9600*Q^4 - 4212*Derivative[1][f][P0]^2 - 5108*Q^2*Derivative[2][f][P0] + 317*Derivative[2][f][P0]^2 + 276*Derivative[1][f][P0]*Derivative[3][f][P0]) + 12*Q^6*f[P0]^2*Derivative[1][f][P0]^4* (118846*Derivative[1][f][P0]^4 + 13770*Q^4*Derivative[2][f][P0]^ 2 + Derivative[1][f][P0]^2*(-20380*Q^4 + 117483*Q^2*Derivative[2][f][P0]) + 3850*Q^4*Derivative[1][f][P0]*Derivative[3][f][P0]) + 96*f[P0]^10*(28800*Q^6 - 35648*Q^4*Derivative[2][f][P0] + 5862*Q^2*Derivative[2][f][P0]^2 - 140*Derivative[2][f][P0]^3 + Derivative[1][f][P0]*(5116*Q^2 - 481*Derivative[2][f][P0])* Derivative[3][f][P0] - 4*Derivative[1][f][P0]^2* (15163*Q^2 - 4033*Derivative[2][f][P0] + 33*Derivative[4][f][P0])) + 4*Q^4*f[P0]^3* Derivative[1][f][P0]^2*(-480042*Derivative[1][f][P0]^6 - 7425*Q^6*Derivative[2][f][P0]^3 + Derivative[1][f][P0]^4* (400494*Q^4 - 887631*Q^2*Derivative[2][f][P0]) - 69517*Q^4*Derivative[1][f][P0]^3*Derivative[3][f][P0] - 10545*Q^6*Derivative[1][f][P0]*Derivative[2][f][P0]* Derivative[3][f][P0] + 15*Derivative[1][f][P0]^2* (8320*Q^6*Derivative[2][f][P0] - 16337*Q^4* Derivative[2][f][P0]^2 - 106*Q^6*Derivative[4][f][P0])) - 8*f[P0]^9*(255840*Derivative[1][f][P0]^4 + 3*(38400*Q^8 - 121728*Q^6*Derivative[2][f][P0] + 43072*Q^4*Derivative[2][f][P0]^2 - 2660*Q^2* Derivative[2][f][P0]^3 + 21*Derivative[2][f][P0]^4) + 3*Derivative[1][f][P0]*(37696*Q^4 - 9146*Q^2* Derivative[2][f][P0] + 195*Derivative[2][f][P0]^2)* Derivative[3][f][P0] + Derivative[1][f][P0]^2* (-61752*Derivative[2][f][P0]^2 + Derivative[2][f][P0]* (769916*Q^2 + 414*Derivative[4][f][P0]) - 24*(41684*Q^4 - 9*Derivative[3][f][P0]^2 + 314*Q^2*Derivative[4][f][P0])) + Derivative[1][f][P0]^3* (-27624*Derivative[3][f][P0] + 72*Derivative[5][f][P0])) + 4*f[P0]^8*(3*Q^2*(7680*Q^8 - 100864*Q^6*Derivative[2][f][P0] + 78496*Q^4*Derivative[2][f][P0]^2 - 10080*Q^2* Derivative[2][f][P0]^3 + 203*Derivative[2][f][P0]^4) + 3*Q^2*Derivative[1][f][P0]*(68928*Q^4 - 34688*Q^2*Derivative[2][f][P0] + 1885*Derivative[2][f][P0]^ 2)*Derivative[3][f][P0] + 4*Derivative[1][f][P0]^4* (423145*Q^2 - 115836*Derivative[2][f][P0] + 774*Derivative[4][f][P0]) + Derivative[1][f][P0]^2* (-526646*Q^2*Derivative[2][f][P0]^2 + 12996*Derivative[2][f][P0]^3 + 6*Derivative[2][f][P0]* (401668*Q^4 + 667*Q^2*Derivative[4][f][P0]) - 24*(54672*Q^6 - 87*Q^2*Derivative[3][f][P0]^2 + 1192*Q^4*Derivative[4][f][P0])) + Derivative[1][f][P0]^3* ((-234362*Q^2 + 19368*Derivative[2][f][P0])* Derivative[3][f][P0] + 696*Q^2*Derivative[5][f][P0])) + 2*f[P0]^7*(685248*Derivative[1][f][P0]^6 + 48*Q^4*Derivative[2][f][P0]*(2000*Q^6 - 4428*Q^4*Derivative[2][f][P0] + 1190*Q^2* Derivative[2][f][P0]^2 - 49*Derivative[2][f][P0]^3) - 63504*Derivative[1][f][P0]^5*Derivative[3][f][P0] - 48*Q^4*Derivative[1][f][P0]*(3904*Q^4 - 4099*Q^2*Derivative[2][f][P0] + 455*Derivative[2][f][P0]^2)* Derivative[3][f][P0] - 2*Derivative[1][f][P0]^4* (2230320*Q^4 - 1736116*Q^2*Derivative[2][f][P0] + 106380*Derivative[2][f][P0]^2 + 13659*Q^2*Derivative[4][f][ P0]) + Derivative[1][f][P0]^2* (1786488*Q^4*Derivative[2][f][P0]^2 - 116333*Q^2* Derivative[2][f][P0]^3 - 48*Derivative[2][f][P0]* (77613*Q^6 + 322*Q^4*Derivative[4][f][P0]) + 384*(2201*Q^8 - 21*Q^4*Derivative[3][f][P0]^2 + 141*Q^6*Derivative[4][f][P0])) + Derivative[1][f][P0]^3* ((789396*Q^4 - 172219*Q^2*Derivative[2][f][P0])* Derivative[3][f][P0] - 2688*Q^4*Derivative[5][f][P0])) + 2*f[P0]^6*(-72*Derivative[1][f][P0]^6*(30761*Q^2 - 5704*Derivative[2][f][P0]) + 12*Q^6*Derivative[2][f][P0]^2* (3160*Q^4 - 2240*Q^2*Derivative[2][f][P0] + 189*Derivative[2][f][P0]^2) + 256046*Q^2* Derivative[1][f][P0]^5*Derivative[3][f][P0] + 12*Q^6*Derivative[1][f][P0]*(2800*Q^4 - 7724*Q^2*Derivative[2][f][P0] + 1755*Derivative[2][f][P0]^2)* Derivative[3][f][P0] + 6*Derivative[1][f][P0]^4* (503160*Q^6 - 872028*Q^4*Derivative[2][f][P0] + 144480*Q^2*Derivative[2][f][P0]^2 + 7997*Q^4*Derivative[4][f][P0]) + Derivative[1][f][P0]^2* (-1509792*Q^6*Derivative[2][f][P0]^2 + 207897*Q^4* Derivative[2][f][P0]^3 - 96*Q^6*(1250*Q^4 - 81*Derivative[3][f][P0]^2 + 266*Q^2*Derivative[4][f][ P0]) + 184*Derivative[2][f][P0]*(7814*Q^8 + 81*Q^6*Derivative[4][f][P0])) + Derivative[1][f][P0]^3* ((-660804*Q^6 + 305331*Q^4*Derivative[2][f][P0])* Derivative[3][f][P0] + 2592*Q^6*Derivative[5][f][P0])) + 2*Q^2*f[P0]^4*(675436*Derivative[1][f][P0]^8 + 210*Q^8*Derivative[2][f][P0]^4 - 6*Derivative[1][f][P0]^6* (359172*Q^4 - 380483*Q^2*Derivative[2][f][P0]) + 337806*Q^4*Derivative[1][f][P0]^5*Derivative[3][f][P0] + 1950*Q^8*Derivative[1][f][P0]*Derivative[2][f][P0]^2* Derivative[3][f][P0] + 2*Derivative[1][f][P0]^4* (79860*Q^8 - 783484*Q^6*Derivative[2][f][P0] + 586860*Q^4*Derivative[2][f][P0]^2 + 9141*Q^6*Derivative[4][f][P0]) + Derivative[1][f][P0]^2* (-108660*Q^8*Derivative[2][f][P0]^2 + 82907*Q^6* Derivative[2][f][P0]^3 + 720*Q^8*Derivative[3][f][P0]^2 + 1380*Q^8*Derivative[2][f][P0]*Derivative[4][f][P0]) + Derivative[1][f][P0]^3* ((-46200*Q^8 + 119281*Q^6*Derivative[2][f][P0])* Derivative[3][f][P0] + 240*Q^8*Derivative[5][f][P0])) - 2*f[P0]^5*(205344*Derivative[1][f][P0]^8 + 84*Q^8*Derivative[2][f][P0]^3*(-60*Q^2 + 13*Derivative[2][f][P0]) - 6*Derivative[1][f][P0]^6* (500978*Q^4 - 251567*Q^2*Derivative[2][f][P0]) + 414414*Q^4*Derivative[1][f][P0]^5*Derivative[3][f][P0] - 60*Q^8*Derivative[1][f][P0]*(290*Q^2 - 169*Derivative[2][f][P0])*Derivative[2][f][P0]* Derivative[3][f][P0] + 2*Derivative[1][f][P0]^4* (539920*Q^8 - 2001996*Q^6*Derivative[2][f][P0] + 710175*Q^4*Derivative[2][f][P0]^2 + 20979*Q^6* Derivative[4][f][P0]) + Q^6*Derivative[1][f][P0]^2* (-638248*Q^2*Derivative[2][f][P0]^2 + 185613*Derivative[2][f][P0]^3 + 96*Q^2*(39*Derivative[3][f][P0]^2 - 50*Q^2*Derivative[4][f][ P0]) + 24*Derivative[2][f][P0]*(9460*Q^4 + 299*Q^2*Derivative[4][f][P0])) + Derivative[1][f][P0]^3* ((-275836*Q^8 + 270039*Q^6*Derivative[2][f][P0])* Derivative[3][f][P0] + 1248*Q^8*Derivative[5][f][P0]))))/ (11059200*(Q^2 - f[P0])^10*f[P0]^11)};
(*This is the algorithm for their calculation. It takes approximately 7 seconds on my computer which is too long for the initialization.*)
(*EqA=Series[(Derivative[1][\[DoubleStruckCapitalN]][x]/.MainS)-Derivative[1][\[DoubleStruckCapitalN]][x]/.{\[DoubleStruckCapitalN]->\[DoubleStruckCapitalN]s,\[Phi]->\[Phi]s},{x,0,st}];
EqP=Series[x^2((Derivative[2][\[Phi]][x]/.MainS)-Derivative[2][\[Phi]][x]/.{\[DoubleStruckCapitalN]->\[DoubleStruckCapitalN]s,\[Phi]->\[Phi]s}),{x,0,st}];
EqD=Series[x ((Derivative[1][\[Delta]][x]/.AddS)-Derivative[1][\[Delta]][x]/.{\[DoubleStruckCapitalN]->\[DoubleStruckCapitalN]s,\[Phi]->\[Phi]s,\[Delta]->\[Delta]s}),{x,0,st}];
EqV=Series[x ((Derivative[1][V][x]/.AddS)-Derivative[1][V][x]/.{\[DoubleStruckCapitalN]->\[DoubleStruckCapitalN]s,\[Phi]->\[Phi]s,\[Delta]->\[Delta]s,V->Vs}),{x,0,st}];
CoefLst=Solve[EqA==0/.x->0,{A[0]}][[1]];
Do[CoefLst=Join[CoefLst,Simplify[Solve[{Coefficient[EqA,x,i]==0,Coefficient[EqP,x,i]==0},{A[i],P[i]}][[1]]/.CoefLst]],{i,st}];
Do[CoefLst=Join[CoefLst,Simplify[Solve[Coefficient[EqD,x,i]==0,d[i]][[1]]/.CoefLst]],{i,st}];
Do[CoefLst=Join[CoefLst,Simplify[Solve[Coefficient[EqV,x,i]==0,W[i]][[1]]/.CoefLst]],{i,st}];*)


(*Continued fraction representation for the metric functions*)
CFG[v_List,x_]:=If[Length[v]==0,1,1+(v[[1]]x)/CFG[Rest[v],x]];
Approximant0[v_List/;Length[v]>2,x_]:=1-v[[1]](1-x)+(v[[2]]-v[[1]])(1-x)^2+(v[[3]])(1-x)^3/CFG[Rest[Rest[Rest[v]]],x];
Approximant1[v_List/;Length[v]>1,x_]:=v[[1]]+v[[2]](1-x)/CFG[Rest[Rest[v]],x];
Approximant2[v_List/;Length[v]>2,x_]:=v[[1]]+(1-x)Approximant1[Rest[v],x];


NSolveScalarizedBH::nonunitcoupling="The coupling function is not compatible with the Maxwell theory at infinity.";
NSolveScalarizedBH::nonzerocouplingderivative="The coupling function does not accommodate non-scalarized solutions.";
NSolveScalarizedBH::negativecoupling="Coupling function cannot be negative.";
NSolveScalarizedBH::chargeprec="Precision `1` is not achieved for the charge parameter.";
NSolveScalarizedBH::noscalarhair="Unable to find solution for the charge `2`, no scalar hair found for the charge `1`.";


NSolveScalarizedBH::usage="NSolveScalarizedBH[coupling function, P0, precision] finds numerically a black hole solution with the value of scalar field P0 at the horizon.";
NSolveScalarizedBH[F_Function,p0_/;p0>0]:=NSolveScalarizedBH[F,p0,MachinePrecision]/;Im[F[p0]]==0&&Im[F[0]]==0;
NSolveScalarizedBH[F_Function,p0_/;p0>0,precision_/;precision>0]:=Module[{q0=F[p0],SSol,MainEqs,AllEqs,dx,FullSolve,NumSolve,NumShoot,ShootQ,Sol,Pars},
(*Simple tests of the input function.*)
If[F[0]!=1,Message[NSolveScalarizedBH::nonunitcoupling];Return[]];
If[F'[0]!=0,Message[NSolveScalarizedBH::nonzerocouplingderivative];Return[]];
If[q0<=0,Message[NSolveScalarizedBH::negativecoupling];Return[]];
q0=N[Sqrt[q0],precision];
SSol=Simplify[CoefLst/.f->F];
(*Set of the first-order equations*)
MainEqs=Join[MainS/.Rule->Equal/.{Derivative[2][\[Phi]][x] -> Derivative[1][d\[Phi]][x], Derivative[1][\[Phi]][x] -> d\[Phi][x], f -> F},{Derivative[1][\[Phi]][x] == d\[Phi][x]}];
AllEqs=Join[MainEqs,AddS/.Rule->Equal/.{Derivative[1][\[Phi]][x] -> d\[Phi][x], f -> F}];
(*We solve equations with initial conditions at dx, which depends on the required precision*)
dx=2^IntegerPart[-((5 (precision+3))/8)];
(*Solves numerically the full set of equations for given charge*)
FullSolve[p_/;p>0,q_/;q>0]:=First[Quiet[NDSolve[Join[AllEqs,{\[DoubleStruckCapitalN][dx]==\[DoubleStruckCapitalN]s[x],\[Phi][dx]==\[Phi]s[x],d\[Phi][dx]==\[Phi]s'[x],\[Delta][dx]==\[Delta]s[x],V[dx]==Vs[x]}/.x->dx/.SSol]/.{P0->p,Q->q},{\[DoubleStruckCapitalN],\[Phi],d\[Phi],\[Delta],V},{x,dx,1},WorkingPrecision->precision,InterpolationOrder->All]]];
(*Solves numerically the main set of equations for given charge and returns the scalar field function*)
NumSolve[p_/;p>0,q_/;q>0]:=Quiet[\[Phi]/.First[NDSolve[Join[MainEqs,{\[DoubleStruckCapitalN][dx]==\[DoubleStruckCapitalN]s[x],\[Phi][dx]==\[Phi]s[x],d\[Phi][dx]==\[Phi]s'[x]}/.x->dx/.SSol]/.{P0->p,Q->q},{\[DoubleStruckCapitalN],\[Phi],d\[Phi]},{x,dx,1},WorkingPrecision->precision,InterpolationOrder->All]]];
(*Returns minimal value of the field*)
NumShoot[p_/;p>0,q_/;q>0]:=Module[{func=NumSolve[p,q],R},
 If[First[func]===\[Phi],Return[-\[Infinity]]]; (*Numerical precision problem check.*)
 R=Min[func["ValuesOnGrid"]];
 If[R<0,R,Min[Quiet[func[1]],R]]
];
(*Using a simple bisection method finds, for given parameter p0, the corresponding charge between 0 and q, such that the field monotonously goes to zero.*)
ShootQ[p_/;p>0,q_/;q>0]:=Module[{tolerance=Max[q,1]*10^(-precision),minQ=0,pR=p,maxQ=q,nR=-\[Infinity],cQ,cR},
While[maxQ-minQ>tolerance,
 cR=NumShoot[p,cQ=(minQ+maxQ)/2];
 If[cR==0,
  Return[cQ],
  If[cR<0,
   nR=cR;maxQ=cQ,
   If[cR>pR,Message[NSolveScalarizedBH::chargeprec,precision];Break[]];
   pR=cR;minQ=cQ;
  ]
 ]
];
tolerance=NumSolve[p,maxQ];
If[pR-nR<p,minQ,Message[NSolveScalarizedBH::noscalarhair,minQ,maxQ];0](*Scalar field is a constant?*)
];
Check[SSol/.{P0->p0,Q->q0/2},Return[]];(*Numerical precision problem check.*)
q0=ShootQ[p0,q0];
If[q0==0,Return[]];
Sol=FullSolve[p0,q0];
Pars=Join[{P0->p0,Q->q0},Quiet[{S->-d\[Phi][1],\[Delta]0->-\[Delta][1],V0->-V[1]}/.Sol]];
Join[Pars,{M->Sqrt[Q^2-S^2+(E^-\[Delta]0/2 (1-Q^2/F[P0]))^2]}/.Pars,Sol]
]/;Im[F[p0]]==0&&Im[F[0]]==0;


CalcParsScalarizedBH::usage="CalcParsScalarizedBH[coupling function, data, order] calculates the parametrization coefficients using data produced by NSolveScalarizedBH.";
CalcParsScalarizedBH[F_Function,NumData:{__Rule}]:=CalcParsScalarizedBH[F,NumData,IntegerPart[Precision[{P0,Q,S,\[Delta]0,V0,M}/.NumData]/2]]/;Apply[And,Map[NumericQ,{P0,Q,S,\[Delta]0,V0,M}/.NumData]];
CalcParsScalarizedBH[F_Function,NumData:{__Rule},order_Integer/;order>0]:=Module[{Aa,Ba,Pa,Va,\[DoubleStruckCapitalN]h,\[Phi]h,\[Delta]h,Vh,NCLst,ACSol,AEqs,BEqs,PEqs,VEqs,CSol},
Aa[x_]=Approximant0[Join[{\[Epsilon]},Table[a[i],{i,0,order}]],x];
Ba[x_]=1+(1-x)Approximant1[Table[b[i],{i,0,order}],x];
Pa[x_]=(1-x)Approximant1[Table[p[i],{i,0,order}],x];
Va[x_]=(1-x)Approximant1[Table[v[i],{i,0,order}],x];
\[DoubleStruckCapitalN]h[x_]=x Sum[A[i]x^i,{i,0,order}];
\[Phi]h[x_]=P0+Sum[P[i]x^i,{i,1,order}];
\[Delta]h[x_]=\[Delta]0+Sum[d[i]x^i,{i,1,order}];
Vh[x_]=Exp[-\[Delta]0](V0+Sum[W[i]x^i,{i,1,order}]);
Check[If[order>st,
 Module[{EqA,EqP,EqD,EqV},
  EqA=Series[(Derivative[1][\[DoubleStruckCapitalN]][x]/.MainS)-Derivative[1][\[DoubleStruckCapitalN]][x]/.{f->F,\[DoubleStruckCapitalN]->\[DoubleStruckCapitalN]h,\[Phi]->\[Phi]h},{x,0,order}]/.NumData;
  EqP=Series[x^2((Derivative[2][\[Phi]][x]/.MainS)-Derivative[2][\[Phi]][x]/.{f->F,\[DoubleStruckCapitalN]->\[DoubleStruckCapitalN]h,\[Phi]->\[Phi]h}),{x,0,order}]/.NumData;
  EqD=Series[x ((Derivative[1][\[Delta]][x]/.AddS)-Derivative[1][\[Delta]][x]/.{f->F,\[DoubleStruckCapitalN]->\[DoubleStruckCapitalN]h,\[Phi]->\[Phi]h,\[Delta]->\[Delta]h}),{x,0,order}]/.NumData;
  EqV=Series[x ((Derivative[1][V][x]/.AddS)-Derivative[1][V][x]/.{f->F,\[DoubleStruckCapitalN]->\[DoubleStruckCapitalN]h,\[Phi]->\[Phi]h,\[Delta]->\[Delta]h,V->Vh}),{x,0,order}]/.NumData;
  NCLst=First[Solve[EqA==0/.x->0,A[0]]];
  Do[NCLst=Join[NCLst,First[Solve[{Coefficient[EqA,x,i]==0,Coefficient[EqP,x,i]==0},{A[i],P[i]}]/.NCLst]],{i,order}];
  Do[NCLst=Join[NCLst,First[Solve[Coefficient[EqD,x,i]==0,d[i]]/.NCLst]],{i,order}];
  Do[NCLst=Join[NCLst,First[Solve[Coefficient[EqV,x,i]==0,W[i]]/.NCLst]],{i,order}];
 ],
 NCLst=Simplify[CoefLst/.f->F]/.NumData;
],Return[]];(*Numerical precision problem check.*)
NCLst=Join[{P0->(P0/.NumData),\[Delta]0->(\[Delta]0/.NumData),V0->(V0/.NumData)},NCLst];
ACSol=Join[First[Solve[Join[CoefficientList[Series[(1-x)Aa[1-x]-\[DoubleStruckCapitalN]i[1-x]Exp[-2\[Delta]i[1-x]+2\[Delta]i[1]],{x,0,2}]/x,x],CoefficientList[Series[((1-x) Aa[1-x])/\[DoubleStruckCapitalN]i[1-x]-Ba[1-x],{x,0,1}]/x,x]]==0,{\[Epsilon],a[0],b[0]}]]
 ,First[Solve[CoefficientList[Series[\[Phi]i[1-x]-Pa[1-x],{x,0,1}]/x,x]==0,p[0]]]
 ,First[Solve[CoefficientList[Series[Vi[1-x]-Va[1-x],{x,0,1}]/x,x]==0,v[0]]]
];
CSol=Map[First[#]->Last[#/.NumData]&,ACSol];
AEqs=CoefficientList[Series[(\[DoubleStruckCapitalN]h[x]/x Exp[-2\[Delta]h[x]]/.NCLst)-Aa[x]/.CSol,{x,0,order-1}],x];
BEqs=CoefficientList[Series[(Exp[-\[Delta]h[x]]/.NCLst)-Ba[x]/.CSol,{x,0,order-1}],x];
PEqs=CoefficientList[Series[(\[Phi]h[x]/.NCLst)-Pa[x]/.CSol,{x,0,order-1}],x];
VEqs=CoefficientList[Series[(Vh[x]/.NCLst)-Va[x]/.CSol,{x,0,order-1}],x];
Do[
 CSol=Quiet[Join[CSol
  ,Check[First[Solve[AEqs[[i]]==0,a[i]]/.CSol],{a[i]->0},First::first]
  ,Check[First[Solve[BEqs[[i]]==0,b[i]]/.CSol],{b[i]->0},First::first]
  ,Check[First[Solve[PEqs[[i]]==0,p[i]]/.CSol],{p[i]->0},First::first]
  ,Check[First[Solve[VEqs[[i]]==0,v[i]]/.CSol],{v[i]->0},First::first]
 ],First::first];
 If[Min[Map[Precision,{a[i],b[i],p[i],v[i]}/.CSol]]<4,Break[]]
,{i,order}];
CSol
]/;Apply[And,Map[NumericQ,{P0,Q,S,\[Delta]0,V0,M}/.NumData]];


AFunc::usage="AFunc[x, coefficients, order] generates an analytic representation for the function A(x) using the coefficients calculated by CalcParsScalarizedBH.";
(*Returns rational approximation for A[x] of given order*)
AFunc[x_Symbol,ParamData:{__Rule}]:=Module[{order=1},
 While[NumberQ[a[++order]/.ParamData]];
 AFunc[x,ParamData,order-1]
]/;Apply[And,Map[NumberQ,{\[Epsilon],a[0],a[1]}/.ParamData]];
AFunc[x_Symbol,ParamData:{__Rule},order_Integer/;order>0]:=Module[{R=Approximant0[Join[{\[Epsilon]},Table[a[i],{i,0,order}]],x],precision=Precision[{\[Epsilon],a[0],a[1]}/.ParamData],Res},
 Res=Together[R/.If[precision<\[Infinity],
  Join[{\[Epsilon]->(\[Epsilon]/.ParamData),a[0]->(a[0]/.ParamData)},Table[a[i]->SetPrecision[a[i]/.ParamData,precision],{i,1,order}]],
  ParamData]
 ];
 (*Decrease order if denominator causes divergence*)
 If[order>1&&Length[DeleteCases[Solve[Denominator[Res]==0,x],{x->X_/;Re[X]>=1||Re[X]<=0||Im[X]!=0}]]>0,AFunc[x,ParamData,order-1],Res]
]/;Apply[And,Map[NumberQ,Join[{\[Epsilon]},Table[a[i],{i,0,order}]]/.ParamData]];


BFunc::usage="BFunc[x, coefficients, order] generates an analytic representation for the function B(x) using the coefficients calculated by CalcParsScalarizedBH.";
(*Returns rational approximation for B[x] of given order*)
BFunc[x_Symbol,ParamData:{__Rule}]:=Module[{order=1},
 While[NumberQ[b[++order]/.ParamData]];
 BFunc[x,ParamData,order-1]
]/;Apply[And,Map[NumberQ,{b[0],b[1]}/.ParamData]];
BFunc[x_Symbol,ParamData:{__Rule},order_Integer/;order>0]:=Module[{R=1+(1-x)Approximant1[Table[b[i],{i,0,order}],x],precision=Precision[{b[0],b[1]}/.ParamData],Res},
 Res=Together[R/.If[precision<\[Infinity],
  Join[{b[0]->(b[0]/.ParamData)},Table[b[i]->SetPrecision[b[i]/.ParamData,precision],{i,1,order}]],
  ParamData]
 ];
 (*Decrease order if denominator causes divergence*)
 If[order>1&&Length[DeleteCases[Solve[Denominator[Res]==0,x],{x->X_/;Re[X]>=1||Re[X]<=0||Im[X]!=0}]]>0,BFunc[x,ParamData,order-1],Res]
]/;Apply[And,Map[NumberQ,Table[b[i],{i,0,order}]/.ParamData]];


PFunc::usage="PFunc[x, coefficients, order] generates an analytic representation for the scalar field \[Phi](x) using the coefficients calculated by CalcParsScalarizedBH.";
(*Returns rational approximation for \[Phi][x] of given order*)
PFunc[x_Symbol,ParamData:{__Rule}]:=Module[{order=1},
 While[NumberQ[p[++order]/.ParamData]];
 PFunc[x,ParamData,order-1]
]/;Apply[And,Map[NumberQ,{p[0],p[1]}/.ParamData]];
PFunc[x_Symbol,ParamData:{__Rule},order_Integer/;order>0]:=Module[{R=(1-x)Approximant1[Table[p[i],{i,0,order}],x],precision=Precision[{p[0],p[1]}/.ParamData],Res},
 Res=Together[R/.If[precision<\[Infinity],
  Join[{p[0]->(p[0]/.ParamData)},Table[p[i]->SetPrecision[p[i]/.ParamData,precision],{i,1,order}]],
  ParamData]
 ];
 (*Decrease order if denominator causes divergence*)
 If[order>1&&Length[DeleteCases[Solve[Denominator[Res]==0,x],{x->X_/;Re[X]>=1||Re[X]<=0||Im[X]!=0}]]>0,PFunc[x,ParamData,order-1],Res]
]/;Apply[And,Map[NumberQ,Table[p[i],{i,0,order}]/.ParamData]];


VFunc::usage="VFunc[x, coefficients, order] generates an analytic representation for the electromagnetic field V(x) using the coefficients calculated by CalcParsScalarizedBH.";
(*Returns rational approximation for V[x] of given order*)
VFunc[x_Symbol,ParamData:{__Rule}]:=Module[{order=1},
 While[NumberQ[v[++order]/.ParamData]];
 VFunc[x,ParamData,order-1]
]/;Apply[And,Map[NumberQ,{v[0],v[1]}/.ParamData]];
VFunc[x_Symbol,ParamData:{__Rule},order_Integer/;order>0]:=Module[{R=(1-x)Approximant1[Table[v[i],{i,0,order}],x],precision=Precision[{v[0],v[1]}/.ParamData],Res},
 Res=Together[R/.If[precision<\[Infinity],
  Join[{v[0]->(v[0]/.ParamData)},Table[v[i]->SetPrecision[v[i]/.ParamData,precision],{i,1,order}]],
  ParamData]
 ];
 (*Decrease order if denominator causes divergence*)
 If[order>1&&Length[DeleteCases[Solve[Denominator[Res]==0,x],{x->X_/;Re[X]>=1||Re[X]<=0||Im[X]!=0}]]>0,VFunc[x,ParamData,order-1],Res]
]/;Apply[And,Map[NumberQ,Table[v[i],{i,0,order}]/.ParamData]];


SetAttributes[{Ndelta,Nphi,NN,NA,NB,NV,Ngtt,Ngrr,NSolveScalarizedBH,CalcParsScalarizedBH,AFunc,BFunc,PFunc,VFunc},Protected];


End[];


EndPackage[];

